Analytic two-Loop four-point form factor of the stress-tensor supermultiplet in ${\cal N}=4$ SYM

We compute the two-loop four-point MHV form factor of the stress-tensor supermultiplet in planar ${\cal N}=4$ super Yang-Mills (SYM). This form factor is analogous to the Higgs plus four-gluon amplitudes in the heavy-top limit of QCD when translated to the ${\cal N}=4$ SYM context. We obtain the full $D$-dimensional integrands up to two loops via unitarity-cut methods. Subsequently, we utilize IBP reduction to express the result in terms of a set of uniformly transcendental basis integrals, incorporating the two-loop non-planar five-point one-mass integrals recently given by Abreu et al. [PRL 132 (2024) 14]. We obtain the two-loop finite remainder in the functional form in terms of the pentagon functions. The symbol of our remainder confirms the bootstrap results reported by Dixon et al. [PRL 130 (2023) 11]. We perform various non-trivial checks of our results, including the triple-collinear limit, which recovers the two-loop six-gluon remainder. We also show that the form factor has a directional dual conformal symmetry at the integrand level. Our results are expected to shed further light on the study of antipodal dualities and the computation of Higgs plus four-parton amplitudes in QCD.

==> anc/1_FormFactor_Integrands.m <==
(* ::Package:: *)

(*
This is the first ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons"
by Yuanhong Guo, Lei Wang, Gang Yang and Yixiong Yin
*)

(*
This file gives the integrand numerators of the two-loop four-point form factor
of stress-tensor multiplet in planar N=4 SYM, as listed in Table 2.

The square terms such as (a+b)^2 and lp[a,b] both denote the lorentz product,
mu[a,b] and trm[a,b,c,d] are separately defined by (2.9), and (2.13).
*)


N1 = (l1+p1+p2)^2 (1/2 (l1+p1+p2+p3)^2 (p1+p4)^2 (p1+p2+p3+p4)^2+1/2 (-(p2+p3)^2+(p1+p2+p3)^2) (p1+p2+p3+p4)^2 (l1+p1+p2+p3+p4)^2)+(l1+p1+p2)^2 (1/2 (l1+p1)^2 (p1+p4)^2 (p1+p2+p3+p4)^2+1/2 l1^2 (p1+p2+p3+p4)^2 (-(p2+p3)^2+(p2+p3+p4)^2))+1/2 (l1+p1+p2)^2 (p1+p2+p3+p4)^2 trm[p1,p4,p2+p3,l1+p1]-1/2 (p1+p2+p3+p4)^2 mu[l1,l1] trm[p2,p3,p4,p1]-1/2 (p1+p2+p3+p4)^2 mu[l1,l1] trm[p3,p2,p1,p4]+1/2 (-l1-p1-p2)^2 (p1+p2+p3+p4)^2 trm[p4,p1,p2+p3,-l1-p1-p2-p3]

N2 = -(1/2) l7^2 (l1+p1)^2 (-(p1+p2)^2+(p1+p2+p3)^2) (p1+p2+p3+p4)^2-(l1+p1+p2)^2 (p1+p2+p3)^2  trm[p1,l7,p4,p3]+(l1+p1+p2+p3)^2 (-(1/2) l7^2 (p1+p2)^2 ((p1+p2)^2-(p3+p4)^2)-(p1+p2)^2 ( trm[p1,l7,p4,p2]+ trm[p1,l7,p4,p3]))+(l7+p4)^2 (1/2 (l1+p1)^2 (p1+p2+p3)^2 (-(p1+p2)^2+(p1+p2+p3)^2)+1/2 (p1+p2)^2 (l1+p1+p2+p3)^2 (-(p2+p3)^2+(p1+p2+p3)^2+(p1+p4)^2)-1/2 l1^2 (p2+p3)^2 ((p1+p2+p3)^2+(p1+p2+p4)^2-(p1+p2+p3+p4)^2)-1/2 (p1+p2+p3)^2  trm[p1,p2,p3,l1])-l7^2 (p3+p4)^2  trm[p1,p3,l1+p1,p2]+l7^2 (l1+p1+p2)^2  trm[p1,p2+p3,p4,p3]+(-l7+p1+p2+p3)^2 (-(1/2) l1^2 (p2+p3)^2 (p2+p4)^2+1/2 (l1+p1)^2 ((p1+p2+p3)^2 (p1+p2+p4)^2-(p1+p2)^2 (p1+p2+p3+p4)^2)+1/2 (p2+p3)^2  trm[p1,l1,p4,p3]+1/2 ((p1+p2+p3)^2-(p1+p2+p3+p4)^2)  trm[p1,p2,p3,l1]-1/2 (p1+p2+p3)^2  trm[p1,p2,p3,p4]-1/2 (l1+p1+p2+p3)^2  trm[p1,p2,p4,p3]+1/2 ((p2+p3)^2-(p1+p2+p3)^2)  trm[p2,l1,p4,p3])+l1^2 (-(p2+p3)^2  trm[p1,l7,p4,p3]-(p2+p3)^2  trm[p2,l7,p4,p3]-(p3+p4)^2  trm[p2,l7,p4,p3]-(p3+p4)^2  trm[p2,p4,l7,p3])+l7^2 (p1+p2)^2  trm[p4,p3,-l1-p1,p2]+(p1+p2+p3)^2 ((p1+p2)^2  trm[p1,l7,p4,p3]+ trm[p1,l7,p4,p3,l1,p2])

N3 = -(p2+p3)^2 mu[l,l]  trm[p2,p1,p4,p3]

N7 = (p1+p2)^2  trm[p4,p1,p2,p3,-l1+p1+p2,l1]

N8 = 1/4 (-l1-p1-p2)^2 ((-l1-p1)^2-(-l1-p1-p2-p3)^2) (p1+p4)^2 (p1+p2+p3+p4)^2+1/4 (l1+p1)^2 (-l1^2+(l1+p1+p2)^2) (p3+p4)^2 (p1+p2+p3+p4)^2+1/2 (p1+p2+p3+p4)^2 ((l1+l7)^2 (-l1-p1)^2 (-(1/2) (p1+p2)^2+1/2 (p1+p2+p3)^2)-(-l1-p1-p2)^2 (-(1/2) (p2+p3)^2+1/2 (p1+p2+p3)^2) (-l1-l7+p4)^2-(l1+l7)^2  trm[p1,p2,p3,l1+p1+p3])+1/2 (l7-p4)^2 (p3+p4)^2  trm[p1,p3,l1+p1,p2]-1/2 (l1+p1+p2)^2 (l7-p4)^2  trm[p1,p2+p3,p4,p3]+1/2 (l1+p1+p2)^2 (p1+p2+p3)^2  trm[p1,l7-p4,p4,p3]+1/4 (l1+p1+p2)^2 (p1+p2+p3+p4)^2  trm[p1,p4,p2+p3,l1+p1]+l1^2 (-(1/2) (p2+p3)^2 (p1+p4)^2 (-l7+p1+p2+p3+p4)^2+1/2 (l1+p1+p2)^2 (p1+p2+p3+p4)^2 ((p2+p4)^2+(p3+p4)^2)+1/2 l7^2 (p2+p3)^2 ((p1+p4)^2+2 (p1+p2+p4)^2-(p1+p2+p3+p4)^2)+1/2 (p2+p3)^2 (l7+p4)^2 (-2 (p1+p2+p4)^2+(p1+p2+p3+p4)^2)+(l1+p1+p2+p3)^2 (1/4 (p2+p4)^2 ((p2+p4)^2-2 (p1+p2+p4)^2)-1/2  trm[p1,p2,p4,p3])-(p2+p3)^2  trm[p1,p4,l7,p3]+1/2 (p1+p2+p3+p4)^2 ((p2+p3)^2 (p2+p4)^2+ trm[p1,p4,p2,p3])-1/2 (p1+p2+p3+p4)^2  trm[p2,p3,p4,l1]-(p2+p3)^2  trm[p2,p4,l7,p3])+1/2 (-l7+p1+p2+p3)^2 (p1+p4)^2  trm[p3,p1,-l1-p1-p2,p2]+1/2 (p1+p2+p3+p4)^2 (-(l1+l7)^2 (l1+p1)^2 (-(1/2) (p1+p2)^2+1/2 (p1+p2+p3)^2)+(l1+p1+p2)^2 (-(1/2) (p2+p3)^2+1/2 (p1+p2+p3)^2) (-l1-l7+p4)^2-(-l1-l7+p4)^2  trm[p3,p2,p1,-l1-p2])+ mu[l1,l1] (-(1/4) (p1+p2+p3+p4)^2  trm[p1,p2,p3,p4]-1/4 (p1+p2+p3+p4)^2  trm[p2,p1,p4,p3]-1/4 (p1+p2+p3+p4)^2  trm[p2,p3,p4,p1]-1/4 (p1+p2+p3+p4)^2  trm[p3,p2,p1,p4])-1/2 (-l1-p1)^2 (-l7+p1+p2+p3)^2  trm[p3,p1+p2,p4,p1]+1/2 (-l1-p1)^2 (p1+p2+p3)^2  trm[p3,-l7+p1+p2+p3,p4,p1]+1/4 (-l1-p1)^2 (p1+p2+p3+p4)^2  trm[p3,p4,p1+p2,-l1-p1-p2]+(-l1-p1-p2-p3)^2 (-(1/2) l7^2 (p1+p2)^2 (p3+p4)^2+1/2 (-l1-p1)^2 (p1+p2+p3+p4)^2 ((p1+p4)^2+(p2+p4)^2)+1/2 (p1+p2)^2 (-l7+p1+p2+p3+p4)^2 ((p3+p4)^2+2 (p2+p3+p4)^2-(p1+p2+p3+p4)^2)+1/2 (p1+p2)^2 (-l7+p1+p2+p3+2 p4)^2 (-2 (p2+p3+p4)^2+(p1+p2+p3+p4)^2)-1/2 (p1+p2+p3+p4)^2  trm[p2,p1,p4,-l1-p1-p2-p3]-(p1+p2)^2  trm[p2,p4,-l7+p1+p2+p3+p4,p1]+l1^2 (1/4 (p2+p4)^2 ((p2+p4)^2-2 (p2+p3+p4)^2)-1/2  trm[p3,p2,p4,p1])+1/2 (p1+p2+p3+p4)^2 ((p1+p2)^2 (p2+p4)^2+ trm[p3,p4,p2,p1])-(p1+p2)^2  trm[p3,p4,-l7+p1+p2+p3+p4,p1])-1/2 (p2+p3)^2 (-l7+p1+p2+p3)^2  trm[p4,p1,l1+p1+p2,p2]+1/4 (-l1-p1-p2)^2 (p1+p2+p3+p4)^2  trm[p4,p1,p2+p3,-l1-p1-p2-p3]-1/2 (p1+p2)^2 (l7-p4)^2  trm[p4,p3,-l1-p1,p2]+1/4 (l1+p1)^2 (p1+p2+p3+p4)^2  trm[p4,p3,p1+p2,l1]-1/2 (p1+p2+p3)^2 ((p1+p2)^2  trm[p1,l7-p4,p4,p3]+ trm[p1,l7-p4,p4,p3,l1,p2])-1/2 (p1+p2+p3)^2 ((p2+p3)^2  trm[p3,-l7+p1+p2+p3,p4,p1]+ trm[p3,-l7+p1+p2+p3,p4,p1,-l1-p1-p2-p3,p2])

N9 = 1/4 (-2 l1^2 l3^2-2 l2^2 l4^2) tr[p1,p4,p3,p2]+(2 (lp[l1, l4] lp[l2,l3]-lp[l1,l3]lp[l2,l4]+lp[l1,l2]lp[l3,l4])+2 I epsilon[l1,l2,l3,l4])  trm[p1,p4,p3,p2]+(-(p3+p4)^2  mu[l1,l1]+(-(p1+p2)^2-(p3+p4)^2+(p1+p2+p3+p4)^2)  mu[l1,l4]-(p1+p2)^2  mu[l4,l4])  trm[p1,p4,p3,p2]


==> anc/2_UT_Masters_Definition.m <==
(* ::Package:: *)

(*
This is the second ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons"
by Yuanhong Guo, Lei Wang, Gang Yang and Yixiong Yin
*)

(*
This file gives the definition of the uniformly transcendental (UT) master integrals
for the two-loop four-point form factor.

Notation for the UT integrals, denoted as mi[T,index] is following:
T refers to the names of the topologies, which correspond to the names in the references 
(following arXiv:2306.15431) as
{DP -> "zz_DP", HB -> "zzz_HB", PBa -> "mzz", PBb -> "zmz", PBc -> "zzz", P -> "1L"};
index labels the power of the propagators for IBP input.
*)

(*
The definitions of Mu11, Mu12, Mu22, baikov, tr and the sqrtroot variables in the expression of master integrals,
where lp denotes the lorentz product of the two momenta, as lp[p,q] := p \dot q.
The Baikov expression should be converted into the variables of the propagators for the corresponding topology.
*)
SqrtRule = {sqrtG3[1] -> Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)], 
     sqrtG3[3] -> Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2], 
     tr5 -> Sqrt[-4*s12*s23*(-s123 + s1234 + s23 - s234)*s34 + 
        (-(s12*s23) + s1234*s23 + s12*s234 - s123*s234 + s123*s34 - s23*s34)^
         2], sqrtSigma5[2] -> Sqrt[(-s12 + s123)^2*s234^2 + 
        s1234^2*(s234 - s34)^2 + (s12*s23 + (s123 - s23)*s34)^2 + 
        2*s234*(-(s123^2*s34) + s123*s23*s34 + s12*s23*(-s12 + s34) + 
          s12*s123*(s23 + s34)) - 2*s1234*((-s12 + s123)*s234^2 + 
          s12*s23*s34 + (-2*s123 + s23)*s234*s34 + (s123 - s23)*s34^2 + 
          s12*s234*(s23 + s34))], sqrtSigma5[4] -> 
      Sqrt[(-s12 + s123)^2*s1234^2 + (-s12 + s123)^2*s234^2 + 
        (s12*s23 + (s123 - s23)*s34)^2 + 2*s234*(-(s123^2*s34) + 
          s123*s23*s34 + s12*s23*(-s12 + s34) + s12*s123*(s23 + s34)) - 
        2*s1234*((-s12 + s123)^2*s234 - s123^2*s34 + s123*s23*s34 + 
          s12*s23*(-s12 + s34) + s12*s123*(s23 + s34))]}
Mu11Exp := (-2^4)*(Det[Outer[lp, {l1, p1, p2, p3, p4}, {l1, p1, p2, p3, p4}]]/tr5^2)
Mu12Exp := (-2^4)*(Det[Outer[lp, {l1, p1, p2, p3, p4}, {l2, p1, p2, p3, p4}]]/tr5^2)
Mu22Exp := (-2^4)*(Det[Outer[lp, {l2, p1, p2, p3, p4}, {l2, p1, p2, p3, p4}]]/tr5^2)
BaikovExp := 2^6*Det[Outer[lp, {l1, l2, p1, p2, p3, p4}, {l1, l2, p1, p2, p3, p4}]]
TrExp[x_, y_] := lp[x, y]
TrExp[x__] /; EvenQ[Length[{x}]] := With[{list = {x}}, 
     Sum[(-1)^i*lp[list[[1]], list[[i]]]*(TrExp @@ Delete[list, {{1}, {i}}]), 
      {i, 2, Length[list]}]]

(* The propagators list of the six topologies *)
PropList = {
    (* P *)
    {l1, l1 - p1 - p2 - p3 - p4, l1 - p2 - p3 - p4, l1 - p3 - p4, l1 - p4},
    (* PBa *)
    {l1, l1 - p1 - p2 - p3 - p4, l1 - p2 - p3 - p4, l1 - p3 - p4, l2, l2 - p3 - p4, l2 - p4, l1 - l2, l1 - p4, l2 - p1 - p2 - p3 - p4, l2 - p2 - p3 - p4},
    (* PBb *)
    {l1, l1 + p4, l1 - p1 - p2 - p3, l1 - p2 - p3, l2, l2 - p2 - p3, l2 - p3, l1 - l2, l2 + p4, l2 - p1 - p2 - p3, l1 - p3}, 
    (* PBc *)
    {l1, l1 + p1, l1 + p1 + p2, l1 + p1 + p2 + p3, l2, l2 + p1 + p2 + p3, l2 + p1 + p2 + p3 + p4, l1 - l2, l1 + p1 + p2 + p3 + p4, l2 + p1, l2 + p1 + p2},
    (* HB *)
    {l1, l1 + p1, l1 + p1 + p2, l1 + p1 + p2 + p3, l1 + l2 - p4, l1 + l2, l2, l2 - p1 - p2 - p3 - p4, l2 + p1, l1 - p1 - p2 - p3 - p4, l2 + p1 + p2},
    (* DP *)
    {l1, l1 + p1, l1 + p1 + p2, -l2 - p3 - p4, -l2 - p4, l2, l1 + l2, l1 + l2 + p1 + p2 + p3 + p4, -l1 - p4, l2 + p2, l2 + p1 + p2}}
 
Masters = {{-1/16*(Mu11*tr5*mi[P, {1, 1, 1, 1, 1}]), 
      s12*s23*mi[P, {0, 1, 1, 1, 1}], s23*s34*mi[P, {1, 0, 1, 1, 1}], 
      s123*s34*mi[P, {1, 1, 0, 1, 1}], (-(s1234*s23) + s123*s234)*
       mi[P, {1, 1, 1, 0, 1}], s12*s234*mi[P, {1, 1, 1, 1, 0}], 
      Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[P, {1, 1, 0, 1, 0}], ((1 - 2*eps)*mi[P, {1, 1, 0, 0, 0}])/eps, 
      ((1 - 2*eps)*mi[P, {1, 0, 1, 0, 0}])/eps, 
      ((1 - 2*eps)*mi[P, {0, 1, 0, 1, 0}])/eps, 
      ((1 - 2*eps)*mi[P, {0, 0, 1, 0, 1}])/eps, 
      ((1 - 2*eps)*mi[P, {1, 0, 0, 1, 0}])/eps, 
      ((1 - 2*eps)*mi[P, {0, 1, 0, 0, 1}])/eps}, 
     {-1/16*(Mu12*s34*tr5*mi[PBa, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]), 
      -1/256*(Mu12^2*tr5*mi[PBa, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
         (1 + 2*eps) + (eps*Mu12^2*tr5*mi[PBa, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/(128*(1 + 2*eps)) + 
       (Mu11*Mu22*tr5*mi[PBa, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (256*(1 + 2*eps)) - (eps*Mu11*Mu22*tr5*mi[PBa, {1, 1, 1, 1, 1, 1, 1, 
           1, 0, 0, 0}])/(128*(1 + 2*eps)), s12*s234*s34*
       mi[PBa, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
      -(s1234*s23*s34*mi[PBa, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s123*s234*s34*mi[PBa, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -(s1234*s34*mi[PBa, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}]) + 
       s234*s34*mi[PBa, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}], 
      -1/16*(Mu12*tr5*mi[PBa, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
      s12*s23*s34*mi[PBa, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      s12*s34*mi[PBa, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
      -1/16*(Mu12*tr5*mi[PBa, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]), 
      s23*s34^2*mi[PBa, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -(s234*s34*mi[PBa, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}]) + 
       s34^2*mi[PBa, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
      s123*s34^2*mi[PBa, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      s34*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[PBa, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}], 
      -((s1234*s34*mi[PBa, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/eps) - 
       (s12*s34*mi[PBa, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/eps + 
       (2*s12*s34*mi[PBa, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}])/eps + 
       (2*s1234*s34*mi[PBa, {1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0}])/eps + 
       2*s34^2*mi[PBa, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}], 
      -2*s12*s234*mi[PBa, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s12*s234*mi[PBa, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -1/16*(Mu11*tr5*mi[PBa, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s123*s34*mi[PBa, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s23*s34*mi[PBa, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -1/16*(Mu22*tr5*mi[PBa, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      -(s1234*s23*mi[PBa, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}]) - 
       s12*s234*mi[PBa, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s123*s234*mi[PBa, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      -1/16*(Mu11*tr5*mi[PBa, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      -(s12*s23*mi[PBa, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}]) + 
       s12*s234*mi[PBa, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -1/16*(Mu11*tr5*mi[PBa, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s23*s34*mi[PBa, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s234*s34*mi[PBa, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      s12*s234*mi[PBa, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       s1234*s34*mi[PBa, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       s234*s34*mi[PBa, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      s123*s34*mi[PBa, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       s1234*s34*mi[PBa, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
      s12*s34*mi[PBa, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       s123*s34*mi[PBa, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -(s12*s234*mi[PBa, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}]) + 
       s12*s34*mi[PBa, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
      s12*mi[PBa, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       s123*mi[PBa, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s23*mi[PBa, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      s23*mi[PBa, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s234*mi[PBa, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s34*mi[PBa, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      s12*mi[PBa, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       s1234*mi[PBa, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       s234*mi[PBa, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      (s12*s234*mi[PBa, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      s123*mi[PBa, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s1234*mi[PBa, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s34*mi[PBa, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      (s123*s34*mi[PBa, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s12*mi[PBa, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}]) + 
       s123*mi[PBa, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s34*mi[PBa, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
      (s123*s34*mi[PBa, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      -((s1234*s23*mi[PBa, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps) + 
       (s123*s234*mi[PBa, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      s23*mi[PBa, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s34*mi[PBa, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      (s23*s34*mi[PBa, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      s234*mi[PBa, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       s34*mi[PBa, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[PBa, {1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}], 
      Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[PBa, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
      -2*s12*mi[PBa, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s12*mi[PBa, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -2*s34*mi[PBa, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       (s34*mi[PBa, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      2*s234*mi[PBa, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (s234*mi[PBa, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       2*s34*mi[PBa, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s34*mi[PBa, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -2*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBa, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
         mi[PBa, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      (s123*s34*mi[PBa, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      -2*s34*mi[PBa, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       (s34*mi[PBa, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      -2*s12*mi[PBa, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       (s12*mi[PBa, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      2*s1234*mi[PBa, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] - 
       (s1234*mi[PBa, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       2*s234*mi[PBa, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       (s234*mi[PBa, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      2*s1234*mi[PBa, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] - 
       (s1234*mi[PBa, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps - 
       2*s234*mi[PBa, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       (s234*mi[PBa, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBa, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBa, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBa, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      6*mi[PBa, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBa, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBa, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      6*mi[PBa, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       mi[PBa, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBa, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBa, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       mi[PBa, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBa, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBa, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBa, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBa, {1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      12*mi[PBa, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       (2*mi[PBa, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/eps^2 - 
       (10*mi[PBa, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/eps - 
       (s12*mi[PBa, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps - 
       (s1234*mi[PBa, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps + 
       (s34*mi[PBa, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBa, {0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      12*mi[PBa, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       (2*mi[PBa, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/eps^2 - 
       (10*mi[PBa, {1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/eps - 
       (s12*mi[PBa, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}])/eps + 
       (s1234*mi[PBa, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}])/eps - 
       (s34*mi[PBa, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}])/eps, 
      (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBa, {1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0}])/eps, 
      12*mi[PBa, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       (2*mi[PBa, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/eps^2 - 
       (10*mi[PBa, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/eps + 
       (s12*mi[PBa, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/eps - 
       (s1234*mi[PBa, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/eps - 
       (s34*mi[PBa, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/eps, 
      (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBa, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/eps, 
      6*mi[PBa, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBa, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBa, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      (-18*mi[PBa, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/s34 + 
       (2*mi[PBa, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s34) - 
       (13*mi[PBa, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s34) + 
       (27*mi[PBa, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s34), 
      (-18*mi[PBa, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/s23 + 
       (2*mi[PBa, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^3*s23) - 
       (13*mi[PBa, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^2*s23) + 
       (27*mi[PBa, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps*s23), 
      (-18*mi[PBa, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/s123 + 
       (2*mi[PBa, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^3*s123) - 
       (13*mi[PBa, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^2*s123) + 
       (27*mi[PBa, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps*s123), 
      (-18*mi[PBa, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/s234 + 
       (2*mi[PBa, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s234) - 
       (13*mi[PBa, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s234) + 
       (27*mi[PBa, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s234), 
      (-18*mi[PBa, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/s12 + 
       (2*mi[PBa, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s12) - 
       (13*mi[PBa, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s12) + 
       (27*mi[PBa, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s12), 
      (-18*mi[PBa, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/s1234 + 
       (2*mi[PBa, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s1234) - 
       (13*mi[PBa, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s1234) + 
       (27*mi[PBa, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s1234), 
      -2*s12*s234*mi[PBa, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       (s12*s234*mi[PBa, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBa, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBa, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBa, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBa, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBa, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBa, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBa, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBa, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBa, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBa, {1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBa, {1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBa, {1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      -2*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBa, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
         mi[PBa, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/eps}, 
     {-1/256*(Mu12^2*tr5*mi[PBb, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
         (1 + 2*eps) + (eps*Mu12^2*tr5*mi[PBb, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/(128*(1 + 2*eps)) + 
       (Mu11*Mu22*tr5*mi[PBb, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (256*(1 + 2*eps)) - (eps*Mu11*Mu22*tr5*mi[PBb, {1, 1, 1, 1, 1, 1, 1, 
           1, 0, 0, 0}])/(128*(1 + 2*eps)), 
      -1/16*(Mu12*s23*tr5*mi[PBb, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]), 
      -(s1234*s23^2*mi[PBb, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}]) + 
       s123*s23*s234*mi[PBb, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
      s12*s23*s234*mi[PBb, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -(s1234*s23*mi[PBb, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}]) + 
       s23*s234*mi[PBb, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
      -1/16*(Mu12*tr5*mi[PBb, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]), 
      s123*s23*s34*mi[PBb, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      s123*s23*mi[PBb, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       s1234*s23*mi[PBb, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}], 
      -1/16*(Mu12*tr5*mi[PBb, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
      s12*s23^2*mi[PBb, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -(s123*s23*mi[PBb, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}]) + 
       s23^2*mi[PBb, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
      s23^2*s34*mi[PBb, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      s23^2*mi[PBb, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] - 
       s23*s234*mi[PBb, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}], 
      2*s1234*s23*mi[PBb, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (s1234*s23*mi[PBb, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       2*s123*s234*mi[PBb, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s123*s234*mi[PBb, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -1/16*(Mu11*tr5*mi[PBb, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s1234*s23*mi[PBb, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}]) - 
       s12*s234*mi[PBb, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s123*s234*mi[PBb, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -1/16*(Mu11*tr5*mi[PBb, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s1234*s23*mi[PBb, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}]) + 
       s123*s234*mi[PBb, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       s123*s34*mi[PBb, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      -1/16*(Mu11*tr5*mi[PBb, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      -(s123*s234*mi[PBb, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}]) + 
       s23*s234*mi[PBb, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
      s123*s23*mi[PBb, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       s123*s234*mi[PBb, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      -(s12*s23*mi[PBb, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s123*s23*mi[PBb, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      s23*s234*mi[PBb, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       s23*s34*mi[PBb, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      s23*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -1/16*(Mu22*tr5*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      -(s12*s23*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s1234*s23*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       s23*s34*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       (s1234*s23*s34*mi[PBb, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      s12*s23*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       s1234*s23*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       s23*s34*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       (s12*s1234*s23*mi[PBb, {0, 1, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      s12*s23*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       s1234*s23*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       s23*s34*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       (s123*s23*mi[PBb, {0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0}])/eps + 
       (s1234*s23*mi[PBb, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1}])/eps, 
      -1/16*(Mu12*tr5*mi[PBb, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      Sqrt[-4*s1234*s23 + (s123 + s234)^2]*mi[PBb, {0, 1, 1, 0, 1, 1, 0, 1, 
         0, 0, 0}], -((s1234*s23*mi[PBb, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/
         eps) + (s123*s234*mi[PBb, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      -((s1234*s23*mi[PBb, {0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/eps) + 
       (s1234*s234*mi[PBb, {0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      (s1234*s23*mi[PBb, {0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0}])/eps - 
       (s23*s234*mi[PBb, {0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0}])/eps, 
      -((s123*s23*mi[PBb, {0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0}])/eps) + 
       (s1234*s23*mi[PBb, {0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0}])/eps, 
      -(s12*mi[PBb, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}]) + 
       s123*mi[PBb, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       s34*mi[PBb, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (s123*s34*mi[PBb, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      s12*mi[PBb, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s234*mi[PBb, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       s34*mi[PBb, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      (s12*s234*mi[PBb, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      s12*mi[PBb, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s123*mi[PBb, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s23*mi[PBb, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      s23*mi[PBb, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       s234*mi[PBb, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s34*mi[PBb, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}], 
      s23*mi[PBb, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s34*mi[PBb, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      (s23*s34*mi[PBb, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      s12*mi[PBb, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s23*mi[PBb, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      (s12*s23*mi[PBb, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      s23*mi[PBb, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       s234*mi[PBb, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
      -(s123*mi[PBb, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}]) + 
       s23*mi[PBb, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      -2*s23*mi[PBb, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       (s23*mi[PBb, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      -2*s23*mi[PBb, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       (s23*mi[PBb, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      -2*s23*mi[PBb, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s23*mi[PBb, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps + 
       2*s234*mi[PBb, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (s234*mi[PBb, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      2*s123*mi[PBb, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (s123*mi[PBb, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       2*s23*mi[PBb, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s23*mi[PBb, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -2*s123*mi[PBb, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       (s123*mi[PBb, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps + 
       2*s1234*mi[PBb, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] - 
       (s1234*mi[PBb, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      2*s1234*mi[PBb, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (s1234*mi[PBb, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       2*s234*mi[PBb, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s234*mi[PBb, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      2*s1234*mi[PBb, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       (s1234*mi[PBb, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/eps - 
       2*s234*mi[PBb, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       (s234*mi[PBb, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      -2*s123*mi[PBb, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       (s123*mi[PBb, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps + 
       2*s1234*mi[PBb, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] - 
       (s1234*mi[PBb, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBb, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      12*mi[PBb, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       (2*mi[PBb, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (10*mi[PBb, {0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       (s12*mi[PBb, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps + 
       (s1234*mi[PBb, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps - 
       (s34*mi[PBb, {0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      6*mi[PBb, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       mi[PBb, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       mi[PBb, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBb, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBb, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       mi[PBb, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       mi[PBb, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       mi[PBb, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}] + 
       mi[PBb, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBb, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBb, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBb, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      (-18*mi[PBb, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/s234 + 
       (2*mi[PBb, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s234) - 
       (13*mi[PBb, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s234) + 
       (27*mi[PBb, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s234), 
      (-18*mi[PBb, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/s123 + 
       (2*mi[PBb, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s123) - 
       (13*mi[PBb, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s123) + 
       (27*mi[PBb, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s123), 
      (-18*mi[PBb, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/s34 + 
       (2*mi[PBb, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^3*s34) - 
       (13*mi[PBb, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^2*s34) + 
       (27*mi[PBb, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps*s34), 
      (-18*mi[PBb, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/s12 + 
       (2*mi[PBb, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^3*s12) - 
       (13*mi[PBb, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^2*s12) + 
       (27*mi[PBb, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps*s12), 
      (-18*mi[PBb, {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/s23 + 
       (2*mi[PBb, {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s23) - 
       (13*mi[PBb, {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s23) + 
       (27*mi[PBb, {0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/(eps*s23), 
      2*s1234*s23*mi[PBb, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
       (s1234*s23*mi[PBb, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/eps - 
       2*s123*s234*mi[PBb, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       (s123*s234*mi[PBb, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBb, {0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBb, {0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBb, {0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBb, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBb, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBb, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBb, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBb, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBb, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBb, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBb, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBb, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/eps}, 
     {-1/16*(Mu12*s123*tr5*mi[PBc, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]), 
      -1/256*(Mu12^2*tr5*mi[PBc, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
         (1 + 2*eps) + (eps*Mu12^2*tr5*mi[PBc, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/(128*(1 + 2*eps)) + 
       (Mu11*Mu22*tr5*mi[PBc, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/
        (256*(1 + 2*eps)) - (eps*Mu11*Mu22*tr5*mi[PBc, {1, 1, 1, 1, 1, 1, 1, 
           1, 0, 0, 0}])/(128*(1 + 2*eps)), 
      -(s12*s1234*s23*mi[PBc, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s12*s123*s23*mi[PBc, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
      -1/16*(Mu11*tr5*mi[PBc, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}]), 
      -2*s12*s23*mi[PBc, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s12*s23*mi[PBc, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -1/16*(Mu11*tr5*mi[PBc, {1, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s12*s1234*s23*mi[PBc, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s12*s123*s234*mi[PBc, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      s12*s123*mi[PBc, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       s12*s1234*mi[PBc, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}], 
      -1/16*(Mu12*tr5*mi[PBc, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]), 
      s123*s23*s34*mi[PBc, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      s123*s23*mi[PBc, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] - 
       s1234*s23*mi[PBc, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}], 
      -1/16*(Mu12*tr5*mi[PBc, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]), 
      -(s123*s1234*s23*mi[PBc, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}]) + 
       s123^2*s234*mi[PBc, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      (s123*s1234*mi[PBc, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (s1234*s23*mi[PBc, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (s123*s1234*mi[PBc, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/(2*eps) + 
       (s1234*s23*mi[PBc, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/(2*eps) + 
       s123^2*mi[PBc, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}] - 
       s123*s23*mi[PBc, {1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}], 
      s123^2*s34*mi[PBc, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -(s12*s123*mi[PBc, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s123*s1234*mi[PBc, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       s123*s34*mi[PBc, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       s12*s123*mi[PBc, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}] - 
       s123^2*mi[PBc, {1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0}], 
      -(s1234*s23*mi[PBc, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s123*s234*mi[PBc, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       s123*s34*mi[PBc, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -1/16*(Mu22*tr5*mi[PBc, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      -(s12*s23*mi[PBc, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}]) + 
       s12*s234*mi[PBc, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      -1/16*(Mu11*tr5*mi[PBc, {1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      s23*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -1/16*(Mu11*tr5*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s12*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}]) + 
       s1234*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s23*s34*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       (s1234*s23*s34*mi[PBc, {0, 1, 1, 1, 1, 0, 2, 1, 0, 0, 0}])/eps, 
      s12*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s1234*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s23*s34*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       (s12*s1234*s23*mi[PBc, {0, 1, 1, 1, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      (s123*s23*mi[PBc, {0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       s12*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s1234*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s23*s34*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       (s1234*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 2, 1, 0, 0, -1}])/eps, 
      -1/16*(Mu12*tr5*mi[PBc, {0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s12*s123*mi[PBc, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]) + 
       s12*s1234*mi[PBc, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       s123*s34*mi[PBc, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      s12*s1234*mi[PBc, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s123*s1234*mi[PBc, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s123*s34*mi[PBc, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      s123*s23*mi[PBc, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       s123*s234*mi[PBc, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      s123*s1234*mi[PBc, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s123*s234*mi[PBc, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      s12*s1234*mi[PBc, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       s12*s234*mi[PBc, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      s12*s123*mi[PBc, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       s12*s23*mi[PBc, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      -(s12*s23*mi[PBc, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}]) + 
       s123*s23*mi[PBc, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
      Sqrt[-4*s1234*s23 + (s123 + s234)^2]*mi[PBc, {0, 1, 0, 1, 1, 0, 1, 1, 
         0, 0, 0}], -((s1234*s23*mi[PBc, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
         eps) + (s123*s234*mi[PBc, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      (s123*s1234*mi[PBc, {0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (s1234*s23*mi[PBc, {0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      -((s1234*s23*mi[PBc, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps) + 
       (s23*s234*mi[PBc, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      (s123*s23*mi[PBc, {0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       (s1234*s23*mi[PBc, {0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      s12*mi[PBc, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       s23*mi[PBc, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      (s12*s23*mi[PBc, {0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      s23*mi[PBc, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       s234*mi[PBc, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s34*mi[PBc, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      s12*mi[PBc, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       s234*mi[PBc, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       s34*mi[PBc, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (s12*s234*mi[PBc, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      -(s12*mi[PBc, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]) + 
       s123*mi[PBc, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       s34*mi[PBc, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      (s123*s34*mi[PBc, {0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      s123*mi[PBc, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       s1234*mi[PBc, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       s34*mi[PBc, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      (s123*s34*mi[PBc, {1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      -((s1234*s23*mi[PBc, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/eps) + 
       (s123*s234*mi[PBc, {1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[PBc, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      -(s123*mi[PBc, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}]) + 
       s23*mi[PBc, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
      s123*mi[PBc, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       s1234*mi[PBc, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -(s12*mi[PBc, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}]) + 
       s123*mi[PBc, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      -2*s23*mi[PBc, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s23*mi[PBc, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -2*s23*mi[PBc, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       (s23*mi[PBc, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      -2*s12*mi[PBc, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       (s12*mi[PBc, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      -2*s123*mi[PBc, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s123*mi[PBc, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps + 
       2*s23*mi[PBc, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (s23*mi[PBc, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -2*s123*mi[PBc, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       (s123*mi[PBc, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       2*s1234*mi[PBc, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       (s1234*mi[PBc, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      -2*s123*mi[PBc, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       (s123*mi[PBc, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       2*s1234*mi[PBc, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       (s1234*mi[PBc, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      2*s12*mi[PBc, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (s12*mi[PBc, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       2*s123*mi[PBc, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (s123*mi[PBc, {1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -2*s12*mi[PBc, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       (s12*mi[PBc, {1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      12*mi[PBc, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (2*mi[PBc, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (10*mi[PBc, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       (s12*mi[PBc, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps + 
       (s1234*mi[PBc, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps - 
       (s34*mi[PBc, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBc, {0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      12*mi[PBc, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       (2*mi[PBc, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (10*mi[PBc, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps + 
       (s12*mi[PBc, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps - 
       (s1234*mi[PBc, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps - 
       (s34*mi[PBc, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      (Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[PBc, {1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps, 
      6*mi[PBc, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       mi[PBc, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBc, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       mi[PBc, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBc, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBc, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      6*mi[PBc, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       mi[PBc, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBc, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       mi[PBc, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      6*mi[PBc, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       mi[PBc, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      6*mi[PBc, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       mi[PBc, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      6*mi[PBc, {0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       mi[PBc, {0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}]/eps^2 - 
       (5*mi[PBc, {0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      (-18*mi[PBc, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/s123 + 
       (2*mi[PBc, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s123) - 
       (13*mi[PBc, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s123) + 
       (27*mi[PBc, {1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s123), 
      (-18*mi[PBc, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/s34 + 
       (2*mi[PBc, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^3*s34) - 
       (13*mi[PBc, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^2*s34) + 
       (27*mi[PBc, {0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps*s34), 
      (-18*mi[PBc, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/s234 + 
       (2*mi[PBc, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^3*s234) - 
       (13*mi[PBc, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^2*s234) + 
       (27*mi[PBc, {0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps*s234), 
      (-18*mi[PBc, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/s12 + 
       (2*mi[PBc, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s12) - 
       (13*mi[PBc, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s12) + 
       (27*mi[PBc, {0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s12), 
      (-18*mi[PBc, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/s23 + 
       (2*mi[PBc, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s23) - 
       (13*mi[PBc, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s23) + 
       (27*mi[PBc, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s23), 
      (-18*mi[PBc, {1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/s1234 + 
       (2*mi[PBc, {1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^3*s1234) - 
       (13*mi[PBc, {1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps^2*s1234) + 
       (27*mi[PBc, {1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}])/(eps*s1234), 
      -2*s12*s23*mi[PBc, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       (s12*s23*mi[PBc, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      -2*s12*s23*mi[PBc, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       (s12*s23*mi[PBc, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      4*mi[PBc, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBc, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBc, {1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBc, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBc, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBc, {1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBc, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
       mi[PBc, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBc, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/eps, 
      4*mi[PBc, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}] + 
       mi[PBc, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBc, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      4*mi[PBc, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       mi[PBc, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBc, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      4*mi[PBc, {1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       mi[PBc, {1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}]/eps^2 - 
       (4*mi[PBc, {1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/eps}, 
     {4*Mu11*tr5*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu11*tr5*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu11*tr5*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       4*Mu11*s123*tr5*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*Mu11*s1234*tr5*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -8*Mu11*tr5*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*Mu11*tr5*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*Mu11*s1234*tr5*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -8*s12*s23*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       12*s12*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s12*s123*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*s1234*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s23*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s12*s1234*s23*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s23*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}] + 
       4*s12*s123*s23*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       12*s12*s1234*s23*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s12*s123*s1234*s23*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s1234^2*s23*mi[HB, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -16*s12*s123*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s12*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       12*s12*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       12*s12*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s23*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s12*s1234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s12*s23*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s12*s234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s12*s123*s1234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s12*s1234^2*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s12*s1234*s23*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*s1234*s234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -4*s12*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       12*s12*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s23*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[HB, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s12*s123*s234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*s234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -16*s12*mi[HB, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[HB, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       24*s12*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s12*s123*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s12*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[HB, {1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s12*s1234*mi[HB, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0}] + 
       8*s12*s123*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       24*s12*s1234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s12*s123*s1234*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*s1234^2*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (2*Mu11*s1234*tr5*mi[HB, {1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps + 
       (2*Mu12*s1234*tr5*mi[HB, {1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      -4*Mu12*tr5*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu11*tr5*mi[HB, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -8*s23*s34*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s23*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s23*s34*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s123*s23*s34*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s23*s34*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      16*s12*s23*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s123*s23*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*s23*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s23*s34*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s23*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s123*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s1234*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s23*s34*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s12*s1234*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s123*s1234*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234^2*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*s23*s34*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -16*s23*mi[HB, {-2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s23*mi[HB, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       24*s23*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s123*s23*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s1234*s23*mi[HB, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s1234*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0}] + 
       8*s123*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       24*s1234*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s123*s1234*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234^2*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      (2*Mu11*s1234*tr5*mi[HB, {0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/eps + 
       (2*Mu12*s1234*tr5*mi[HB, {0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/eps, 
      -4*Mu12*tr5*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu11*tr5*mi[HB, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      32*s12*s123*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123^2*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s12*s1234*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       32*s123*s1234*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123*s34*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*s123*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123^2*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s12*s1234*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s123*s1234*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*s34*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       32*s12*s123*s1234*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123^2*s1234*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s12*s1234^2*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       32*s123*s1234^2*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123*s1234*s34*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -16*s123*s34*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s123*s34*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s123*s34*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s123^2*s34*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s123*s1234*s34*mi[HB, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -32*s123^2*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       32*s123*s1234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       32*s123*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s123^2*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s123*s1234*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s123*s23*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*s234*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       32*s123^2*s1234*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       32*s123*s1234^2*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       32*s123*s1234*s23*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123*s1234*s234*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      16*s1234*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s123*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*s23*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s123*s234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*s23*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*s234*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*s1234*s23*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234^2*s23*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s123^2*s234*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s123*s1234*s234*mi[HB, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu11*tr5*mi[HB, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      -4*Mu11*tr5*mi[HB, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      32*Sqrt[s12*(-s123 + s1234)*s234*(-s23 + s234 - s34) + 
         (s12*s23 - (s12 + s123)*s234 + s1234*(s234 - s34) + s123*s34 - 
            s23*s34)^2/4]*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      16*s12*mi[HB, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s234*mi[HB, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s34*mi[HB, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[HB, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s234*mi[HB, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s34*mi[HB, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[HB, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s234*mi[HB, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s34*mi[HB, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[HB, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s234*mi[HB, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s34*mi[HB, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] + 
       8*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] - 
       8*s12*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s123*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       16*s12*s123*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       32*s12*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s23*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (2*Mu12*tr5*mi[HB, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps + 
       (2*Mu12*tr5*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/eps, 
      (-16*s1234*mi[HB, {-1, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/eps + 
       (16*s1234*mi[HB, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/eps - 
       (32*s12*s1234*mi[HB, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/eps - 
       (8*s12*mi[HB, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s1234*mi[HB, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s34*mi[HB, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (144*s1234*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
        ((s1234 - s234)*s234) + (16*s1234*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 
           0, 0}])/(eps^3*(s1234 - s234)*s234) - 
       (104*s1234*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
        (eps^2*(s1234 - s234)*s234) + 
       (216*s1234*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)*s234) + 
       (48*s1234*mi[HB, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/(s1234 - s234) + 
       (8*s1234*mi[HB, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (eps^2*(s1234 - s234)) - (40*s1234*mi[HB, {0, 1, 0, 0, 0, 1, 1, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234*mi[HB, {0, 1, 1, -1, 1, 1, 2, 1, -1, 0, 0}])/eps - 
       (8*s1234*mi[HB, {0, 1, 1, -1, 1, 1, 2, 1, 0, 0, -1}])/eps + 
       (16*s12*s1234*mi[HB, {0, 1, 1, -1, 1, 1, 2, 1, 0, 0, 0}])/eps - 
       (8*s1234*mi[HB, {0, 1, 1, 0, 0, 1, 2, 1, -1, 0, 0}])/eps + 
       (8*s1234*mi[HB, {0, 1, 1, 0, 0, 1, 2, 1, 0, 0, -1}])/eps - 
       (16*s12*s1234*mi[HB, {0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0}])/eps + 
       (8*s1234*mi[HB, {0, 1, 1, 0, 1, 0, 2, 1, -1, 0, 0}])/eps - 
       (8*s1234*mi[HB, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, -1}])/eps + 
       (16*s12*s1234*mi[HB, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (16*s1234*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (16*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (16*s1234*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, -1, -1, 0}])/eps - 
       (16*s1234^2*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/eps + 
       (8*s1234*s34*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/eps - 
       (8*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, -1}])/eps + 
       (16*s12*s1234*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/eps + 
       (16*s1234^2*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/eps + 
       (8*s1234*s23*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/eps - 
       (8*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/eps - 
       (32*s12*s1234^2*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/eps - 
       (16*s12*s1234*s23*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/eps + 
       (16*s12*s1234*s234*mi[HB, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/eps + 
       (8*s123*mi[HB, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s234*mi[HB, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      -8*s12*s123*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234^2*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      16*s123*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s34*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s34*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234^2*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*s34*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -32*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[HB, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       16*s123*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      16*s123*mi[HB, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       16*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s34*mi[HB, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s123*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
       16*s12*s123*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -8*s123*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -8*s23*mi[HB, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s234*mi[HB, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s123*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      32*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
        mi[HB, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
        mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
        mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       32*s1234*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
        mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      16*s123*mi[HB, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*mi[HB, {-1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*mi[HB, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[HB, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s123*mi[HB, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[HB, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s123*mi[HB, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       16*s1234*mi[HB, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s123*mi[HB, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s1234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s123*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}] + 
       8*s1234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0}] - 
       8*s123*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s1234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*s1234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234^2*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -16*s123*s1234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234^2*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*s23*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*s234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -16*s123*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       48*s1234*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s234*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*mi[HB, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s234*mi[HB, {1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*s1234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234^2*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s123*s234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*s234*mi[HB, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
      16*s1234*s34*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      32*s12*mi[HB, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123*mi[HB, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s34*mi[HB, {-1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s34*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s123*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       16*s34*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       32*s12*s1234*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s123*s1234*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       32*s1234*s34*mi[HB, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      4*s123^2*mi[HB, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*s1234*mi[HB, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234^2*mi[HB, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      4*s12*s23*mi[HB, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       (2*s12*s23*mi[HB, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      (2*Mu11*tr5*mi[HB, {1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0}])/eps, 
      4*s12*s23*mi[HB, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       (2*s12*s23*mi[HB, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      (2*Mu11*tr5*mi[HB, {1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps, 
      -8*s12*s23*mi[HB, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s12*s234*mi[HB, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      (2*Mu11*tr5*mi[HB, {1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      -8*s123*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s1234*s23*mi[HB, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s23*s34*mi[HB, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
      (2*Mu11*tr5*mi[HB, {0, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/eps, 
      8*s23*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      (2*Mu11*tr5*mi[HB, {0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/eps, 
      4*s12*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s23*s34*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       (4*s12*s1234*s23*mi[HB, {0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0}])/eps, 
      -4*s12*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s23*s34*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       (4*s1234*s23*s34*mi[HB, {0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      4*s12*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       (8*s1234*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       4*s23*s34*mi[HB, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       (4*s1234*s23*mi[HB, {0, 1, 1, 1, 0, 1, 2, 1, 0, 0, -1}])/eps - 
       (8*s12*s1234*s23*mi[HB, {0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0}])/eps - 
       (4*s23*s234*mi[HB, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (2*Mu12*tr5*mi[HB, {0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/eps, 
      8*s12*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
       mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (2*Mu11*tr5*mi[HB, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      4*s12*s123*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       (4*s12*s1234*s23*mi[HB, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      -4*s12*s123*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s12*s234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (4*s12*s123*s1234*mi[HB, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234^2*mi[HB, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234*s23*mi[HB, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps + 
       (4*s12*s1234*s234*mi[HB, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps, 
      (-8*s12*s1234*mi[HB, {0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps - 
       (4*s12^2*mi[HB, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s12*s123*mi[HB, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234*mi[HB, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s12*s34*mi[HB, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s12*s1234*mi[HB, {1, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0}])/eps - 
       (4*s12*s1234*mi[HB, {1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0}])/eps + 
       (4*s12*s1234*mi[HB, {1, 1, 1, 0, 1, -1, 1, 2, 0, 0, 0}])/eps - 
       (8*s12*s1234*mi[HB, {1, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0}])/eps + 
       4*s12*s123*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (4*s12*s1234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 2, -1, 0, 0}])/eps + 
       (4*s12*s1234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0}])/eps - 
       (8*s12*s1234^2*mi[HB, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps - 
       (4*s12*s1234*s23*mi[HB, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps + 
       (4*s12*s1234*s234*mi[HB, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      (2*Mu12*tr5*mi[HB, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      16*s12*s1234*mi[HB, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       16*s123*s1234*mi[HB, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s123*s34*mi[HB, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      -16*s123^2*mi[HB, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s123*s23*mi[HB, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s1234*s23*mi[HB, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s123*s234*mi[HB, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      16*s12*s123*mi[HB, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s123^2*mi[HB, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s123*s34*mi[HB, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -16*s123*s1234*mi[HB, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s123*s234*mi[HB, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
      8*s12*s23*mi[HB, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*s23*mi[HB, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s23*s34*mi[HB, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -8*s12*s1234*mi[HB, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[HB, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      4*s12*s23*mi[HB, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       (2*s12*s23*mi[HB, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      (-8*s12*s123*mi[HB, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/eps + 
       (8*s123^2*mi[HB, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/eps + 
       (8*s12*s1234*mi[HB, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/eps - 
       (8*s123*s1234*mi[HB, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/eps + 
       (8*s123*s34*mi[HB, {0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/eps, 
      (8*s1234*s23*mi[HB, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps - 
       (8*s123*s234*mi[HB, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      16*s23*mi[HB, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] - 
       16*s234*mi[HB, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
       16*s34*mi[HB, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
      16*s23*mi[HB, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       16*s234*mi[HB, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       16*s34*mi[HB, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      16*s123*mi[HB, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       16*s1234*mi[HB, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       16*s34*mi[HB, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      (-8*s123*s34*mi[HB, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      16*s23*mi[HB, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       16*s234*mi[HB, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}], 
      (8*s123^2*mi[HB, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/eps - 
       (8*s123*s1234*mi[HB, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/eps - 
       (8*s123*s23*mi[HB, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/eps + 
       (8*s123*s234*mi[HB, {0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}])/eps, 
      -16*s12*mi[HB, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s123*mi[HB, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s34*mi[HB, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      (-8*s123*s34*mi[HB, {0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}])/eps, 
      16*s1234*mi[HB, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s234*mi[HB, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (8*s123^2*mi[HB, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (8*s123*s1234*mi[HB, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (8*s123*s23*mi[HB, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s123*s234*mi[HB, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      -16*s123*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*mi[HB, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (-8*s12*s34*mi[HB, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s123*s34*mi[HB, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (8*s1234*s34*mi[HB, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s34^2*mi[HB, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      -16*s123*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*mi[HB, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (8*s123*s234*mi[HB, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (8*s1234*s234*mi[HB, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (8*s23*s234*mi[HB, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s234^2*mi[HB, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      16*s12*mi[HB, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s234*mi[HB, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s34*mi[HB, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (-8*s12*s23*mi[HB, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s123*s23*mi[HB, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (8*s1234*s23*mi[HB, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s23*s34*mi[HB, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      16*s12*mi[HB, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s234*mi[HB, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       16*s34*mi[HB, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      (-8*s12*s234*mi[HB, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/eps, 
      16*Sqrt[-4*s12*s1234 + (s12 + s1234 - s34)^2]*
       mi[HB, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (-8*s12*s123*mi[HB, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s123^2*mi[HB, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s12*s1234*mi[HB, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (8*s123*s1234*mi[HB, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s123*s34*mi[HB, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      (-8*s123*s1234*mi[HB, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps + 
       (8*s1234^2*mi[HB, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (8*s1234*s34*mi[HB, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps, 
      (-2*s12*s123*mi[HB, {2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (2*s12*s1234*mi[HB, {2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      (-2*s12^2*mi[HB, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (2*s12*s123*mi[HB, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (2*s12*s34*mi[HB, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      16*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
       mi[HB, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
      (8*s1234*s23*mi[HB, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/eps - 
       (8*s123*s234*mi[HB, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/eps, 
      (8*s123*s1234*mi[HB, {0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0}])/eps - 
       (8*s1234*s23*mi[HB, {0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0}])/eps, 
      (2*s1234*s23*mi[HB, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (2*s23*s234*mi[HB, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (-2*s123*s23*mi[HB, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (2*s1234*s23*mi[HB, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      16*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
       mi[HB, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      16*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
       mi[HB, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      8*s123*mi[HB, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[HB, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
      8*s23*mi[HB, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       (4*s23*mi[HB, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      8*s12*mi[HB, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}] - 
       (4*s12*mi[HB, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      8*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] - 
       (4*s23*mi[HB, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}])/eps, 
      8*s12*mi[HB, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}] - 
       (4*s12*mi[HB, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      8*s23*mi[HB, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       (4*s23*mi[HB, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      8*s12*mi[HB, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] - 
       (4*s12*mi[HB, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      -16*s12*mi[HB, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       (8*s12*mi[HB, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/eps + 
       16*s123*mi[HB, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       (8*s123*mi[HB, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      16*s123*mi[HB, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       (8*s123*mi[HB, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps - 
       16*s23*mi[HB, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       (8*s23*mi[HB, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      -16*s12*mi[HB, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       (8*s12*mi[HB, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/eps + 
       16*s123*mi[HB, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       (8*s123*mi[HB, {1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      16*s123*mi[HB, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       (8*s123*mi[HB, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/eps - 
       16*s23*mi[HB, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       (8*s23*mi[HB, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      48*mi[HB, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}] + 
       (8*mi[HB, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       (8*mi[HB, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (8*mi[HB, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       (8*mi[HB, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       (8*mi[HB, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}] + 
       (8*mi[HB, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}] + 
       (8*mi[HB, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       (8*mi[HB, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       (8*mi[HB, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s12*mi[HB, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (4*s1234*mi[HB, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s34*mi[HB, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (-8*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[HB, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (8*mi[HB, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s123*mi[HB, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       (8*s23*mi[HB, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s234*mi[HB, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      (-8*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
        mi[HB, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}] + 
       (8*mi[HB, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps + 
       (4*s12*mi[HB, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/eps - 
       (4*s1234*mi[HB, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/eps - 
       (4*s34*mi[HB, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/eps, 
      (-8*Sqrt[s1234^2 + (s12 - s34)^2 - 2*s1234*(s12 + s34)]*
        mi[HB, {1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0}])/eps, 
      48*mi[HB, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       (8*mi[HB, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/eps^2 - 
       (40*mi[HB, {0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/eps + 
       (4*s123*mi[HB, {0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0}])/eps - 
       (8*s1234*mi[HB, {0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0}])/eps + 
       (4*s234*mi[HB, {0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0}])/eps, 
      (-8*Sqrt[s123^2 - 4*s1234*s23 + 2*s123*s234 + s234^2]*
        mi[HB, {0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0}])/eps, 
      16*mi[HB, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (4*mi[HB, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (16*mi[HB, {1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      16*mi[HB, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       (4*mi[HB, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (16*mi[HB, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      16*mi[HB, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (4*mi[HB, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (16*mi[HB, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      (144*mi[HB, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/s23 - 
       (16*mi[HB, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s23) + 
       (104*mi[HB, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s23) - 
       (216*mi[HB, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s23), 
      (144*mi[HB, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/s12 - 
       (16*mi[HB, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(eps^3*s12) + 
       (104*mi[HB, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(eps^2*s12) - 
       (216*mi[HB, {0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0}])/(eps*s12), 
      (144*mi[HB, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/s34 - 
       (16*mi[HB, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s34) + 
       (104*mi[HB, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s34) - 
       (216*mi[HB, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s34), 
      (144*mi[HB, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(-s123 + s1234 + s23 - 
         s234) - (16*mi[HB, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^3*(-s123 + s1234 + s23 - s234)) + 
       (104*mi[HB, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^2*(-s123 + s1234 + s23 - s234)) - 
       (216*mi[HB, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps*(-s123 + s1234 + s23 - s234)), 
      (144*mi[HB, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/s123 - 
       (16*mi[HB, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s123) + 
       (104*mi[HB, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s123) - 
       (216*mi[HB, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s123), 
      (144*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/s234 - 
       (16*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s234) + 
       (104*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s234) - 
       (216*mi[HB, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s234), 
      (144*mi[HB, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(s12 - s123 + s1234 - 
         s34) - (16*mi[HB, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^3*(s12 - s123 + s1234 - s34)) + 
       (104*mi[HB, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^2*(s12 - s123 + s1234 - s34)) - 
       (216*mi[HB, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps*(s12 - s123 + s1234 - s34)), 
      (144*mi[HB, {0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/s1234 - 
       (16*mi[HB, {0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(eps^3*s1234) + 
       (104*mi[HB, {0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(eps^2*s1234) - 
       (216*mi[HB, {0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}])/(eps*s1234)}, 
     {-(Mu12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1]), 
      -(Mu12*s12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]) - 
       2*Mu22*s12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       Mu12*s1234*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       Mu12*s34*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -(Mu12*s12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]) + 
       Mu12*s1234*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       2*Mu11*s34*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       Mu12*s34*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu12*s12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu12*s1234*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*Mu12*s34*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       (2*s12*diff[Baikov, prop[3]]*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/tr5 + (s12*diff[Baikov, prop[7]]*
         mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
       (s1234*diff[Baikov, prop[7]]*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/tr5 - (s34*diff[Baikov, prop[7]]*
         mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
      4*Mu12*s12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu12*s1234*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu12*s34*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       (2*s34*diff[Baikov, prop[4]]*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/tr5 - (s12*diff[Baikov, prop[7]]*
         mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5 + 
       (s1234*diff[Baikov, prop[7]]*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
           0}])/tr5 + (s34*diff[Baikov, prop[7]]*
         mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}])/tr5, 
      (diff[Baikov, prop[8]]*mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*
        sqrtG3[1])/tr5, mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*
       tr[p1, l1 + p1, l1 + p1 + p2, l1 + l2 + p1 + p2 + p3 + p4, l1 + l2, 
        l2, l2 + p4, p3], mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*
       tr[p2, l1 + p1, l1, l1 + l2, l1 + l2 + p1 + p2 + p3 + p4, 
        l2 + p3 + p4, l2 + p4, p4], mi[DP, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*
       sqrtG3[1]*tr[l2 + p4, p4, p1, l1 + p1, l1 + p1 + p2, l2 + p3 + p4], 
      -8*s12*s123*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s23*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s23*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s23*mi[DP, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*s123*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12*s23*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12*s234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s12*s23*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s12*s123*mi[DP, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s12*s23*mi[DP, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s12*s23*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s12^2*s123*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12^2*s1234*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12^2*s23*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12^2*s234*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s123*s34*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*s34*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s23*s34*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s234*s34*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -4*s12*s23*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       12*s12*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s23*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}], 
      -8*s12*mi[DP, {0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s12*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s12*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s12^2*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s123*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0}] - 
       16*s12*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}] + 
       8*s12*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0}] + 
       8*s12*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1}] - 
       8*s12^2*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}], 
      -4*Mu11*tr5*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu11*tr5*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu12*tr5*mi[DP, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (2*Mu12*s1234*tr5*mi[DP, {1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      -4*s12*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s123*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s123*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s23*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12*s23*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       8*s12*s23*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s12*s23*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12*s23*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       16*s12^2*s23*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*s23*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -16*s12^2*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12*s1234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12*s234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s12*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s12*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s123*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s123*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12^2*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12^2*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       16*s12*s1234*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       16*s12*s234*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       16*s12*s34*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       8*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] + 
       8*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s12^3*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12^2*s123*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12^2*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12^2*s234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s123*s234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*s234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s234*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s34^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      16*s12*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       32*s12*mi[DP, {0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       16*s12*mi[DP, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       16*s12*mi[DP, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       16*s12*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       32*s12^2*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12*s1234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12*mi[DP, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s12^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0}] + 
       32*s12*mi[DP, {1, 1, 1, 0, 1, -1, 1, 1, 0, 0, 0}] - 
       16*s12*mi[DP, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}] + 
       16*s12*mi[DP, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0}] - 
       16*s12*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1}] + 
       24*s12^2*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       32*s12*mi[DP, {1, 1, 1, 1, 1, -2, 1, 1, 0, 0, 0}] + 
       32*s12*mi[DP, {1, 1, 1, 1, 1, -1, 0, 1, 0, 0, 0}] - 
       32*s12*mi[DP, {1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0}] + 
       16*s12*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, -1, 0, 0}] + 
       32*s12*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, -1}] - 
       48*s12^2*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       16*s12*s123*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       32*s12*s1234*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       16*s12*s34*mi[DP, {1, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, 1, 1, 0, -1, 1, 0, 0, 0}] + 
       16*s12*mi[DP, {1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0}] - 
       16*s12*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1}] + 
       24*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       16*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0}] + 
       16*s12*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1}] - 
       24*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*s123*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       16*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1}] + 
       16*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -2}] + 
       24*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s12*s123*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       16*s12*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       16*s12^3*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12^2*s123*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       24*s12^2*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*s1234*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12^2*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -4*Mu11*tr5*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -4*Mu11*tr5*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*Mu12*tr5*mi[DP, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      (2*Mu12*s1234*tr5*mi[DP, {1, 1, 1, 1, 1, 0, 2, 1, 0, 0, 0}])/eps, 
      -8*s123*s34*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s23*s34*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s234*s34*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s12*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s123*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       12*s123*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       12*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s23*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s12*s123*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s23*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s23*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s34^2*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s23*s34^2*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      4*s12*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s12*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s123*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s123*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s123*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s12*s123*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      8*s34*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s34*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s12*s34*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}] + 
       16*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       16*s12*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1}] - 
       8*s12*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s34^2*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2}] + 
       16*s12*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s34^2*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s12^2*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s34^2*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu22*tr5*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu12*tr5*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu22*tr5*mi[DP, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      (2*Mu12*s1234*tr5*mi[DP, {1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      -4*s12*s23*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s23*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s23*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s23*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       16*s12*s23*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      4*s12*s23*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s1234*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s23*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s234*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s34^2*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s34^2*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s123*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s1234*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s12*s234*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*s234*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s234*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s234*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s34^3*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      8*s34*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s12*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s34*mi[DP, {0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0}] + 
       8*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       16*s12*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s234*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s34^2*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1}] + 
       16*s12*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s234*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       16*s12*s234*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s12*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu22*tr5*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -4*Mu12*tr5*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*Mu22*tr5*mi[DP, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      (2*Mu12*s1234*tr5*mi[DP, {0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}])/eps, 
      -4*s12*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s34^2*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       12*s123*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s34^2*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s12*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s123*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}] - 
       4*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       4*s34^2*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}] + 
       4*s12^2*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       12*s12*s123*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s123*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s1234^2*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s123*s34^2*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34^2*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s34^3*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      16*s123*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s12*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1}]*sqrtG3[1] - 
       16*s12*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s123*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s34^2*mi[DP, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      4*s12^2*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s1234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s12^2*mi[DP, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s1234*mi[DP, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s34*mi[DP, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s12^2*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       16*s12*s234*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       4*s12^2*mi[DP, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       4*s12*s1234*mi[DP, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       4*s12^2*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] - 
       4*s12*s1234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] - 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] - 
       4*s12^2*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] + 
       4*s12*s1234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] + 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] + 
       4*s12^3*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s12^2*s1234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       12*s12^2*s234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s1234*s234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s1234*s34*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       4*s12*s234*s34*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       4*s12*s34^2*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      -16*s12*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s12*mi[DP, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       32*s12*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s12*mi[DP, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s12*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}]*sqrtG3[1] + 
       16*s12*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}]*sqrtG3[1] - 
       16*s12^2*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s12*s234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s12*s34*mi[DP, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      -4*s12*s123*s34*mi[DP, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + 
       4*s12*s1234*s34*mi[DP, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + 
       4*s12*s23*s34*mi[DP, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       4*s12*s234*s34*mi[DP, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
      8*s12*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0}], 
      -4*Mu12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
      4*s12*s23*s34*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
      8*s12*s34*mi[DP, {0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       4*s12*s34*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0}] + 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0}] - 
       4*s12*s34*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1}] + 
       4*s12^2*s34*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
       4*s12*s123*s34*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       4*s12*s1234*s34*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
       4*s12*s34^2*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
      -4*Mu12*tr5*mi[DP, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
      16*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}]*sqrtSigma5[2], 
      -8*s12*mi[DP, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {-1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0}] - 
       8*s123*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] + 
       8*s1234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0}] - 
       8*s12*s123*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s23*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s23*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (2*Mu11*tr5*mi[DP, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps + 
       (2*Mu12*tr5*mi[DP, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}])/eps + 
       (2*Mu11*tr5*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/eps + 
       (2*Mu12*tr5*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/eps, 
      (-8*s1234^2*mi[DP, {-1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*mi[DP, {-1, 0, 1, 0, 1, 1, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*mi[DP, {-1, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*mi[DP, {-1, 1, 0, 0, 1, 1, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*mi[DP, {-1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*mi[DP, {-1, 1, 1, 0, 1, 0, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*mi[DP, {-1, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*mi[DP, {-1, 1, 1, 0, 1, 1, 2, 1, 
           0, -1, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*s23*mi[DP, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234^2*s234*mi[DP, {-1, 1, 1, 0, 1, 1, 2, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234*s23*s234*mi[DP, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234^2*mi[DP, {-1, 1, 1, 0, 1, 1, 2, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*s34*mi[DP, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*s34*
         mi[DP, {-1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*mi[DP, {0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*mi[DP, {0, 0, 1, 0, 0, 1, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*mi[DP, {0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*mi[DP, {0, 0, 1, 0, 1, 0, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*mi[DP, {0, 0, 1, 0, 1, 1, 2, 1, -1, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*mi[DP, {0, 0, 1, 0, 1, 1, 2, 1, 
           -1, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s123*s1234^2*mi[DP, {0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^3*mi[DP, {0, 0, 1, 0, 1, 1, 2, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) + 
       (8*s123*s1234*s234*mi[DP, {0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234^2*s234*mi[DP, {0, 0, 1, 0, 1, 1, 2, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*s34*mi[DP, {0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*s34*
         mi[DP, {0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s12*s1234*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^2*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) + 
       (8*s12*s234*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234*s34*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s234*s34*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) - 
       (144*s1234*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
        ((s1234 - s234)*s234) + (16*s1234*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 
           0, 0}])/(eps^3*(s1234 - s234)*s234) - 
       (104*s1234*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
        (eps^2*(s1234 - s234)*s234) + 
       (216*s1234*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)*s234) + 
       (48*s1234*mi[DP, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/(s1234 - s234) + 
       (8*s1234*mi[DP, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/
        (eps^2*(s1234 - s234)) - (40*s1234*mi[DP, {0, 1, 0, 0, 0, 1, 1, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*mi[DP, {0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*mi[DP, {0, 1, 0, 0, 0, 1, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*mi[DP, {0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*mi[DP, {0, 1, 0, 0, 1, 0, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, -1, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 
           -1, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s123*s1234^2*mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234^3*mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*s23*mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s123*s1234*s234*
         mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/(eps*(s1234 - s234)) + 
       (16*s1234^2*s234*mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s23*s234*
         mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234*s234^2*mi[DP, {0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^2*mi[DP, {0, 1, 1, 0, 0, 0, 2, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234*s234*mi[DP, {0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234^2*mi[DP, {0, 1, 1, 0, 0, 1, 2, 1, 0, 
           -1, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234*s234*mi[DP, {0, 1, 1, 0, 0, 1, 2, 1, 0, -1, 0}])/
        (eps*(s1234 - s234)) - (8*s1234^2*mi[DP, {0, 1, 1, 0, 1, -1, 2, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234*s234*mi[DP, {0, 1, 1, 0, 1, -1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^2*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, -1, 
           0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, -1, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^2*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, 0, 
           -1, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, 0, -1, 0}])/
        (eps*(s1234 - s234)) - (8*s123*s1234^2*mi[DP, {0, 1, 1, 0, 1, 0, 2, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^3*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^2*s23*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s123*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (16*s1234^2*s234*mi[DP, {0, 1, 1, 0, 1, 0, 2, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234*s23*s234*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234^2*mi[DP, {0, 1, 1, 0, 1, 0, 2, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*s23*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^2*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234*s23*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234^2*mi[DP, {0, 1, 1, 0, 1, 1, 1, 
           1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*s34*
         mi[DP, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, -1, -1, 0}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 
           -1, -1, 0}])/(eps*(s1234 - s234)) + 
       (8*s123*s1234^2*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
        (eps*(s1234 - s234)) - (8*s1234^3*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 
           -1, 0}])/(eps*(s1234 - s234)) - 
       (8*s123*s1234*s234*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
        (eps*(s1234 - s234)) + (8*s1234^2*s234*mi[DP, {0, 1, 1, 0, 1, 1, 2, 
           1, 0, -1, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234^2*s34*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/
        (eps*(s1234 - s234)) - (8*s1234*s234*s34*
         mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, -1, 0}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*s23*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/
        (eps*(s1234 - s234)) + (8*s1234^2*s234*mi[DP, {0, 1, 1, 0, 1, 1, 2, 
           1, 0, 0, -1}])/(eps*(s1234 - s234)) + 
       (8*s1234*s23*s234*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/
        (eps*(s1234 - s234)) - (8*s1234*s234^2*mi[DP, {0, 1, 1, 0, 1, 1, 2, 
           1, 0, 0, -1}])/(eps*(s1234 - s234)) - 
       (8*s1234^2*s34*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/
        (eps*(s1234 - s234)) + (8*s1234*s234*s34*
         mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, -1}])/(eps*(s1234 - s234)) + 
       (8*s12*s1234^2*s23*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s12*s1234^2*s234*
         mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/(eps*(s1234 - s234)) - 
       (8*s12*s1234*s23*s234*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) + (8*s12*s1234*s234^2*
         mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s12*s1234^2*s34*mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s12*s1234*s234*s34*
         mi[DP, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s123*s1234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s123*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 
           0, 0, 0}])/(eps*(s1234 - s234)) + 
       (8*s1234*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s1234 - s234)) - (8*s234^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 
           0, 0}])/(eps*(s1234 - s234)), 
      16*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtSigma5[4], 
      -8*s12*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       16*s1234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       16*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}] - 
       8*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0}] - 
       8*s12*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}] + 
       8*s123*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}] + 
       8*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}] + 
       8*s12*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s123*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s12^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      (2*Mu11*tr5*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/eps + 
       (2*Mu12*tr5*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/eps + 
       (2*Mu11*tr5*mi[DP, {1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0}])/eps + 
       (2*Mu12*tr5*mi[DP, {1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0}])/eps, 
      (16*s12^2*s1234*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234^2*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s234*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s234*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s34*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s34*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s1234*s234*s34*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s34^2*mi[DP, {-1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^2*s1234*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234^2*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s234*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234^2*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s34*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s34*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s1234*s234*s34*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s34^2*mi[DP, {0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {0, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (144*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
        ((s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
        (eps^3*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (104*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
        (eps^2*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (216*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        ((s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps^2*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (48*s1234^2*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        ((s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps^2*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s1234^2*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s1234*s234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        ((s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps^2*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s1234*s234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (48*s1234*s34*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        ((s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps^2*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s1234*s34*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^2*s1234*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234^2*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s234*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^2*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^2*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (48*s12*s1234*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s12^3*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s123*s1234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (64*s12^2*s1234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s123*s1234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234^3*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*s23*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*s23*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (96*s12^2*s1234*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s123*s1234*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (104*s12*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234^2*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s1234^3*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s23*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s23*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (72*s12*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s1234^2*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s234^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^3*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (72*s12^2*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s123*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (80*s12*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234^3*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s23*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s23*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (96*s12*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s123*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (56*s1234^2*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s23*s234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234*s234^2*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s34^2*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^3*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s123*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^2*s1234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s123*s1234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s123*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s12*s1234*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s234^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s234^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s1234*s234^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s234^3*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s123*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s234*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s123*s234*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s1234*s234*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s234^2*s34*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s34^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s34^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s234*s34^2*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 0, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^2*s1234*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234^2*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s234*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234^2*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s34*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s34*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s1234*s234*s34*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s34^2*mi[DP, {1, 0, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^3*s1234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^3*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12^2*s1234*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234^2*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s234*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12*s1234^2*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34^2*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^3*mi[DP, {1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^3*s1234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s123*s1234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^2*s1234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s123*s1234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^3*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*s23*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*s23*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^2*s1234*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s123*s1234*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234^2*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234^2*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s23*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s23*s234*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12*s1234*s234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234*s234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s23*s234^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^3*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^2*s1234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s123*s1234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12*s1234^2*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234^2*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s23*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s23*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s123*s1234*s234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234^2*s234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s23*s234*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*s34*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234*s34^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234*s34^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s23*s34^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234*s34^2*mi[DP, {1, 1, -1, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^3*s1234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^3*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12^2*s1234*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s12*s1234^2*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s234^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^3*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12^2*s1234*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234^2*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^3*s1234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s123*s1234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12^2*s1234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s123*s1234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234^3*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*s23*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*s23*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (64*s12^2*s1234*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s123*s1234*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (72*s12*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s23*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s23*s234*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (56*s12*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s234^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^3*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (48*s12^2*s1234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s123*s1234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (56*s12*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s23*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s23*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (80*s12*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s123*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s23*s234*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s34^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s34^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, -1, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^3*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^3*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12^2*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s12*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^3*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12^2*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^3*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^2*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s123*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s123*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s23*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s23*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^2*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s123*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s123*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s23*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^3*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12^2*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s12*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12^2*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, -1, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^3*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^2*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12^2*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^2*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, -1, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -2}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^3*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^2*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s12^2*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s123*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12^2*s1234*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (56*s12^2*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s123*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (64*s12*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s23*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s23*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s23*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (40*s12^2*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s123*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (48*s12*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s123*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s23*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s23*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s34^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, -1}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^4*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^3*s123*s1234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12^3*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^2*s123*s1234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12^2*s1234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s123*s1234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^4*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^3*s1234*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234^2*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^3*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12^3*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12^2*s123*s1234*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (88*s12^2*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s123*s1234^2*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234^3*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^4*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12^2*s1234*s23*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s1234^2*s23*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^3*s23*s234*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12^2*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s123*s1234*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (56*s12*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234^2*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^3*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s23*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s23*s234^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^3*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12^2*s123*s1234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12^2*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s123*s1234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s123*s1234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^4*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s1234*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12*s1234^2*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^3*s23*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (40*s12^2*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s123*s1234*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (48*s12*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234^2*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234^3*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12*s1234*s23*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s23*s234*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s234^2*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^3*s34*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s123*s1234*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234^2*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s23*s234*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s1234*s234^2*s34^2*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s12*s1234*s34^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s123*s1234*s34^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s34^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234*s23*s34^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234*s34^3*mi[DP, {1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12^3*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s12^2*s1234*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s1234^2*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s12^2*s234*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12*s1234*s234*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s1234^2*s234*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (8*s12*s234^2*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234*s234^2*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (24*s12^2*s34*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (32*s12*s1234*s34*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s1234^2*s34*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (32*s12*s234*s34*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s1234*s234*s34*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s234^2*s34*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (24*s12*s34^2*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (16*s1234*s34^2*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) - 
       (16*s234*s34^2*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)) + 
       (8*s34^3*mi[DP, {2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/
        (eps*(s12 + s234 - s34)*(s12 - s1234 + s234 - s34)), 
      -16*s123*s1234*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234^2*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*s23*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       16*s1234*s234*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -8*s123*mi[DP, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}] - 
       8*s234*mi[DP, {1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0}], 
      16*s1234*s23*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -16*s12*mi[DP, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s234*mi[DP, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {-1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12*mi[DP, {0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       16*s234*mi[DP, {0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {0, 1, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s12^2*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s123*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*s234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*s234*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s234*s34*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s34^2*mi[DP, {0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      -8*s12*s123*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234^2*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      8*s123*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s123*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s1234*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] + 
       8*s12*s123*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s34^2*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      16*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, -1, 0, 0}]*sqrtG3[1], 
      -8*s123*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1}] - 
       8*s12*s123*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      -8*s12^2*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*s1234*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      8*s12*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12*mi[DP, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       16*s123*mi[DP, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       8*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}] - 
       16*s12^2*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s12*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*s1234*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      32*mi[DP, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       32*mi[DP, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*mi[DP, {1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*mi[DP, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}]*sqrtG3[1] - 
       16*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, -1, 0, 0}]*sqrtG3[1] - 
       16*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}]*sqrtG3[1] + 
       16*s12*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s1234*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      8*s12*mi[DP, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {1, 0, 1, 1, 1, -1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       8*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1}] + 
       16*s12^2*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s12*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s1234*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s123*s1234*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s123*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}] - 
       8*s34^2*mi[DP, {1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}], 
      8*s12*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234^2*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s234*s34*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
      8*s12*mi[DP, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       16*s12*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       8*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}] + 
       8*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       8*s12^2*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s12*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234^2*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s234*s34*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
      16*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0}]*sqrtG3[1] - 
       16*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}]*sqrtG3[1] + 
       16*s12*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      -8*s1234*mi[DP, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       8*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}] + 
       8*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}] + 
       8*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       8*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       16*s12*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s1234^2*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s12*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s234*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s234*s34*mi[DP, {1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}], 
      -8*s1234*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s234*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s34^2*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      -8*s12*mi[DP, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       16*s234*mi[DP, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       8*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       16*s12*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s12*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      -16*mi[DP, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}]*sqrtG3[1] + 
       16*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0}]*sqrtG3[1] + 
       16*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1] - 
       16*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      8*s12*mi[DP, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       8*s234*mi[DP, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       8*s34*mi[DP, {0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       8*s12*mi[DP, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       8*s234*mi[DP, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       8*s34*mi[DP, {0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       8*s12*mi[DP, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] - 
       8*s12*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] - 
       8*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] + 
       8*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1}] + 
       8*s12^2*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      16*s12^2*mi[DP, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       32*s12*s1234*mi[DP, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s1234^2*mi[DP, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       32*s12*s34*mi[DP, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] - 
       32*s1234*s34*mi[DP, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s34^2*mi[DP, {1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}], 
      8*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}]*sqrtG3[3], 
      (2*Mu22*tr5*mi[DP, {0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      (2*Mu12*tr5*mi[DP, {0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      4*s123*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       (4*s1234*s23*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps, 
      -4*s123*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       4*s234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       (4*s123*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/eps - 
       (4*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/eps - 
       (4*s1234*s23*s34*mi[DP, {0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/eps + 
       (4*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0}])/eps, 
      (8*s1234*s34*mi[DP, {-1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps - 
       (4*s1234*s34*mi[DP, {0, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps - 
       (4*s1234*s34*mi[DP, {0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0}])/eps + 
       (4*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0}])/eps - 
       (4*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0}])/eps + 
       4*s123*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] + 
       4*s234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       (4*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, -1, 0, 0}])/eps + 
       (4*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, -1, 0}])/eps - 
       (4*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, 0, -1}])/eps + 
       (4*s12*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps + 
       (4*s123*s1234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps - 
       (4*s1234^2*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps - 
       (4*s1234*s23*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps + 
       (4*s1234*s234*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}])/eps + 
       (4*s12*s34*mi[DP, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s1234*s34*mi[DP, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (4*s234*s34*mi[DP, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s34^2*mi[DP, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      8*s12*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[3], 
      (2*Mu11*tr5*mi[DP, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      (2*Mu12*tr5*mi[DP, {1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      -4*s12*s123*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       4*s12*s234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (4*s12*s123*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234^2*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234*s23*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps + 
       (4*s12*s1234*s234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps, 
      4*s12*s123*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       4*s12*s234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       (4*s12*s1234*s23*mi[DP, {1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0}])/eps, 
      (8*s12*s1234*mi[DP, {0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234*mi[DP, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234*mi[DP, {1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0}])/eps + 
       (4*s12*s1234*mi[DP, {1, 1, 1, 0, 1, -1, 2, 1, 0, 0, 0}])/eps - 
       4*s12*s123*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       (4*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       4*s12*s234*mi[DP, {1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       (4*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, -1, 0, 0}])/eps + 
       (4*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, -1, 0}])/eps - 
       (4*s12*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, -1}])/eps + 
       (4*s12^2*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps + 
       (4*s12*s123*s1234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234^2*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234*s23*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps + 
       (4*s12*s1234*s234*mi[DP, {1, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (4*s12*s123*mi[DP, {2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      8*s123*s34*mi[DP, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       8*s23*s34*mi[DP, {1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}], 
      (2*Mu22*tr5*mi[DP, {1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      8*s12*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s23*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s234*s34*mi[DP, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s34^2*mi[DP, {0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
      (2*Mu22*tr5*mi[DP, {0, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}])/eps, 
      -8*s12^2*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12*s123*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       8*s12*s23*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
      (2*Mu11*tr5*mi[DP, {1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps, 
      -8*s12*s23*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      (2*Mu11*tr5*mi[DP, {1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      8*s12*s34*mi[DP, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s123*s34*mi[DP, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s34^2*mi[DP, {0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}], 
      8*s123*s34*mi[DP, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}] - 
       8*s1234*s34*mi[DP, {1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}], 
      -8*s12^2*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}], 
      -8*s12*s1234*mi[DP, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       8*s12*s234*mi[DP, {1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      -8*s123*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] + 
       8*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       8*s34^2*mi[DP, {1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}], 
      8*s12*s234*mi[DP, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       8*s12*s34*mi[DP, {1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}], 
      -8*s12^2*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] + 
       8*s12*s1234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] - 
       8*s12*s234*mi[DP, {1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
      -8*s12*s34*mi[DP, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}] + 
       8*s123*s34*mi[DP, {1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0}], 
      16*s12*mi[DP, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       16*s123*mi[DP, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] + 
       16*s23*mi[DP, {1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}], 
      16*s23*mi[DP, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       16*s234*mi[DP, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      16*s12*mi[DP, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] - 
       16*s123*mi[DP, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] + 
       16*s23*mi[DP, {1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}], 
      16*s23*mi[DP, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] - 
       16*s234*mi[DP, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}] + 
       16*s34*mi[DP, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}], 
      (8*s12^2*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps - 
       (8*s12*s123*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps + 
       (8*s1234*s23*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps + 
       (8*s12*s234*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps - 
       (8*s123*s234*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps - 
       (16*s12*s34*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps + 
       (8*s123*s34*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps - 
       (8*s234*s34*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps + 
       (8*s34^2*mi[DP, {0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps, 
      (8*s1234*s23*mi[DP, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps - 
       (8*s123*s234*mi[DP, {1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      16*s12*mi[DP, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] - 
       16*s123*mi[DP, {1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}], 
      (-4*s12*s34*mi[DP, {1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps + 
       (4*s123*s34*mi[DP, {1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps - 
       (4*s1234*s34*mi[DP, {1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps + 
       (4*s34^2*mi[DP, {1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0}])/eps, 
      16*s12*mi[DP, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       16*s234*mi[DP, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}] - 
       16*s34*mi[DP, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}], 
      (-4*s12*s234*mi[DP, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0}])/eps, 
      16*s1234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] - 
       16*s234*mi[DP, {1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}], 
      (4*s12^2*mi[DP, {1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s12*s1234*mi[DP, {1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s12*s234*mi[DP, {1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s12*s34*mi[DP, {1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      -16*s123*mi[DP, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*mi[DP, {0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (4*s123*s234*mi[DP, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s1234*s234*mi[DP, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s23*s234*mi[DP, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (4*s234^2*mi[DP, {0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      -16*s12*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s123*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      (4*s12*s23*mi[DP, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s1234*s23*mi[DP, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s23*s234*mi[DP, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s23*s34*mi[DP, {0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      16*s12*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s234*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s34*mi[DP, {0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (-4*s12*s23*mi[DP, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s123*s23*mi[DP, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s1234*s23*mi[DP, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s23*s34*mi[DP, {0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      16*s123*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] - 
       16*s1234*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}], 
      (-4*s123*s34*mi[DP, {1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0}])/eps, 
      -16*s234*mi[DP, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}] + 
       16*s34*mi[DP, {0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0}], 
      (4*s12^2*mi[DP, {0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0}])/eps - 
       (4*s12*s1234*mi[DP, {0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0}])/eps + 
       (4*s12*s234*mi[DP, {0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0}])/eps - 
       (4*s12*s34*mi[DP, {0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0}])/eps, 
      16*s12*mi[DP, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] - 
       16*s1234*mi[DP, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       16*s234*mi[DP, {1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}], 
      (-4*s12*s234*mi[DP, {1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0}])/eps, 
      -16*s12*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s123*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}] + 
       16*s34*mi[DP, {1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}], 
      (-4*s123*s34*mi[DP, {2, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      -16*s123*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] + 
       16*s1234*mi[DP, {0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}], 
      (-4*s12*s34*mi[DP, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (4*s123*s34*mi[DP, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s1234*s34*mi[DP, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps + 
       (4*s34^2*mi[DP, {0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}])/eps, 
      16*s1234*mi[DP, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] - 
       16*s234*mi[DP, {1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}], 
      (4*s123^2*mi[DP, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s123*s1234*mi[DP, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (4*s123*s23*mi[DP, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s123*s234*mi[DP, {1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      16*mi[DP, {1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      (-8*s12*s123*mi[DP, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s123^2*mi[DP, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s12*s1234*mi[DP, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps - 
       (8*s123*s1234*mi[DP, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps + 
       (8*s123*s34*mi[DP, {1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0}])/eps, 
      (-8*s123*s1234*mi[DP, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps + 
       (8*s1234^2*mi[DP, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps - 
       (8*s1234*s34*mi[DP, {1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0}])/eps, 
      (-2*s12*s123*mi[DP, {2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (2*s12*s1234*mi[DP, {2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      (-4*s12^2*mi[DP, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s12*s123*mi[DP, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s12*s34*mi[DP, {1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      16*mi[DP, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      (8*s12*s234*mi[DP, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (8*s1234*s234*mi[DP, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s234^2*mi[DP, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (8*s1234*s34*mi[DP, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (8*s234*s34*mi[DP, {0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (8*s1234*s234*mi[DP, {0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0}])/eps - 
       (8*s1234*s34*mi[DP, {0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0}])/eps, 
      (2*s12*s34*mi[DP, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (2*s234*s34*mi[DP, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (2*s34^2*mi[DP, {0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (4*s1234*s34*mi[DP, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/eps - 
       (4*s234*s34*mi[DP, {0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}])/eps, 
      16*mi[DP, {1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}]*sqrtG3[1], 
      16*mi[DP, {1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      16*mi[DP, {1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1], 
      8*s34*mi[DP, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       (4*s34*mi[DP, {0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      8*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       (4*s34*mi[DP, {0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}])/eps, 
      8*s12*mi[DP, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}] - 
       (4*s12*mi[DP, {1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      8*s12*mi[DP, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}] - 
       (4*s12*mi[DP, {1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      8*s12*mi[DP, {1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0}] - 
       (4*s12*mi[DP, {1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/eps, 
      8*s12*mi[DP, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}] - 
       (4*s12*mi[DP, {1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      8*s34*mi[DP, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}] - 
       (4*s34*mi[DP, {1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}])/eps, 
      8*s34*mi[DP, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] - 
       (4*s34*mi[DP, {0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}])/eps, 
      48*mi[DP, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}] + 
       (8*mi[DP, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0}])/eps, 
      48*mi[DP, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}] + 
       (8*mi[DP, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}])/eps, 
      48*mi[DP, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       (8*mi[DP, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      48*mi[DP, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}] + 
       (8*mi[DP, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/eps, 
      48*mi[DP, {1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (8*mi[DP, {1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      48*mi[DP, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (8*mi[DP, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      48*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}] + 
       (8*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      48*mi[DP, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       (8*mi[DP, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (-8*mi[DP, {2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}]*sqrtG3[1])/eps, 
      48*mi[DP, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}] + 
       (8*mi[DP, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps - 
       (4*s12*mi[DP, {2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps - 
       (4*s1234*mi[DP, {2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps + 
       (4*s34*mi[DP, {2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}])/eps, 
      (-8*mi[DP, {1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0}]*sqrtG3[1])/eps, 
      48*mi[DP, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}] + 
       (8*mi[DP, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/eps + 
       (4*s12*mi[DP, {1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0}])/eps - 
       (4*s1234*mi[DP, {1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0}])/eps - 
       (4*s34*mi[DP, {1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0}])/eps, 
      (-8*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}]*sqrtG3[1])/eps, 
      48*mi[DP, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] + 
       (8*mi[DP, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s12*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps + 
       (4*s1234*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps - 
       (4*s34*mi[DP, {0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (-8*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}]*sqrtG3[3])/eps, 
      48*mi[DP, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] + 
       (8*mi[DP, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (40*mi[DP, {0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s123*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps - 
       (8*s23*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps + 
       (4*s234*mi[DP, {0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0}])/eps, 
      16*mi[DP, {1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
       (4*mi[DP, {1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/eps^2 - 
       (16*mi[DP, {1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/eps, 
      16*mi[DP, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}] + 
       (4*mi[DP, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps^2 - 
       (16*mi[DP, {1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0}])/eps, 
      16*mi[DP, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}] + 
       (4*mi[DP, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps^2 - 
       (16*mi[DP, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}])/eps, 
      (288*mi[DP, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/s12 - 
       (32*mi[DP, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(eps^3*s12) + 
       (208*mi[DP, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(eps^2*s12) - 
       (432*mi[DP, {1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0}])/(eps*s12), 
      (288*mi[DP, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/s34 - 
       (32*mi[DP, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s34) + 
       (208*mi[DP, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s34) - 
       (432*mi[DP, {0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s34), 
      (288*mi[DP, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/s23 - 
       (32*mi[DP, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s23) + 
       (208*mi[DP, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s23) - 
       (432*mi[DP, {0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s23), 
      (288*mi[DP, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/(-s123 + s1234 + s23 - 
         s234) - (32*mi[DP, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^3*(-s123 + s1234 + s23 - s234)) + 
       (208*mi[DP, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^2*(-s123 + s1234 + s23 - s234)) - 
       (432*mi[DP, {0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps*(-s123 + s1234 + s23 - s234)), 
      (288*mi[DP, {0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/s1234 - 
       (32*mi[DP, {0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/(eps^3*s1234) + 
       (208*mi[DP, {0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/(eps^2*s1234) - 
       (432*mi[DP, {0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0}])/(eps*s1234), 
      (144*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/s234 - 
       (16*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^3*s234) + 
       (104*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps^2*s234) - 
       (216*mi[DP, {0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}])/(eps*s234), 
      (144*mi[DP, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/s123 - 
       (16*mi[DP, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^3*s123) + 
       (104*mi[DP, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps^2*s123) - 
       (216*mi[DP, {1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0}])/(eps*s123), 
      (144*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/(-s12 + s1234 - s234 + 
         s34) - (16*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
        (eps^3*(-s12 + s1234 - s234 + s34)) + 
       (104*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
        (eps^2*(-s12 + s1234 - s234 + s34)) - 
       (216*mi[DP, {0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0}])/
        (eps*(-s12 + s1234 - s234 + s34)), 
      (144*mi[DP, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/(s12 - s123 + s1234 - 
         s34) - (16*mi[DP, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^3*(s12 - s123 + s1234 - s34)) + 
       (104*mi[DP, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps^2*(s12 - s123 + s1234 - s34)) - 
       (216*mi[DP, {0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}])/
        (eps*(s12 - s123 + s1234 - s34))}}


==> anc/3_FormFactor_in_Masters.m <==
(* ::Package:: *)

(*
This is the third ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons"
by Yuanhong Guo, Lei Wang, Gang Yang and Yixiong Yin
*)

(*
This file gives the two-loop four-point form factor
of stress-tensor multiplet in planar N=4 SYM, in terms of the uniformly transcendental (UT) master integrals.

Notation for the UT integrals, denoted as mi[T,i,N] is following:
T refers to the names of the topologies, which correspond to the names in the references 
(following arXiv:2306.15431) as
{DP -> "zz_DP", HB -> "zzz_HB", PBa -> "mzz", PBb -> "zmz", PBc -> "zzz", P -> "1L"};
i labels the order of four massless external momenta,
in which 1<=i<=4 denotes RotateLeft[{p1,p2,p3,p4}, i-1],
and 5<=i<=8 denotes RotateLeft[{p4,p3,p2,p1}, i-1];
N means the N-th integral in the list for T-th topology,
where the integral list is given in the file '2_UT_Master_Definition.m'.
*)

(1/2 + B/4)*mi[DP, 1, 2] + (1/2 + B/4)*mi[DP, 1, 3] + mi[DP, 1, 4]/4 +
 mi[DP, 1, 5]/4 - 2*mi[DP, 1, 7] - 2*mi[DP, 1, 8] - mi[DP, 1, 34]/32 -
 mi[DP, 1, 36]/32 - mi[DP, 1, 72]/64 + (-1/2 + B/4)*mi[DP, 2, 2] +
 (-1/2 + B/4)*mi[DP, 2, 3] - mi[DP, 2, 4]/4 - mi[DP, 2, 5]/4 -
 2*mi[DP, 2, 7] - 2*mi[DP, 2, 8] - mi[DP, 2, 34]/32 - mi[DP, 2, 36]/32 -
 mi[DP, 2, 72]/64 + (-1/8 + B/16)*mi[HB, 1, 1] + (1/8 + B/16)*mi[HB, 1, 2] +
 mi[HB, 1, 3]/16 - mi[HB, 1, 6]/32 + (1/4 - B/8)*mi[HB, 1, 7] +
 mi[HB, 1, 8]/2 + (1/8 - B/16)*mi[HB, 1, 9] - mi[HB, 1, 12]/32 +
 (-1/4 - B/8)*mi[HB, 1, 13] + (-1/8 - B/16)*mi[HB, 1, 15] +
 mi[HB, 1, 16]/64 + mi[HB, 1, 19]/64 + (3*mi[HB, 1, 26])/64 -
 mi[HB, 1, 27]/32 + mi[HB, 1, 29]/16 + (3*mi[HB, 1, 30])/64 -
 mi[HB, 1, 31]/32 + mi[HB, 1, 33]/16 - mi[HB, 1, 34]/64 - mi[HB, 1, 35]/8 -
 mi[HB, 1, 36]/64 - mi[HB, 1, 37]/8 + mi[HB, 1, 38]/16 +
 (1/8 + B/16)*mi[HB, 2, 1] + (-1/8 + B/16)*mi[HB, 2, 2] + mi[HB, 2, 3]/16 -
 mi[HB, 2, 6]/32 + (-1/4 - B/8)*mi[HB, 2, 7] - mi[HB, 2, 8]/2 +
 (-1/8 - B/16)*mi[HB, 2, 9] - mi[HB, 2, 12]/32 + (1/4 - B/8)*mi[HB, 2, 13] +
 mi[HB, 2, 14]/2 + (1/8 - B/16)*mi[HB, 2, 15] + mi[HB, 2, 16]/64 +
 mi[HB, 2, 19]/64 + (3*mi[HB, 2, 26])/64 - mi[HB, 2, 27]/32 +
 mi[HB, 2, 29]/16 + (3*mi[HB, 2, 30])/64 - mi[HB, 2, 31]/32 +
 mi[HB, 2, 33]/16 - mi[HB, 2, 34]/64 - mi[HB, 2, 35]/8 + mi[HB, 2, 38]/16 +
 (-1/8 + B/16)*mi[HB, 3, 1] + (1/8 + B/16)*mi[HB, 3, 2] + mi[HB, 3, 3]/16 -
 mi[HB, 3, 6]/32 + (1/4 - B/8)*mi[HB, 3, 7] + (1/8 - B/16)*mi[HB, 3, 9] -
 mi[HB, 3, 12]/32 + (-1/4 - B/8)*mi[HB, 3, 13] - mi[HB, 3, 14]/2 +
 (-1/8 - B/16)*mi[HB, 3, 15] + mi[HB, 3, 16]/64 + mi[HB, 3, 19]/64 +
 (3*mi[HB, 3, 26])/64 - mi[HB, 3, 27]/32 + mi[HB, 3, 29]/16 +
 (3*mi[HB, 3, 30])/64 - mi[HB, 3, 31]/32 + mi[HB, 3, 33]/16 -
 mi[HB, 3, 34]/64 - mi[HB, 3, 35]/8 + mi[HB, 3, 38]/16 +
 (1/8 + B/16)*mi[HB, 4, 1] + (-1/8 + B/16)*mi[HB, 4, 2] + mi[HB, 4, 3]/16 -
 mi[HB, 4, 6]/32 + (-1/4 - B/8)*mi[HB, 4, 7] + (-1/8 - B/16)*mi[HB, 4, 9] -
 mi[HB, 4, 12]/32 + (1/4 - B/8)*mi[HB, 4, 13] + (1/8 - B/16)*mi[HB, 4, 15] +
 mi[HB, 4, 16]/64 + mi[HB, 4, 19]/64 + (3*mi[HB, 4, 26])/64 -
 mi[HB, 4, 27]/32 + mi[HB, 4, 29]/16 + (3*mi[HB, 4, 30])/64 -
 mi[HB, 4, 31]/32 + mi[HB, 4, 33]/16 + mi[HB, 4, 38]/16 +
 (-16 + 16*B)*mi[P, 1, 1]*mi[P, 1, 8] + mi[P, 1, 5]*mi[P, 1, 8] +
 8*mi[P, 1, 8]^2 + (16 + 16*B)*mi[P, 2, 1]*mi[P, 2, 8] +
 mi[P, 2, 5]*mi[P, 2, 8] + (-16 + 16*B)*mi[P, 3, 1]*mi[P, 3, 8] +
 mi[P, 3, 5]*mi[P, 3, 8] + (16 + 16*B)*mi[P, 4, 1]*mi[P, 4, 8] +
 mi[P, 4, 5]*mi[P, 4, 8] + (-16 + 16*B)*mi[PBa, 1, 1] +
 (-512 + 512*B)*mi[PBa, 1, 2] + mi[PBa, 1, 4]/4 - mi[PBa, 1, 5]/2 +
 (16 - 16*B)*mi[PBa, 1, 6] + mi[PBa, 1, 7]/4 + mi[PBa, 1, 8]/4 +
 (32 - 32*B)*mi[PBa, 1, 9] + mi[PBa, 1, 10]/2 + (16 - 16*B)*mi[PBa, 1, 16] +
 mi[PBa, 1, 17]/2 + 4*B*mi[PBa, 1, 18] - mi[PBa, 1, 19]/2 -
 mi[PBa, 1, 21]/2 + 4*B*mi[PBa, 1, 22] - mi[PBa, 1, 25]/4 +
 mi[PBa, 1, 26]/4 - (3*mi[PBa, 1, 28])/2 - (3*mi[PBa, 1, 29])/2 -
 mi[PBa, 1, 31]/2 - (3*mi[PBa, 1, 33])/8 + mi[PBa, 1, 34]/2 +
 mi[PBa, 1, 35]/8 + (5*mi[PBa, 1, 36])/12 - mi[PBa, 1, 39]/2 +
 mi[PBa, 1, 42] + mi[PBa, 1, 43] + mi[PBa, 1, 47] + mi[PBa, 1, 48]/4 +
 (3*mi[PBa, 1, 49])/2 - 3*mi[PBa, 1, 50] - (15*mi[PBa, 1, 51])/8 +
 mi[PBa, 1, 52]/4 - (15*mi[PBa, 1, 53])/8 + mi[PBa, 1, 54]/4 +
 (19*mi[PBa, 1, 55])/4 - mi[PBa, 1, 56]/4 - 4*mi[PBa, 1, 58] -
 mi[PBa, 1, 60]/4 + (9*mi[PBa, 1, 63])/4 + (9*mi[PBa, 1, 64])/4 +
 (3*mi[PBa, 1, 65])/4 + (3*mi[PBa, 1, 66])/4 + (9*mi[PBa, 1, 67])/4 +
 (19*mi[PBa, 1, 68])/2 + mi[PBa, 1, 71]/2 + (16 + 16*B)*mi[PBa, 2, 1] +
 (512 + 512*B)*mi[PBa, 2, 2] + mi[PBa, 2, 4]/4 - mi[PBa, 2, 5]/2 +
 (-16 - 16*B)*mi[PBa, 2, 6] + mi[PBa, 2, 7]/4 + mi[PBa, 2, 8]/4 +
 (-32 - 32*B)*mi[PBa, 2, 9] + mi[PBa, 2, 10]/2 +
 (-16 - 16*B)*mi[PBa, 2, 16] + mi[PBa, 2, 17]/2 + 4*B*mi[PBa, 2, 18] -
 mi[PBa, 2, 19]/2 - mi[PBa, 2, 21]/2 + 4*B*mi[PBa, 2, 22] -
 mi[PBa, 2, 25]/4 + mi[PBa, 2, 26]/4 - (3*mi[PBa, 2, 29])/2 -
 mi[PBa, 2, 31]/2 - (3*mi[PBa, 2, 33])/8 + (3*mi[PBa, 2, 34])/2 -
 (3*mi[PBa, 2, 35])/8 + (5*mi[PBa, 2, 36])/12 - mi[PBa, 2, 39]/2 +
 mi[PBa, 2, 42] + mi[PBa, 2, 43] + mi[PBa, 2, 47] + mi[PBa, 2, 48]/4 +
 (3*mi[PBa, 2, 49])/2 - 3*mi[PBa, 2, 50] - (15*mi[PBa, 2, 51])/8 +
 mi[PBa, 2, 52]/4 - (15*mi[PBa, 2, 53])/8 + mi[PBa, 2, 54]/4 +
 (17*mi[PBa, 2, 55])/4 - mi[PBa, 2, 56]/4 - 4*mi[PBa, 2, 58] -
 mi[PBa, 2, 60]/4 + (9*mi[PBa, 2, 63])/4 + (3*mi[PBa, 2, 66])/4 +
 mi[PBa, 2, 71]/2 + (-16 + 16*B)*mi[PBa, 3, 1] +
 (-512 + 512*B)*mi[PBa, 3, 2] + mi[PBa, 3, 4]/4 - mi[PBa, 3, 5]/2 +
 (16 - 16*B)*mi[PBa, 3, 6] + mi[PBa, 3, 7]/4 + mi[PBa, 3, 8]/4 -
 32*B*mi[PBa, 3, 9] + mi[PBa, 3, 10]/2 + (16 - 16*B)*mi[PBa, 3, 16] +
 mi[PBa, 3, 17]/2 + 4*B*mi[PBa, 3, 18] - mi[PBa, 3, 19]/2 -
 mi[PBa, 3, 21]/2 + 4*B*mi[PBa, 3, 22] - mi[PBa, 3, 25]/4 +
 mi[PBa, 3, 26]/4 - (3*mi[PBa, 3, 29])/2 - mi[PBa, 3, 31]/2 -
 (3*mi[PBa, 3, 33])/8 + (3*mi[PBa, 3, 34])/2 - (3*mi[PBa, 3, 35])/8 +
 (5*mi[PBa, 3, 36])/12 - mi[PBa, 3, 39]/2 + mi[PBa, 3, 42] + mi[PBa, 3, 43] +
 mi[PBa, 3, 47] + mi[PBa, 3, 48]/4 + (3*mi[PBa, 3, 49])/2 -
 3*mi[PBa, 3, 50] - (15*mi[PBa, 3, 51])/8 + mi[PBa, 3, 52]/4 -
 (15*mi[PBa, 3, 53])/8 + mi[PBa, 3, 54]/4 + (17*mi[PBa, 3, 55])/4 +
 (3*mi[PBa, 3, 66])/4 + mi[PBa, 3, 71]/2 + (16 + 16*B)*mi[PBa, 4, 1] +
 (512 + 512*B)*mi[PBa, 4, 2] + mi[PBa, 4, 4]/4 - mi[PBa, 4, 5]/2 +
 (-16 - 16*B)*mi[PBa, 4, 6] + mi[PBa, 4, 7]/4 + mi[PBa, 4, 8]/4 -
 32*B*mi[PBa, 4, 9] + mi[PBa, 4, 10]/2 + (-16 - 16*B)*mi[PBa, 4, 16] +
 mi[PBa, 4, 17]/2 + 4*B*mi[PBa, 4, 18] - mi[PBa, 4, 19]/2 -
 mi[PBa, 4, 21]/2 + 4*B*mi[PBa, 4, 22] - mi[PBa, 4, 25]/4 +
 mi[PBa, 4, 26]/4 - mi[PBa, 4, 31]/2 - (3*mi[PBa, 4, 33])/8 +
 (3*mi[PBa, 4, 34])/2 - (3*mi[PBa, 4, 35])/8 + (5*mi[PBa, 4, 36])/12 -
 mi[PBa, 4, 39]/2 + mi[PBa, 4, 42] + mi[PBa, 4, 43] + mi[PBa, 4, 47] +
 mi[PBa, 4, 48]/4 + (3*mi[PBa, 4, 49])/2 - 3*mi[PBa, 4, 50] -
 (15*mi[PBa, 4, 51])/8 + mi[PBa, 4, 52]/4 - (15*mi[PBa, 4, 53])/8 +
 mi[PBa, 4, 54]/4 + (15*mi[PBa, 4, 55])/4 + mi[PBa, 4, 71]/2 +
 (-16 + 16*B)*mi[PBa, 5, 1] + (-512 + 512*B)*mi[PBa, 5, 2] +
 mi[PBa, 5, 4]/4 - mi[PBa, 5, 5]/2 + (16 - 16*B)*mi[PBa, 5, 6] +
 mi[PBa, 5, 10]/2 + (16 - 16*B)*mi[PBa, 5, 16] - mi[PBa, 5, 19]/2 -
 mi[PBa, 5, 25]/4 + mi[PBa, 5, 34]/2 + mi[PBa, 5, 35]/8 - mi[PBa, 5, 39]/2 +
 (3*mi[PBa, 5, 49])/2 - 3*mi[PBa, 5, 50] + mi[PBa, 5, 71]/2 +
 (16 + 16*B)*mi[PBa, 6, 1] + (512 + 512*B)*mi[PBa, 6, 2] + mi[PBa, 6, 4]/4 -
 mi[PBa, 6, 5]/2 + (-16 - 16*B)*mi[PBa, 6, 6] + mi[PBa, 6, 10]/2 +
 (-16 - 16*B)*mi[PBa, 6, 16] - mi[PBa, 6, 19]/2 - mi[PBa, 6, 25]/4 +
 mi[PBa, 6, 34]/2 + mi[PBa, 6, 35]/8 - mi[PBa, 6, 39]/2 +
 (3*mi[PBa, 6, 49])/2 - 3*mi[PBa, 6, 50] + mi[PBa, 6, 71]/2 +
 (-16 + 16*B)*mi[PBa, 7, 1] + (-512 + 512*B)*mi[PBa, 7, 2] +
 mi[PBa, 7, 4]/4 - mi[PBa, 7, 5]/2 + (16 - 16*B)*mi[PBa, 7, 6] +
 mi[PBa, 7, 10]/2 + (16 - 16*B)*mi[PBa, 7, 16] - mi[PBa, 7, 19]/2 -
 mi[PBa, 7, 25]/4 + (3*mi[PBa, 7, 34])/2 - (3*mi[PBa, 7, 35])/8 -
 mi[PBa, 7, 39]/2 + (3*mi[PBa, 7, 49])/2 - 3*mi[PBa, 7, 50] +
 mi[PBa, 7, 71]/2 + (16 + 16*B)*mi[PBa, 8, 1] + (512 + 512*B)*mi[PBa, 8, 2] +
 mi[PBa, 8, 4]/4 - mi[PBa, 8, 5]/2 + (-16 - 16*B)*mi[PBa, 8, 6] +
 mi[PBa, 8, 10]/2 + (-16 - 16*B)*mi[PBa, 8, 16] - mi[PBa, 8, 19]/2 -
 mi[PBa, 8, 25]/4 + mi[PBa, 8, 34]/2 + mi[PBa, 8, 35]/8 - mi[PBa, 8, 39]/2 +
 (3*mi[PBa, 8, 49])/2 - 3*mi[PBa, 8, 50] + mi[PBa, 8, 71]/2 +
 (-512 + 512*B)*mi[PBb, 1, 1] + (-32 + 16*B)*mi[PBb, 1, 2] +
 mi[PBb, 1, 3]/2 + (16 - 16*B)*mi[PBb, 1, 15] + (512 + 512*B)*mi[PBb, 2, 1] +
 (32 + 16*B)*mi[PBb, 2, 2] + mi[PBb, 2, 3]/2 + (-16 - 16*B)*mi[PBb, 2, 15] +
 (-512 + 512*B)*mi[PBb, 3, 1] + (-32 + 16*B)*mi[PBb, 3, 2] +
 mi[PBb, 3, 3]/2 + (16 - 16*B)*mi[PBb, 3, 15] + (512 + 512*B)*mi[PBb, 4, 1] +
 (32 + 16*B)*mi[PBb, 4, 2] + mi[PBb, 4, 3]/2 + (-16 - 16*B)*mi[PBb, 4, 15] +
 (-16 + 8*B)*mi[PBc, 1, 1] - 512*mi[PBc, 1, 2] + mi[PBc, 1, 3]/4 +
 8*B*mi[PBc, 1, 4] - mi[PBc, 1, 5]/2 + (-16 + 8*B)*mi[PBc, 1, 6] -
 mi[PBc, 1, 10]/4 + (32 - 16*B)*mi[PBc, 1, 12] + mi[PBc, 1, 13]/4 +
 mi[PBc, 1, 15]/4 + mi[PBc, 1, 16]/2 - 8*B*mi[PBc, 1, 22] -
 mi[PBc, 1, 23]/4 - mi[PBc, 1, 24]/4 + 8*B*mi[PBc, 1, 26] -
 mi[PBc, 1, 28]/2 - mi[PBc, 1, 35]/2 - mi[PBc, 1, 37]/4 - mi[PBc, 1, 38]/4 -
 (3*mi[PBc, 1, 56])/2 + 3*mi[PBc, 1, 67] - mi[PBc, 1, 79]/2 +
 (3*mi[PBc, 1, 80])/2 - 3*mi[PBc, 1, 86] + (16 + 8*B)*mi[PBc, 2, 1] +
 512*mi[PBc, 2, 2] + mi[PBc, 2, 3]/4 + 8*B*mi[PBc, 2, 4] - mi[PBc, 2, 5]/2 +
 (16 + 8*B)*mi[PBc, 2, 6] - mi[PBc, 2, 10]/4 + (-32 - 16*B)*mi[PBc, 2, 12] +
 mi[PBc, 2, 13]/4 + mi[PBc, 2, 15]/4 + mi[PBc, 2, 16]/2 -
 8*B*mi[PBc, 2, 22] - mi[PBc, 2, 23]/4 - mi[PBc, 2, 24]/4 +
 8*B*mi[PBc, 2, 26] - mi[PBc, 2, 28]/2 - mi[PBc, 2, 35]/2 -
 mi[PBc, 2, 37]/4 - mi[PBc, 2, 38]/4 - (3*mi[PBc, 2, 56])/2 +
 3*mi[PBc, 2, 67] - mi[PBc, 2, 79]/2 + (3*mi[PBc, 2, 80])/2 -
 3*mi[PBc, 2, 86] + (-16 + 8*B)*mi[PBc, 3, 1] - 512*mi[PBc, 3, 2] +
 mi[PBc, 3, 3]/4 + 8*B*mi[PBc, 3, 4] - mi[PBc, 3, 5]/2 +
 (-16 + 8*B)*mi[PBc, 3, 6] - mi[PBc, 3, 10]/4 + (32 - 16*B)*mi[PBc, 3, 12] +
 mi[PBc, 3, 13]/4 + mi[PBc, 3, 15]/4 + mi[PBc, 3, 16]/2 -
 8*B*mi[PBc, 3, 22] - mi[PBc, 3, 23]/4 - mi[PBc, 3, 24]/4 +
 8*B*mi[PBc, 3, 26] - mi[PBc, 3, 28]/2 - mi[PBc, 3, 35]/2 -
 mi[PBc, 3, 37]/4 - mi[PBc, 3, 38]/4 - (3*mi[PBc, 3, 56])/2 +
 3*mi[PBc, 3, 67] - mi[PBc, 3, 79]/2 + (3*mi[PBc, 3, 80])/2 -
 3*mi[PBc, 3, 86] + (16 + 8*B)*mi[PBc, 4, 1] + 512*mi[PBc, 4, 2] +
 mi[PBc, 4, 3]/4 + 8*B*mi[PBc, 4, 4] - mi[PBc, 4, 5]/2 +
 (16 + 8*B)*mi[PBc, 4, 6] - mi[PBc, 4, 10]/4 + (-32 - 16*B)*mi[PBc, 4, 12] +
 mi[PBc, 4, 13]/4 + mi[PBc, 4, 15]/4 + mi[PBc, 4, 16]/2 -
 8*B*mi[PBc, 4, 22] - mi[PBc, 4, 23]/4 - mi[PBc, 4, 24]/4 +
 8*B*mi[PBc, 4, 26] - mi[PBc, 4, 28]/2 - mi[PBc, 4, 35]/2 -
 mi[PBc, 4, 37]/4 - mi[PBc, 4, 38]/4 - (3*mi[PBc, 4, 56])/2 +
 3*mi[PBc, 4, 67] - mi[PBc, 4, 79]/2 + (3*mi[PBc, 4, 80])/2 -
 3*mi[PBc, 4, 86] + (-16 + 8*B)*mi[PBc, 5, 1] - 512*mi[PBc, 5, 2] +
 mi[PBc, 5, 3]/4 + 8*B*mi[PBc, 5, 4] - mi[PBc, 5, 5]/2 +
 (-16 + 8*B)*mi[PBc, 5, 6] - mi[PBc, 5, 10]/4 + (32 - 16*B)*mi[PBc, 5, 12] +
 mi[PBc, 5, 13]/4 + mi[PBc, 5, 15]/4 + mi[PBc, 5, 16]/2 - mi[PBc, 5, 28]/2 -
 (3*mi[PBc, 5, 56])/2 + (16 + 8*B)*mi[PBc, 6, 1] + 512*mi[PBc, 6, 2] +
 mi[PBc, 6, 3]/4 + 8*B*mi[PBc, 6, 4] - mi[PBc, 6, 5]/2 +
 (16 + 8*B)*mi[PBc, 6, 6] - mi[PBc, 6, 10]/4 + (-32 - 16*B)*mi[PBc, 6, 12] +
 mi[PBc, 6, 13]/4 + mi[PBc, 6, 15]/4 + mi[PBc, 6, 16]/2 - mi[PBc, 6, 28]/2 -
 (3*mi[PBc, 6, 56])/2 + (-16 + 8*B)*mi[PBc, 7, 1] - 512*mi[PBc, 7, 2] +
 mi[PBc, 7, 3]/4 + 8*B*mi[PBc, 7, 4] - mi[PBc, 7, 5]/2 +
 (-16 + 8*B)*mi[PBc, 7, 6] - mi[PBc, 7, 10]/4 + (32 - 16*B)*mi[PBc, 7, 12] +
 mi[PBc, 7, 13]/4 + mi[PBc, 7, 15]/4 + mi[PBc, 7, 16]/2 - mi[PBc, 7, 28]/2 -
 (3*mi[PBc, 7, 56])/2 + (16 + 8*B)*mi[PBc, 8, 1] + 512*mi[PBc, 8, 2] +
 mi[PBc, 8, 3]/4 + 8*B*mi[PBc, 8, 4] - mi[PBc, 8, 5]/2 +
 (16 + 8*B)*mi[PBc, 8, 6] - mi[PBc, 8, 10]/4 + (-32 - 16*B)*mi[PBc, 8, 12] +
 mi[PBc, 8, 13]/4 + mi[PBc, 8, 15]/4 + mi[PBc, 8, 16]/2 - mi[PBc, 8, 28]/2 -
 (3*mi[PBc, 8, 56])/2


==> anc/4_Remainder_Function_in_F.m <==
(* ::Package:: *)

(*
This is the fourth ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons"
by Yuanhong Guo, Lei Wang, Gang Yang and Yixiong Yin
*)

(*
This file gives the finite remainder of the two-loop four-point form factor
of stress-tensor multiplet in planar N=4 SYM, in terms of the pentagon functions.
The explicit definition of the pentagon function F[i,j] is given in arxiv:2306.15431 by Abreu et.al.,
where i in F[i,j] represents the trancendental degree while j is a label for the function.
The pentagon functions can be evaluated by the packages PentagonFunctions++ by Chicherina and Sotnikov (arxiv:2306.15431)
in the physical s12-channel scattering region 12->345.
In our case, it corresponds to the region 34->12(-q).
*)

RemainderFunction = (
     (-628486953977170966170001*Pi^4)/10269445289064192000 + 
     ((86364206484621845803721*I)/206305820539236000)*Pi^3*F[1, 1] - 
     (15368300032367572431451*Pi^2*F[1, 1]^2)/32361697339488000 - 
     ((573267419294422848051037*I)/5776562975098608000)*Pi*F[1, 1]^3 + 
     (32688075531729618802327*F[1, 1]^4)/5776562975098608000 + 
     ((5678741414032777641641*I)/300081193511616000)*Pi^3*F[1, 2] - 
     (50009247138487624941529*Pi^2*F[1, 1]*F[1, 2])/1050284177290656000 - 
     ((36746466113591788049*I)/745940466825750)*Pi*F[1, 1]^2*F[1, 2] + 
     (518499894739500809999*F[1, 1]^3*F[1, 2])/105028417729065600 - 
     (27097723407006296923367*Pi^2*F[1, 2]^2)/1050284177290656000 - 
     ((6591533241064871507*I)/777988279474560)*Pi*F[1, 1]*F[1, 2]^2 + 
     (94569834298469121313*F[1, 1]^2*F[1, 2]^2)/43761840720444000 - 
     ((3786271589019148547*I)/4546684750176000)*Pi*F[1, 2]^3 - 
     (4999641718759534969*F[1, 1]*F[1, 2]^3)/7956698312808000 + 
     (26642704976389073*F[1, 2]^4)/124323411137625 + 
     ((50204920220009560441*I)/884077590312000)*Pi^3*F[1, 3] + 
     (30554794663689915043*Pi^2*F[1, 1]*F[1, 3])/31826793251232000 + 
     ((69731787506854407593*I)/1989174578202000)*Pi*F[1, 1]^2*F[1, 3] - 
     (67043966437479756721*F[1, 1]^3*F[1, 3])/15913396625616000 + 
     (225052906183080186119*Pi^2*F[1, 2]*F[1, 3])/43761840720444000 + 
     ((137210042685541649419*I)/10940460180111000)*Pi*F[1, 1]*F[1, 2]*
      F[1, 3] - (146474004545780809313*F[1, 1]^2*F[1, 2]*F[1, 3])/
      43761840720444000 - ((25303334858792919127*I)/58349120960592000)*Pi*
      F[1, 2]^2*F[1, 3] - (2980480509389273053*F[1, 1]*F[1, 2]^2*F[1, 3])/
      2735115045027750 + (188735667857926927*F[1, 2]^3*F[1, 3])/
      568335593772000 - (16167095794235356933*Pi^2*F[1, 3]^2)/
      589385060208000 - ((85470215096475976411*I)/3978349156404000)*Pi*
      F[1, 1]*F[1, 3]^2 + (26128496312427636199*F[1, 1]^2*F[1, 3]^2)/
      7956698312808000 - ((223711556916337615579*I)/43761840720444000)*Pi*
      F[1, 2]*F[1, 3]^2 + (142265587302205163329*F[1, 1]*F[1, 2]*F[1, 3]^2)/
      43761840720444000 + (195123692945855263*F[1, 2]^2*F[1, 3]^2)/
      1094046018011100 - ((2214771676344449891*I)/2652232770936000)*Pi*
      F[1, 3]^3 - (15051579224040244399*F[1, 1]*F[1, 3]^3)/
      11935047469212000 - (18350560723824157937*F[1, 2]*F[1, 3]^3)/
      65642761080666000 - (984822930768772789*F[1, 3]^4)/1768155180624000 - 
     ((1947958039178650756577761*I)/3300893128627776000)*Pi^3*F[1, 4] + 
     (50464578198222270322595293*Pi^2*F[1, 1]*F[1, 4])/41591253420709977600 + 
     ((23185205082810302166373*I)/91691475795216000)*Pi*F[1, 1]^2*F[1, 4] - 
     (249061661651264293884713*F[1, 1]^3*F[1, 4])/17329688925295824000 + 
     (84669675495419247179131*Pi^2*F[1, 2]*F[1, 4])/2363139398903976000 + 
     ((11824364701787257086727*I)/175047362881776000)*Pi*F[1, 1]*F[1, 2]*
      F[1, 4] - (208331522893479930227*F[1, 1]^2*F[1, 2]*F[1, 4])/
      40920162751584000 + ((507187794202689482837*I)/41187614795712000)*Pi*
      F[1, 2]^2*F[1, 4] - (485968009288164022799*F[1, 1]*F[1, 2]^2*F[1, 4])/
      350094725763552000 - (3800612352244366367*F[1, 2]^3*F[1, 4])/
      7956698312808000 - (3911482046522368714427*Pi^2*F[1, 3]*F[1, 4])/
      87523681440888000 - ((886173170336049430889*I)/9724853493432000)*Pi*
      F[1, 1]*F[1, 3]*F[1, 4] + (1634770350119208997*F[1, 1]^2*F[1, 3]*
       F[1, 4])/208389717716400 + ((1001551021669336687*I)/6483235662288000)*
      Pi*F[1, 2]*F[1, 3]*F[1, 4] + (3152406280712267*F[1, 1]*F[1, 2]*F[1, 3]*
       F[1, 4])/7524064598400 + (998141801724222299*F[1, 2]^2*F[1, 3]*
       F[1, 4])/1389264784776000 + ((68878966445361983*I)/75240645984000)*Pi*
      F[1, 3]^2*F[1, 4] - (181592675445149*F[1, 1]*F[1, 3]^2*F[1, 4])/
      940508074800 - (3475072662801449*F[1, 2]*F[1, 3]^2*F[1, 4])/
      37620322992000 - (54351552409750063*F[1, 3]^3*F[1, 4])/
      225721937952000 - (57369923449473848747242229*Pi^2*F[1, 4]^2)/
      46212503800788864000 - ((23185338507371688854764321*I)/
       34659377850591648000)*Pi*F[1, 1]*F[1, 4]^2 + 
     (605074539909158562342167*F[1, 1]^2*F[1, 4]^2)/8664844462647912000 - 
     ((21929085911256611071991*I)/393856566483996000)*Pi*F[1, 2]*F[1, 4]^2 + 
     (39445622421438800854297*F[1, 1]*F[1, 2]*F[1, 4]^2)/
      1575426265935984000 - (60118297613506367419*F[1, 2]^2*F[1, 4]^2)/
      63653586502464000 + ((5892774593119321096897*I)/58349120960592000)*Pi*
      F[1, 3]*F[1, 4]^2 - (2305234390370327883557*F[1, 1]*F[1, 3]*F[1, 4]^2)/
      58349120960592000 + (1785677192413912027*F[1, 2]*F[1, 3]*F[1, 4]^2)/
      1620808915572000 + ((2703624084060444735877759*I)/4621250380078886400)*
      Pi*F[1, 4]^3 - (3734375598357829665400847*F[1, 1]*F[1, 4]^3)/
      41591253420709977600 - (2671478517672431783731*F[1, 2]*F[1, 4]^3)/
      85932341778326400 + (1653461326113376880329*F[1, 3]*F[1, 4]^3)/
      35009472576355200 + (474152209097692882409*F[1, 4]^4)/
      44692943714496000 + ((742839567460099419559411*I)/5776562975098608000)*
      Pi^3*F[1, 5] - (26886572619286692737723449*Pi^2*F[1, 1]*F[1, 5])/
      34659377850591648000 - ((19465684312743379978031*I)/65642761080666000)*
      Pi*F[1, 1]^2*F[1, 5] + (3542423158077790741*F[1, 1]^3*F[1, 5])/
      138806299863000 - (23206398676630149368257*Pi^2*F[1, 2]*F[1, 5])/
      1260341012748787200 - ((1026324546993621031433*I)/29174560480296000)*Pi*
      F[1, 1]*F[1, 2]*F[1, 5] + (2531289431670229774517*F[1, 1]^2*F[1, 2]*
       F[1, 5])/262571044322664000 - ((41763706128185110541*I)/
       43761840720444000)*Pi*F[1, 2]^2*F[1, 5] - 
     (16105590406328828749*F[1, 1]*F[1, 2]^2*F[1, 5])/11669824192118400 - 
     (618731861769976733*F[1, 2]^3*F[1, 5])/424357243349760 + 
     (525877128193935338167*Pi^2*F[1, 3]*F[1, 5])/15913396625616000 + 
     ((14751765745870298731*I)/397834915640400)*Pi*F[1, 1]*F[1, 3]*F[1, 5] - 
     (81530649799572662707*F[1, 1]^2*F[1, 3]*F[1, 5])/7956698312808000 - 
     ((404307196456326843773*I)/21880920360222000)*Pi*F[1, 2]*F[1, 3]*
      F[1, 5] + (145883611066446209447*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/
      43761840720444000 + (559877099054396150077*F[1, 2]^2*F[1, 3]*F[1, 5])/
      175047362881776000 + ((123108365138288998379*I)/7956698312808000)*Pi*
      F[1, 3]^2*F[1, 5] - (847730384860381*F[1, 1]*F[1, 3]^2*F[1, 5])/
      487542788775 - (51716175298869546181*F[1, 2]*F[1, 3]^2*F[1, 5])/
      14587280240148000 + (18476802853348358597*F[1, 3]^3*F[1, 5])/
      5967523734606000 + (294731778051793899343177843*Pi^2*F[1, 4]*F[1, 5])/
      207956267103549888000 + ((11190887477515033305204863*I)/
       8664844462647912000)*Pi*F[1, 1]*F[1, 4]*F[1, 5] - 
     (343775280583822701894451*F[1, 1]^2*F[1, 4]*F[1, 5])/
      2310625190039443200 + ((124081034490731759240851*I)/
       1575426265935984000)*Pi*F[1, 2]*F[1, 4]*F[1, 5] - 
     (85657890202147006634987*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/
      1575426265935984000 - (18741119989227758323*F[1, 2]^2*F[1, 4]*F[1, 5])/
      233396483842368000 - ((441708316810256495113*I)/4167794354328000)*Pi*
      F[1, 3]*F[1, 4]*F[1, 5] + (404410037830925088749*F[1, 1]*F[1, 3]*
       F[1, 4]*F[1, 5])/5304465541872000 - 
     (2139571841282245651*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/3889941397372800 + 
     (5107148931259387*F[1, 3]^2*F[1, 4]*F[1, 5])/15048129196800 - 
     ((46058762870345276064287507*I)/34659377850591648000)*Pi*F[1, 4]^2*
      F[1, 5] + (424948437909121325558519*F[1, 1]*F[1, 4]^2*F[1, 5])/
      1732968892529582400 + (8359425113007516658631*F[1, 2]*F[1, 4]^2*
       F[1, 5])/131285522161332000 - (14176793562742962023*F[1, 3]*F[1, 4]^2*
       F[1, 5])/151950835834875 - (235866456518756156863883*F[1, 4]^3*
       F[1, 5])/2363139398903976000 - (291959005160722626024731*Pi^2*
       F[1, 5]^2)/1237834923235416000 - ((779776738908945010081*I)/
       1620808915572000)*Pi*F[1, 1]*F[1, 5]^2 + 
     (35197250919022570177421*F[1, 1]^2*F[1, 5]^2)/525142088645328000 - 
     ((318625173329583644203*I)/17504736288177600)*Pi*F[1, 2]*F[1, 5]^2 + 
     (66517771064944125937*F[1, 1]*F[1, 2]*F[1, 5]^2)/3089071109678400 + 
     (69328349594205101*F[1, 2]^2*F[1, 5]^2)/1458728024014800 + 
     ((28574997261543775591*I)/994587289101000)*Pi*F[1, 3]*F[1, 5]^2 - 
     (2899178159863400957*F[1, 1]*F[1, 3]*F[1, 5]^2)/110509698789000 + 
     (167161040414693667271*F[1, 2]*F[1, 3]*F[1, 5]^2)/87523681440888000 - 
     (334335018464025167*F[1, 3]^2*F[1, 5]^2)/159133966256160 + 
     ((5293412955806925038602433*I)/6931875570118329600)*Pi*F[1, 4]*
      F[1, 5]^2 - (3729116641764214622612833*F[1, 1]*F[1, 4]*F[1, 5]^2)/
      17329688925295824000 - (36733935257128146308477*F[1, 2]*F[1, 4]*
       F[1, 5]^2)/1050284177290656000 + (1794695452969568158279*F[1, 3]*
       F[1, 4]*F[1, 5]^2)/38899413973728000 + 
     (55293039788128716802021*F[1, 4]^2*F[1, 5]^2)/330089312862777600 - 
     ((4060433313613160708911*I)/55014885477129600)*Pi*F[1, 5]^3 + 
     (920223375351349240424801*F[1, 1]*F[1, 5]^3)/17329688925295824000 + 
     (680228498416704717163*F[1, 2]*F[1, 5]^3)/196928283241998000 - 
     (23565625844914108577*F[1, 3]*F[1, 5]^3)/5304465541872000 - 
     (454611246563113988863001*F[1, 4]*F[1, 5]^3)/5776562975098608000 + 
     (29485265625057961413731*F[1, 5]^4)/4951339692941664000 - 
     ((3698167599273093913775393*I)/11553125950197216000)*Pi^3*F[1, 6] + 
     (19051658093835656665463501*Pi^2*F[1, 1]*F[1, 6])/34659377850591648000 - 
     ((561906483355132199339371*I)/5776562975098608000)*Pi*F[1, 1]^2*
      F[1, 6] + (125183439322482912633571*F[1, 1]^3*F[1, 6])/
      5776562975098608000 + (23920214527725428345087*Pi^2*F[1, 2]*F[1, 6])/
      3150852531871968000 + ((914219596775266718969*I)/43761840720444000)*Pi*
      F[1, 1]*F[1, 2]*F[1, 6] + (2008211347129337901611*F[1, 1]^2*F[1, 2]*
       F[1, 6])/175047362881776000 - ((19883236175212138781*I)/
       1250338306298400)*Pi*F[1, 2]^2*F[1, 6] + 
     (315371793566853314479*F[1, 1]*F[1, 2]^2*F[1, 6])/87523681440888000 + 
     (1779852468873777899*F[1, 2]^3*F[1, 6])/994587289101000 - 
     (8274494097990785279*Pi^2*F[1, 3]*F[1, 6])/135433162771200 - 
     ((238296756539830515593*I)/7956698312808000)*Pi*F[1, 1]*F[1, 3]*
      F[1, 6] - (222155398780921090963*F[1, 1]^2*F[1, 3]*F[1, 6])/
      15913396625616000 + ((937891023585307330027*I)/43761840720444000)*Pi*
      F[1, 2]*F[1, 3]*F[1, 6] - (53381430853708650199*F[1, 1]*F[1, 2]*F[1, 3]*
       F[1, 6])/8752368144088800 - (80524555950096445763*F[1, 2]^2*F[1, 3]*
       F[1, 6])/21880920360222000 - ((193488237788849712707*I)/
       7956698312808000)*Pi*F[1, 3]^2*F[1, 6] + 
     (255545758390818526*F[1, 1]*F[1, 3]^2*F[1, 6])/41441137045875 + 
     (59276088259348823089*F[1, 2]*F[1, 3]^2*F[1, 6])/14587280240148000 - 
     (974843529271187801*F[1, 3]^3*F[1, 6])/596752373460600 - 
     (89742631651800845672965*Pi^2*F[1, 4]*F[1, 6])/97861772754611712 - 
     ((48998951973847114761937*I)/541552778915494500)*Pi*F[1, 1]*F[1, 4]*
      F[1, 6] - (708702932419618716983*F[1, 1]^2*F[1, 4]*F[1, 6])/
      450121790267424000 - ((21344198552996743601651*I)/393856566483996000)*
      Pi*F[1, 2]*F[1, 4]*F[1, 6] - (1273658011417445678*F[1, 1]*F[1, 2]*
       F[1, 4]*F[1, 6])/372970233412875 - 
     (1731830506112433611*F[1, 2]^2*F[1, 4]*F[1, 6])/1211400435168000 + 
     ((7285903175490409939*I)/94722598962000)*Pi*F[1, 3]*F[1, 4]*F[1, 6] - 
     (1627384734760156087*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/3889941397372800 + 
     (1213718003519809*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/7524064598400 - 
     (5107148931259387*F[1, 3]^2*F[1, 4]*F[1, 6])/15048129196800 + 
     ((6195741634222209417597211*I)/17329688925295824000)*Pi*F[1, 4]^2*
      F[1, 6] - (1481103383563551562273007*F[1, 1]*F[1, 4]^2*F[1, 6])/
      34659377850591648000 - (33916808590534945216949*F[1, 2]*F[1, 4]^2*
       F[1, 6])/1575426265935984000 + (66298161619439435839*F[1, 3]*F[1, 4]^2*
       F[1, 6])/2083897177164000 - (290987232718188293561569*F[1, 4]^3*
       F[1, 6])/51989066775887472000 + (1595887178544769904864423*Pi^2*
       F[1, 5]*F[1, 6])/2888281487549304000 + 
     ((22664780049862537545887*I)/52514208864532800)*Pi*F[1, 1]*F[1, 5]*
      F[1, 6] - (590857903874461226327*F[1, 1]^2*F[1, 5]*F[1, 6])/
      36103518594366300 + ((10736198539827044989673*I)/262571044322664000)*Pi*
      F[1, 2]*F[1, 5]*F[1, 6] - (112738233984693815669*F[1, 1]*F[1, 2]*
       F[1, 5]*F[1, 6])/5148451849464000 + 
     (50945139072723053761*F[1, 2]^2*F[1, 5]*F[1, 6])/87523681440888000 - 
     ((437482236032459097187*I)/7956698312808000)*Pi*F[1, 3]*F[1, 5]*
      F[1, 6] + (1016302531761566237*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/
      36836566263000 + (40839428018767407907*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/
      21880920360222000 - (2080547659339038209*F[1, 3]^2*F[1, 5]*F[1, 6])/
      994587289101000 - ((4889539119851633368535329*I)/5776562975098608000)*
      Pi*F[1, 4]*F[1, 5]*F[1, 6] + (106758168584788066384603*F[1, 1]*F[1, 4]*
       F[1, 5]*F[1, 6])/1237834923235416000 + 
     (35279523244841058743111*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/
      787713132967992000 - (3688286279667206065679*F[1, 3]*F[1, 4]*F[1, 5]*
       F[1, 6])/58349120960592000 - (249356239579501840837669*F[1, 4]^2*
       F[1, 5]*F[1, 6])/6931875570118329600 + 
     ((1876633320089080681270523*I)/5776562975098608000)*Pi*F[1, 5]^2*
      F[1, 6] - (1952493437400722216123*F[1, 1]*F[1, 5]^2*F[1, 6])/
      33008931286277760 - (961605401522398271899*F[1, 2]*F[1, 5]^2*F[1, 6])/
      52514208864532800 + (435157578739967263*F[1, 3]*F[1, 5]^2*F[1, 6])/
      20801825654400 + (59617760090604989977343*F[1, 4]*F[1, 5]^2*F[1, 6])/
      693187557011832960 - (141136906537044892888759*F[1, 5]^3*F[1, 6])/
      4332422231323956000 - (2949821948809267798605587*Pi^2*F[1, 6]^2)/
      17329688925295824000 + ((347525879920865710888771*I)/
       1444140743774652000)*Pi*F[1, 1]*F[1, 6]^2 - 
     (46306895845965710504413*F[1, 1]^2*F[1, 6]^2)/1925520991699536000 - 
     ((3855701152268509542989*I)/131285522161332000)*Pi*F[1, 2]*F[1, 6]^2 - 
     (5503841946006900029*F[1, 1]*F[1, 2]*F[1, 6]^2)/455852507504625 + 
     (105345226479673081603*F[1, 2]^2*F[1, 6]^2)/43761840720444000 + 
     ((8942723014550949593*I)/497293644550500)*Pi*F[1, 3]*F[1, 6]^2 + 
     (125109761820948467*F[1, 1]*F[1, 3]*F[1, 6]^2)/8419786574400 - 
     (1200410367884986129*F[1, 2]*F[1, 3]*F[1, 6]^2)/273511504502775 + 
     (8369855134215772619*F[1, 3]^2*F[1, 6]^2)/1989174578202000 - 
     ((416950141631538709159759*I)/3465937785059164800)*Pi*F[1, 4]*
      F[1, 6]^2 + (3767541515222064171143*F[1, 1]*F[1, 4]*F[1, 6]^2)/
      618917461617708000 + (1813049528942286568799*F[1, 2]*F[1, 4]*F[1, 6]^2)/
      286441139261088000 - (8656627828841971403*F[1, 3]*F[1, 4]*F[1, 6]^2)/
      1372920493190400 - (276520901153827694581939*F[1, 4]^2*F[1, 6]^2)/
      34659377850591648000 - ((2077243072582943372683*I)/12503383062984000)*
      Pi*F[1, 5]*F[1, 6]^2 - (19775341340879195078867*F[1, 1]*F[1, 5]*
       F[1, 6]^2)/722070371887326000 + (3143285654415636510541*F[1, 2]*
       F[1, 5]*F[1, 6]^2)/262571044322664000 - 
     (9739006034339065117*F[1, 3]*F[1, 5]*F[1, 6]^2)/884077590312000 + 
     (249874503520466197101607*F[1, 4]*F[1, 5]*F[1, 6]^2)/
      8664844462647912000 + (577335892867189782419*F[1, 5]^2*F[1, 6]^2)/
      71315592285168000 - ((19781898177967306376753*I)/206305820539236000)*Pi*
      F[1, 6]^3 + (13226846132529202303*F[1, 1]*F[1, 6]^3)/
      577656297509860800 + (170347456239128543887*F[1, 2]*F[1, 6]^3)/
      23870094938424000 - (7220647436192671151*F[1, 3]*F[1, 6]^3)/
      884077590312000 + (24427631655370252834673*F[1, 4]*F[1, 6]^3)/
      3150852531871968000 + (2016899362415802423749*F[1, 5]*F[1, 6]^3)/
      103152910269618000 + (1132779612892181617513*F[1, 6]^4)/
      262571044322664000 + ((617399172980320161791*I)/52514208864532800)*Pi^3*
      F[1, 7] + (2728200460751779714717*Pi^2*F[1, 1]*F[1, 7])/
      26257104432266400 + ((2717758632129606628897*I)/26257104432266400)*Pi*
      F[1, 1]^2*F[1, 7] - (1495306168869344500451*F[1, 1]^3*F[1, 7])/
      131285522161332000 + (33186551666041542833*Pi^2*F[1, 2]*F[1, 7])/
      5148451849464000 + ((186972714260903527069*I)/43761840720444000)*Pi*
      F[1, 1]*F[1, 2]*F[1, 7] - (77565635120317888507*F[1, 1]^2*F[1, 2]*
       F[1, 7])/43761840720444000 + ((909621547548544729*I)/145872802401480)*
      Pi*F[1, 2]^2*F[1, 7] - (48423746460588774217*F[1, 1]*F[1, 2]^2*F[1, 7])/
      14587280240148000 + (5017165762906589189*F[1, 2]^3*F[1, 7])/
      1989174578202000 + (9653550131313161137*Pi^2*F[1, 3]*F[1, 7])/
      568335593772000 + ((6866671038017830957*I)/1989174578202000)*Pi*F[1, 1]*
      F[1, 3]*F[1, 7] + (634636582033960181*F[1, 1]^2*F[1, 3]*F[1, 7])/
      397834915640400 - ((154068839333407141*I)/88407759031200)*Pi*F[1, 2]*
      F[1, 3]*F[1, 7] + (9415422466420962457*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 7])/
      2083897177164000 - (67469037399194257847*F[1, 2]^2*F[1, 3]*F[1, 7])/
      43761840720444000 + ((99770114839295482487*I)/7956698312808000)*Pi*
      F[1, 3]^2*F[1, 7] - (14098441868151491647*F[1, 1]*F[1, 3]^2*F[1, 7])/
      3978349156404000 - (45663266379183256681*F[1, 2]*F[1, 3]^2*F[1, 7])/
      43761840720444000 - (59936435131042011673*F[1, 3]^3*F[1, 7])/
      23870094938424000 - (313921526788191478325417*Pi^2*F[1, 4]*F[1, 7])/
      2363139398903976000 - ((1481618988089859822887*I)/5470230090055500)*Pi*
      F[1, 1]*F[1, 4]*F[1, 7] + (222492406692213912871*F[1, 1]^2*F[1, 4]*
       F[1, 7])/9846414162099900 - ((77671893077284343071*I)/
       21880920360222000)*Pi*F[1, 2]*F[1, 4]*F[1, 7] - 
     (17*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 7])/6 + 
     (68910003757613732797*F[1, 2]^2*F[1, 4]*F[1, 7])/43761840720444000 + 
     ((5423911703678537417503*I)/17902571203818000)*Pi*F[1, 4]^2*F[1, 7] - 
     (23646009438727961656177*F[1, 1]*F[1, 4]^2*F[1, 7])/196928283241998000 + 
     (31837063950555811777*F[1, 2]*F[1, 4]^2*F[1, 7])/10940460180111000 + 
     (17134131766807739987021*F[1, 4]^3*F[1, 7])/118156969945198800 + 
     (4916216738810500658383*Pi^2*F[1, 5]*F[1, 7])/157542626593598400 + 
     ((6929022164517625374473*I)/43761840720444000)*Pi*F[1, 1]*F[1, 5]*
      F[1, 7] - (316007611137005865529*F[1, 1]^2*F[1, 5]*F[1, 7])/
      9377537297238000 + ((6690791933019297491*I)/2188092036022200)*Pi*
      F[1, 2]*F[1, 5]*F[1, 7] - (212315715886774*F[1, 1]*F[1, 2]*F[1, 5]*
       F[1, 7])/270857104875 - (2124723361304942203*F[1, 2]^2*F[1, 5]*
       F[1, 7])/1620808915572000 - ((10374311473880767531*I)/
       1989174578202000)*Pi*F[1, 3]*F[1, 5]*F[1, 7] - 
     (10804400095857314749*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 7])/
      3978349156404000 - (33026522994808798817*F[1, 2]*F[1, 3]*F[1, 5]*
       F[1, 7])/10940460180111000 + (10517674347872949937*F[1, 3]^2*F[1, 5]*
       F[1, 7])/2652232770936000 - ((15539643612829909130269*I)/
       49232070810499500)*Pi*F[1, 4]*F[1, 5]*F[1, 7] + 
     (46023409254081211802243*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 7])/
      196928283241998000 + (77712008097944750071*F[1, 2]*F[1, 4]*F[1, 5]*
       F[1, 7])/21880920360222000 - (37379089838356017834919*F[1, 4]^2*
       F[1, 5]*F[1, 7])/131285522161332000 + 
     ((1076182538718610375007*I)/21880920360222000)*Pi*F[1, 5]^2*F[1, 7] - 
     (10748087338605942340651*F[1, 1]*F[1, 5]^2*F[1, 7])/131285522161332000 - 
     (6948605332890139229*F[1, 2]*F[1, 5]^2*F[1, 7])/4376184072044400 + 
     (1174100398216560541*F[1, 3]*F[1, 5]^2*F[1, 7])/884077590312000 + 
     (18217923695527668551909*F[1, 4]*F[1, 5]^2*F[1, 7])/131285522161332000 - 
     (8051148465890340070649*F[1, 5]^3*F[1, 7])/787713132967992000 - 
     (30026973933447297912647*Pi^2*F[1, 6]*F[1, 7])/393856566483996000 - 
     ((27748365494434075157*I)/231544130796000)*Pi*F[1, 1]*F[1, 6]*F[1, 7] - 
     (16785508920235415029*F[1, 1]^2*F[1, 6]*F[1, 7])/497293644550500 + 
     ((9399313797386387257*I)/2188092036022200)*Pi*F[1, 2]*F[1, 6]*F[1, 7] - 
     (702768992182395353*F[1, 1]*F[1, 2]*F[1, 6]*F[1, 7])/145872802401480 - 
     (44210542736675265641*F[1, 2]^2*F[1, 6]*F[1, 7])/43761840720444000 + 
     ((10416747198215743531*I)/1989174578202000)*Pi*F[1, 3]*F[1, 6]*F[1, 7] + 
     (10794233203568726749*F[1, 1]*F[1, 3]*F[1, 6]*F[1, 7])/
      3978349156404000 + (33105537429442933817*F[1, 2]*F[1, 3]*F[1, 6]*
       F[1, 7])/10940460180111000 - (10543459944257049937*F[1, 3]^2*F[1, 6]*
       F[1, 7])/2652232770936000 + ((46022752826470405142243*I)/
       196928283241998000)*Pi*F[1, 4]*F[1, 6]*F[1, 7] - 
     (528273983511604897717*F[1, 1]*F[1, 4]*F[1, 6]*F[1, 7])/
      65642761080666000 + F[1, 2]*F[1, 4]*F[1, 6]*F[1, 7] + 
     (729149652938111884219*F[1, 4]^2*F[1, 6]*F[1, 7])/7161028481527200 - 
     ((15485051359774501667201*I)/131285522161332000)*Pi*F[1, 5]*F[1, 6]*
      F[1, 7] + (826241526968592105451*F[1, 1]*F[1, 5]*F[1, 6]*F[1, 7])/
      10940460180111000 + (191385741391989383*F[1, 2]*F[1, 5]*F[1, 6]*
       F[1, 7])/46555149702600 - (1174100398216560541*F[1, 3]*F[1, 5]*F[1, 6]*
       F[1, 7])/442038795156000 - (19259302944672290468447*F[1, 4]*F[1, 5]*
       F[1, 6]*F[1, 7])/98464141620999000 + 
     (1628984828673985193707*F[1, 5]^2*F[1, 6]*F[1, 7])/26257104432266400 + 
     ((5600159215934830888681*I)/131285522161332000)*Pi*F[1, 6]^2*F[1, 7] + 
     (2419926376283678215867*F[1, 1]*F[1, 6]^2*F[1, 7])/43761840720444000 - 
     (22390524348434503*F[1, 2]*F[1, 6]^2*F[1, 7])/6139427710500 + 
     (1174395090746664541*F[1, 3]*F[1, 6]^2*F[1, 7])/884077590312000 - 
     (2959662493295504756099*F[1, 4]*F[1, 6]^2*F[1, 7])/196928283241998000 - 
     (2595214515341358900071*F[1, 5]*F[1, 6]^2*F[1, 7])/65642761080666000 - 
     (5338878339320164173559*F[1, 6]^3*F[1, 7])/262571044322664000 + 
     (192370377918791*Pi^2*F[1, 7]^2)/73391346000 + 
     ((13344200386073*I)/3057972750)*Pi*F[1, 1]*F[1, 7]^2 - 
     (243391710504881*F[1, 1]^2*F[1, 7]^2)/97855128000 - 
     ((25694297637359*I)/24463782000)*Pi*F[1, 2]*F[1, 7]^2 + 
     (4561624301431*F[1, 1]*F[1, 2]*F[1, 7]^2)/1164942000 - 
     (13707188181157*F[1, 2]^2*F[1, 7]^2)/19571025600 + 
     ((22887967005301*I)/8154594000)*Pi*F[1, 3]*F[1, 7]^2 + 
     (999327591713*F[1, 1]*F[1, 3]*F[1, 7]^2)/2329884000 - 
     (1216610113051*F[1, 2]*F[1, 3]*F[1, 7]^2)/2038648500 - 
     (147424564243699*F[1, 3]^2*F[1, 7]^2)/97855128000 + 
     ((73*I)/12)*Pi*F[1, 4]*F[1, 7]^2 - (53*F[1, 1]*F[1, 4]*F[1, 7]^2)/12 + 
     (43*F[1, 2]*F[1, 4]*F[1, 7]^2)/6 - (5*F[1, 4]^2*F[1, 7]^2)/3 + 
     ((2302915*I)/17496)*Pi*F[1, 5]*F[1, 7]^2 + 
     (102133*F[1, 1]*F[1, 5]*F[1, 7]^2)/29160 - 
     (6613609*F[1, 2]*F[1, 5]*F[1, 7]^2)/437400 + 
     (13055789*F[1, 3]*F[1, 5]*F[1, 7]^2)/437400 - 
     (7*F[1, 4]*F[1, 5]*F[1, 7]^2)/6 + (5215021*F[1, 5]^2*F[1, 7]^2)/97200 - 
     ((62920608107*I)/43685325)*Pi*F[1, 6]*F[1, 7]^2 - 
     (32742875407*F[1, 1]*F[1, 6]*F[1, 7]^2)/23298840 + 
     (3964039*F[1, 2]*F[1, 6]*F[1, 7]^2)/437400 - 
     (12496889*F[1, 3]*F[1, 6]*F[1, 7]^2)/437400 - 
     (F[1, 4]*F[1, 6]*F[1, 7]^2)/2 - (166072*F[1, 5]*F[1, 6]*F[1, 7]^2)/
      3645 + (9333025952*F[1, 6]^2*F[1, 7]^2)/14561775 + 
     ((1565847306931*I)/5756184000)*Pi*F[1, 7]^3 - 
     (52107845355827*F[1, 1]*F[1, 7]^3)/73391346000 - 
     (5125774511051*F[1, 2]*F[1, 7]^3)/20968956000 - 
     (1231058301383*F[1, 3]*F[1, 7]^3)/5756184000 + 
     (59*F[1, 4]*F[1, 7]^3)/36 + (98255417*F[1, 5]*F[1, 7]^3)/1312200 - 
     (46671007813*F[1, 6]*F[1, 7]^3)/209689560 - (8588480165107*F[1, 7]^4)/
      41937912000 - ((255627507514698446861*I)/70018945152710400)*Pi^3*
      F[1, 8] - (2801026644528328055407*Pi^2*F[1, 1]*F[1, 8])/
      38192151901478400 - ((2560797569644675376951*I)/35009472576355200)*Pi*
      F[1, 1]^2*F[1, 8] + (291088117021649414483*F[1, 1]^3*F[1, 8])/
      35009472576355200 - (164136185695278619847*Pi^2*F[1, 2]*F[1, 8])/
      24712568877427200 - ((199840118211765630289*I)/11669824192118400)*Pi*
      F[1, 1]*F[1, 2]*F[1, 8] + (384492786178491298027*F[1, 1]^2*F[1, 2]*
       F[1, 8])/70018945152710400 - ((1118965658731598036299*I)/
       140037890305420800)*Pi*F[1, 2]^2*F[1, 8] + 
     (218173850230744757*F[1, 1]*F[1, 2]^2*F[1, 8])/74094121854720 - 
     (206201256809738833*F[1, 2]^3*F[1, 8])/254614346009856 - 
     (1587663539748855863*Pi^2*F[1, 3]*F[1, 8])/101037438892800 + 
     ((13354907677481753*I)/5525484939450)*Pi*F[1, 1]*F[1, 3]*F[1, 8] - 
     (3624099204108408989*F[1, 1]^2*F[1, 3]*F[1, 8])/1591339662561600 + 
     ((9185655876682382669*I)/1060893108374400)*Pi*F[1, 2]*F[1, 3]*F[1, 8] - 
     (8483601054915884131*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 8])/1667117741731200 - 
     (42528875102572960999*F[1, 2]^2*F[1, 3]*F[1, 8])/35009472576355200 - 
     ((24813147991481281003*I)/2121786216748800)*Pi*F[1, 3]^2*F[1, 8] + 
     (1818646387636242497*F[1, 1]*F[1, 3]^2*F[1, 8])/795669831280800 + 
     (90172291710196228097*F[1, 2]*F[1, 3]^2*F[1, 8])/35009472576355200 + 
     (2562846619125159613*F[1, 3]^3*F[1, 8])/2121786216748800 + 
     (1011397037426466185341*Pi^2*F[1, 4]*F[1, 8])/10912043400422400 + 
     ((4235925150886845575893*I)/23339648384236800)*Pi*F[1, 1]*F[1, 4]*
      F[1, 8] - (537211635667393988953*F[1, 1]^2*F[1, 4]*F[1, 8])/
      35009472576355200 + ((27577650496985478509*I)/2593294264915200)*Pi*
      F[1, 2]*F[1, 4]*F[1, 8] - (353551728942306227*F[1, 1]*F[1, 2]*F[1, 4]*
       F[1, 8])/187216430889600 - (342675390108672203161*F[1, 2]^2*F[1, 4]*
       F[1, 8])/140037890305420800 - ((27872944490011*I)/101969733600)*Pi*
      F[1, 3]*F[1, 4]*F[1, 8] + (692531762373001*F[1, 1]*F[1, 3]*F[1, 4]*
       F[1, 8])/1223636803200 + (482608484998133*F[1, 2]*F[1, 3]*F[1, 4]*
       F[1, 8])/611818401600 - (7618221882827*F[1, 3]^2*F[1, 4]*F[1, 8])/
      52069651200 - ((3928874005747025760751*I)/20005412900774400)*Pi*
      F[1, 4]^2*F[1, 8] + (10775215788644660406139*F[1, 1]*F[1, 4]^2*F[1, 8])/
      140037890305420800 - (118880118963398642341*F[1, 2]*F[1, 4]^2*F[1, 8])/
      70018945152710400 - (4690949353*F[1, 3]*F[1, 4]^2*F[1, 8])/18208881 - 
     (38840667948626554800161*F[1, 4]^3*F[1, 8])/420113670916262400 - 
     (4233158813318572154267*Pi^2*F[1, 5]*F[1, 8])/210056835458131200 - 
     ((884168173375996050643*I)/8752368144088800)*Pi*F[1, 1]*F[1, 5]*
      F[1, 8] + (217364016944151329501*F[1, 1]^2*F[1, 5]*F[1, 8])/
      10002706450387200 - ((79364931450352194439*I)/35009472576355200)*Pi*
      F[1, 2]*F[1, 5]*F[1, 8] - (2841983985256099*F[1, 1]*F[1, 2]*F[1, 5]*
       F[1, 8])/187216430889600 + (74286242745366934151*F[1, 2]^2*F[1, 5]*
       F[1, 8])/140037890305420800 + ((32365437655662191*I)/18944519792400)*
      Pi*F[1, 3]*F[1, 5]*F[1, 8] + (5621646585255605269*F[1, 1]*F[1, 3]*
       F[1, 5]*F[1, 8])/3182679325123200 + 
     (76532085067665871157*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 8])/
      35009472576355200 - (11059040111406853357*F[1, 3]^2*F[1, 5]*F[1, 8])/
      6365358650246400 + ((14098889368094811546229*I)/70018945152710400)*Pi*
      F[1, 4]*F[1, 5]*F[1, 8] - (5206392598453061261797*F[1, 1]*F[1, 4]*
       F[1, 5]*F[1, 8])/35009472576355200 - 
     (126156996230593807961*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 8])/
      70018945152710400 + (507934628627280886679*F[1, 4]^2*F[1, 5]*F[1, 8])/
      2800757806108416 - ((3120564546141344059*I)/101037438892800)*Pi*
      F[1, 5]^2*F[1, 8] + (606197631051558799159*F[1, 1]*F[1, 5]^2*F[1, 8])/
      11669824192118400 + (8188250736746459879*F[1, 2]*F[1, 5]^2*F[1, 8])/
      7779882794745600 - (12951952984950761*F[1, 3]*F[1, 5]^2*F[1, 8])/
      15716934938880 - (2048593752196633260139*F[1, 4]*F[1, 5]^2*F[1, 8])/
      23339648384236800 + (55375599348433243771*F[1, 5]^3*F[1, 8])/
      8752368144088800 + (2831803031538829303609*Pi^2*F[1, 6]*F[1, 8])/
      60016238702323200 + ((1251396309003049242527*I)/17504736288177600)*Pi*
      F[1, 1]*F[1, 6]*F[1, 8] + (144805664531974590023*F[1, 1]^2*F[1, 6]*
       F[1, 8])/6365358650246400 - ((1508289528550111733*I)/3500947257635520)*
      Pi*F[1, 2]*F[1, 6]*F[1, 8] + (37331158371109341961*F[1, 1]*F[1, 2]*
       F[1, 6]*F[1, 8])/8752368144088800 + 
     (179127697670670051707*F[1, 2]^2*F[1, 6]*F[1, 8])/70018945152710400 - 
     ((657761321436739637*I)/132611638546800)*Pi*F[1, 3]*F[1, 6]*F[1, 8] - 
     (1177917643178383987*F[1, 1]*F[1, 3]*F[1, 6]*F[1, 8])/454668475017600 - 
     (23196661714557135011*F[1, 2]*F[1, 3]*F[1, 6]*F[1, 8])/
      5001353225193600 + (22999371455527959997*F[1, 3]^2*F[1, 6]*F[1, 8])/
      6365358650246400 - ((5156135610967533190717*I)/35009472576355200)*Pi*
      F[1, 4]*F[1, 6]*F[1, 8] + (23137161003035425681*F[1, 1]*F[1, 4]*F[1, 6]*
       F[1, 8])/7779882794745600 - (125949529006064*F[1, 2]*F[1, 4]*F[1, 6]*
       F[1, 8])/86036962725 - (4946217144414027803*F[1, 4]^2*F[1, 6]*F[1, 8])/
      78146144143650 + ((884553258940343854579*I)/11669824192118400)*Pi*
      F[1, 5]*F[1, 6]*F[1, 8] - (70026232578696838177*F[1, 1]*F[1, 5]*F[1, 6]*
       F[1, 8])/1458728024014800 - (218204342680268159*F[1, 2]*F[1, 5]*
       F[1, 6]*F[1, 8])/108053927704800 + 
     (12951952984950761*F[1, 3]*F[1, 5]*F[1, 6]*F[1, 8])/7858467469440 + 
     (8635068850056163154263*F[1, 4]*F[1, 5]*F[1, 6]*F[1, 8])/
      70018945152710400 - (229357359457839559297*F[1, 5]^2*F[1, 6]*F[1, 8])/
      5834912096059200 - ((462270283899229457*I)/17288628432768)*Pi*F[1, 6]^2*
      F[1, 8] - (39993887560776884551*F[1, 1]*F[1, 6]^2*F[1, 8])/
      1166982419211840 + (1150144193080122101*F[1, 2]*F[1, 6]^2*F[1, 8])/
      707262072249600 - (10667032536635081*F[1, 3]*F[1, 6]^2*F[1, 8])/
      15716934938880 + (21132152249360951983*F[1, 4]*F[1, 6]^2*F[1, 8])/
      2000541290077440 + (144326544359572610129*F[1, 5]*F[1, 6]^2*F[1, 8])/
      5834912096059200 + (42416560945639145623*F[1, 6]^3*F[1, 8])/
      3334235483462400 - (27937735504205957*Pi^2*F[1, 7]*F[1, 8])/
      55161984101400 - ((24576995452053439*I)/9193664016900)*Pi*F[1, 1]*
      F[1, 7]*F[1, 8] + (837816494144347*F[1, 1]^2*F[1, 7]*F[1, 8])/
      417893818950 - ((175104359244983*I)/835787637900)*Pi*F[1, 2]*F[1, 7]*
      F[1, 8] + (196393211769863*F[1, 1]*F[1, 2]*F[1, 7]*F[1, 8])/
      167157527580 + (177033893668283*F[1, 2]^2*F[1, 7]*F[1, 8])/
      417893818950 - ((131732726259671*I)/278595879300)*Pi*F[1, 3]*F[1, 7]*
      F[1, 8] - (160092902911777*F[1, 1]*F[1, 3]*F[1, 7]*F[1, 8])/
      167157527580 - (187599900349883*F[1, 2]*F[1, 3]*F[1, 7]*F[1, 8])/
      208946909475 + (597831346668949*F[1, 3]^2*F[1, 7]*F[1, 8])/
      835787637900 + ((161061063255083*I)/278595879300)*Pi*F[1, 4]*F[1, 7]*
      F[1, 8] - (174567804218183*F[1, 1]*F[1, 4]*F[1, 7]*F[1, 8])/
      278595879300 - (186348798484508*F[1, 2]*F[1, 4]*F[1, 7]*F[1, 8])/
      208946909475 + (183338415233183*F[1, 4]^2*F[1, 7]*F[1, 8])/
      835787637900 + ((599*I)/198)*Pi*F[1, 5]*F[1, 7]*F[1, 8] - 
     (17717*F[1, 1]*F[1, 5]*F[1, 7]*F[1, 8])/1188 + 
     (1309*F[1, 4]*F[1, 5]*F[1, 7]*F[1, 8])/27 + 
     (953*F[1, 5]^2*F[1, 7]*F[1, 8])/792 - ((47300346013877*I)/111438351720)*
      Pi*F[1, 6]*F[1, 7]*F[1, 8] + (122599614804908*F[1, 1]*F[1, 6]*F[1, 7]*
       F[1, 8])/69648969825 + (620*F[1, 2]*F[1, 6]*F[1, 7]*F[1, 8])/27 + 
     (148*F[1, 5]*F[1, 6]*F[1, 7]*F[1, 8])/9 + 
     (17108776651783*F[1, 6]^2*F[1, 7]*F[1, 8])/371461172400 - 
     ((215*I)/81)*Pi*F[1, 7]^2*F[1, 8] + (241*F[1, 1]*F[1, 7]^2*F[1, 8])/54 + 
     (446*F[1, 2]*F[1, 7]^2*F[1, 8])/81 + (2749*F[1, 3]*F[1, 7]^2*F[1, 8])/
      162 + 3*F[1, 4]*F[1, 7]^2*F[1, 8] + (230*F[1, 5]*F[1, 7]^2*F[1, 8])/9 - 
     (1126*F[1, 6]*F[1, 7]^2*F[1, 8])/27 + (7052*F[1, 7]^3*F[1, 8])/243 - 
     (420936274070070449*Pi^2*F[1, 8]^2)/65377166342400 - 
     ((1274042881298891153*I)/294197248540800)*Pi*F[1, 1]*F[1, 8]^2 + 
     (12370771882213301*F[1, 1]^2*F[1, 8]^2)/12481095392640 - 
     ((288900119568720857*I)/187216430889600)*Pi*F[1, 2]*F[1, 8]^2 + 
     (46350112038043301*F[1, 1]*F[1, 2]*F[1, 8]^2)/26745204412800 + 
     (17420948562521669*F[1, 2]^2*F[1, 8]^2)/37443286177920 - 
     ((79106794382061623*I)/31202738481600)*Pi*F[1, 3]*F[1, 8]^2 - 
     (620402917047637*F[1, 1]*F[1, 3]*F[1, 8]^2)/11012731228800 - 
     (63704983972212197*F[1, 2]*F[1, 3]*F[1, 8]^2)/93608215444800 + 
     (4029459446385721*F[1, 3]^2*F[1, 8]^2)/8320730261760 + 
     ((4472649357555738427*I)/1372920493190400)*Pi*F[1, 4]*F[1, 8]^2 - 
     (174995793375566083*F[1, 1]*F[1, 4]*F[1, 8]^2)/187216430889600 - 
     (51080651405304329*F[1, 2]*F[1, 4]*F[1, 8]^2)/46804107722400 + 
     (757538849110199*F[1, 3]*F[1, 4]*F[1, 8]^2)/2447273606400 - 
     (769059910248817*F[1, 4]^2*F[1, 8]^2)/6933941884800 - 
     ((822630409409735*I)/1211400435168)*Pi*F[1, 5]*F[1, 8]^2 + 
     (425117818793957*F[1, 1]*F[1, 5]*F[1, 8]^2)/1009500362640 - 
     (112656121501453*F[1, 2]*F[1, 5]*F[1, 8]^2)/2753182807200 - 
     (162675443923247*F[1, 3]*F[1, 5]*F[1, 8]^2)/2753182807200 - 
     (46326675951613*F[1, 4]*F[1, 5]*F[1, 8]^2)/1514250543960 - 
     (20879*F[1, 5]^2*F[1, 8]^2)/4800 + 
     ((577933706196758627*I)/257422592473200)*Pi*F[1, 6]*F[1, 8]^2 + 
     (57897036971063*F[1, 1]*F[1, 6]*F[1, 8]^2)/2600228206800 + 
     (2032027953156539*F[1, 2]*F[1, 6]*F[1, 8]^2)/11701026930600 + 
     (566400749009717*F[1, 3]*F[1, 6]*F[1, 8]^2)/2753182807200 - 
     (515422872177203*F[1, 4]*F[1, 6]*F[1, 8]^2)/688295701800 + 
     (15323780254949*F[1, 5]*F[1, 6]*F[1, 8]^2)/201900072528 - 
     (315703301604179*F[1, 6]^2*F[1, 8]^2)/312027384816 - 
     ((812500504859063*I)/3677465606760)*Pi*F[1, 7]*F[1, 8]^2 - 
     (17679141406999*F[1, 1]*F[1, 7]*F[1, 8]^2)/557191758600 - 
     (3201083964433*F[1, 2]*F[1, 7]*F[1, 8]^2)/98327957400 + 
     (154419865339957*F[1, 3]*F[1, 7]*F[1, 8]^2)/334315055160 - 
     (49982967260641*F[1, 4]*F[1, 7]*F[1, 8]^2)/334315055160 - 
     (86651*F[1, 5]*F[1, 7]*F[1, 8]^2)/2376 - 
     (699966313436977*F[1, 6]*F[1, 7]*F[1, 8]^2)/1114383517200 + 
     (57*F[1, 7]^2*F[1, 8]^2)/4 + ((2355388664298212927*I)/4118761479571200)*
      Pi*F[1, 8]^3 + (354785357270491279*F[1, 1]*F[1, 8]^3)/561649292668800 - 
     (35979117700036613*F[1, 2]*F[1, 8]^3)/280824646334400 - 
     (1453359312987209*F[1, 3]*F[1, 8]^3)/5943378758400 - 
     (36756072228120359*F[1, 4]*F[1, 8]^3)/124810953926400 + 
     (1422838976497691*F[1, 5]*F[1, 8]^3)/22713758159400 + 
     (1234685404812071*F[1, 6]*F[1, 8]^3)/4387885098975 - 
     (1713106905705751*F[1, 7]*F[1, 8]^3)/5014725827400 + 
     (3327476315084323*F[1, 8]^4)/6240547696320 + 
     ((206955709896751508617*I)/43761840720444000)*Pi^3*F[1, 9] + 
     (1250400668466415671841*Pi^2*F[1, 1]*F[1, 9])/23870094938424000 + 
     ((324055237859876520161*I)/5834912096059200)*Pi*F[1, 1]^2*F[1, 9] - 
     (457534367032913582249*F[1, 1]^3*F[1, 9])/87523681440888000 - 
     (102581844013362142571*Pi^2*F[1, 2]*F[1, 9])/30890711096784000 - 
     ((1513671276564500833*I)/1458728024014800)*Pi*F[1, 1]*F[1, 2]*F[1, 9] - 
     (14436426255706747679*F[1, 1]^2*F[1, 2]*F[1, 9])/5834912096059200 + 
     ((224569390933896265357*I)/58349120960592000)*Pi*F[1, 2]^2*F[1, 9] + 
     (16919526591683574037*F[1, 1]*F[1, 2]^2*F[1, 9])/17504736288177600 + 
     (31020345267560869*F[1, 2]^3*F[1, 9])/15155615833920 + 
     (26696195367323801603*Pi^2*F[1, 3]*F[1, 9])/4862426746716000 + 
     ((293176902997295923169*I)/43761840720444000)*Pi*F[1, 1]*F[1, 3]*
      F[1, 9] - (2632448838738469319*F[1, 1]^2*F[1, 3]*F[1, 9])/
      14587280240148000 - ((2984411718286851511*I)/568335593772000)*Pi*
      F[1, 2]*F[1, 3]*F[1, 9] + (65926843570252627637*F[1, 1]*F[1, 2]*F[1, 3]*
       F[1, 9])/43761840720444000 + (15932328645531279067*F[1, 2]^2*F[1, 3]*
       F[1, 9])/43761840720444000 + ((6918863098594182941*I)/
       5834912096059200)*Pi*F[1, 3]^2*F[1, 9] - 
     (949496080820419427*F[1, 1]*F[1, 3]^2*F[1, 9])/547023009005550 - 
     (17077457502358421659*F[1, 2]*F[1, 3]^2*F[1, 9])/8752368144088800 - 
     (1136635844021679053*F[1, 3]^3*F[1, 9])/5834912096059200 - 
     (30248020790945331295153*Pi^2*F[1, 4]*F[1, 9])/420113670916262400 - 
     ((599937100930820523539*I)/4376184072044400)*Pi*F[1, 1]*F[1, 4]*
      F[1, 9] + (883945238543028808543*F[1, 1]^2*F[1, 4]*F[1, 9])/
      70018945152710400 - ((96565120244223673871*I)/35009472576355200)*Pi*
      F[1, 2]*F[1, 4]*F[1, 9] + (3392410222673723*F[1, 1]*F[1, 2]*F[1, 4]*
       F[1, 9])/2202546245760 - (2320630654781363531*F[1, 2]^2*F[1, 4]*
       F[1, 9])/3889941397372800 + ((87992484864847*I)/61181840160)*Pi*
      F[1, 3]*F[1, 4]*F[1, 9] - (882826385326603*F[1, 1]*F[1, 3]*F[1, 4]*
       F[1, 9])/611818401600 + (3145853362661*F[1, 2]*F[1, 3]*F[1, 4]*
       F[1, 9])/13017412800 + (6859424771*F[1, 3]^2*F[1, 4]*F[1, 9])/
      2892758400 + ((5179982523967378656583*I)/35009472576355200)*Pi*
      F[1, 4]^2*F[1, 9] - (2023855796481481018099*F[1, 1]*F[1, 4]^2*F[1, 9])/
      35009472576355200 - (11691625086846919871*F[1, 2]*F[1, 4]^2*F[1, 9])/
      17504736288177600 + (69425921035*F[1, 3]*F[1, 4]^2*F[1, 9])/72835524 + 
     (88817482249245966367*F[1, 4]^3*F[1, 9])/1364005425052800 + 
     (2757875190474510015599*Pi^2*F[1, 5]*F[1, 9])/525142088645328000 + 
     ((111154017923264437889*I)/1562922882873000)*Pi*F[1, 1]*F[1, 5]*
      F[1, 9] - (139654509780745469789*F[1, 1]^2*F[1, 5]*F[1, 9])/
      8752368144088800 + ((44195007527405140687*I)/43761840720444000)*Pi*
      F[1, 2]*F[1, 5]*F[1, 9] + (11526028195827709*F[1, 1]*F[1, 2]*F[1, 5]*
       F[1, 9])/5200456413600 - (22675658893080041*F[1, 2]^2*F[1, 5]*F[1, 9])/
      82764710582400 - ((116625382475341077053*I)/43761840720444000)*Pi*
      F[1, 3]*F[1, 5]*F[1, 9] - (10176384133727859017*F[1, 1]*F[1, 3]*F[1, 5]*
       F[1, 9])/7293640120074000 - (91609289340491104439*F[1, 2]*F[1, 3]*
       F[1, 5]*F[1, 9])/43761840720444000 + 
     (7576965136509299711*F[1, 3]^2*F[1, 5]*F[1, 9])/3500947257635520 - 
     ((5241743233958174497927*I)/35009472576355200)*Pi*F[1, 4]*F[1, 5]*
      F[1, 9] + (14389301344151446753*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 9])/
      132611638546800 + (1699206198992019937*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 9])/
      1944970698686400 + (54042381347*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 9])/
      347131008 - (284810701579321177213*F[1, 4]^2*F[1, 5]*F[1, 9])/
      2188092036022200 + ((1546769232129863432777*I)/87523681440888000)*Pi*
      F[1, 5]^2*F[1, 9] - (3258153030020218165747*F[1, 1]*F[1, 5]^2*F[1, 9])/
      87523681440888000 - (68674291189228522837*F[1, 2]*F[1, 5]^2*F[1, 9])/
      87523681440888000 + (266958999000928331*F[1, 3]*F[1, 5]^2*F[1, 9])/
      648323566228800 + (1513753398682927920667*F[1, 4]*F[1, 5]^2*F[1, 9])/
      23339648384236800 - (78924798207367658053*F[1, 5]^3*F[1, 9])/
      17504736288177600 - (9008856449788066266181*Pi^2*F[1, 6]*F[1, 9])/
      262571044322664000 - ((65558996840042522779*I)/1215606686679000)*Pi*
      F[1, 1]*F[1, 6]*F[1, 9] - (60367037212516357261*F[1, 1]^2*F[1, 6]*
       F[1, 9])/3646820060037000 + ((719087801782456109*I)/607803343339500)*
      Pi*F[1, 2]*F[1, 6]*F[1, 9] - (298789751172988961*F[1, 1]*F[1, 2]*
       F[1, 6]*F[1, 9])/270134819262000 - 
     (207491661184169235427*F[1, 2]^2*F[1, 6]*F[1, 9])/87523681440888000 + 
     ((19902725483839179359*I)/6251691531492000)*Pi*F[1, 3]*F[1, 6]*F[1, 9] + 
     (9338672499066512447*F[1, 1]*F[1, 3]*F[1, 6]*F[1, 9])/7293640120074000 + 
     (219780315679618704839*F[1, 2]*F[1, 3]*F[1, 6]*F[1, 9])/
      43761840720444000 - (34380900064844775787*F[1, 3]^2*F[1, 6]*F[1, 9])/
      17504736288177600 + ((62124001205221872251*I)/583491209605920)*Pi*
      F[1, 4]*F[1, 6]*F[1, 9] - (9691160333223408841*F[1, 1]*F[1, 4]*F[1, 6]*
       F[1, 9])/7001894515271040 + (1337263967219*F[1, 2]*F[1, 4]*F[1, 6]*
       F[1, 9])/13017412800 - (54042381347*F[1, 3]*F[1, 4]*F[1, 6]*F[1, 9])/
      347131008 + (778218120054842517103*F[1, 4]^2*F[1, 6]*F[1, 9])/
      17504736288177600 - ((150096392245958038087*I)/2735115045027750)*Pi*
      F[1, 5]*F[1, 6]*F[1, 9] + (1490181967298455128107*F[1, 1]*F[1, 5]*
       F[1, 6]*F[1, 9])/43761840720444000 + 
     (9548522867212157677*F[1, 2]*F[1, 5]*F[1, 6]*F[1, 9])/
      21880920360222000 - (248735677844021143*F[1, 3]*F[1, 5]*F[1, 6]*
       F[1, 9])/324161783114400 - (3103742895115425741791*F[1, 4]*F[1, 5]*
       F[1, 6]*F[1, 9])/35009472576355200 + 
     (4851471693839453701*F[1, 5]^2*F[1, 6]*F[1, 9])/162080891557200 + 
     ((188925037628131925129*I)/9724853493432000)*Pi*F[1, 6]^2*F[1, 9] + 
     (2157013773578171536169*F[1, 1]*F[1, 6]^2*F[1, 9])/87523681440888000 - 
     (9891087908129483119*F[1, 2]*F[1, 6]^2*F[1, 9])/7956698312808000 - 
     (10044163060032911*F[1, 3]*F[1, 6]^2*F[1, 9])/216107855409600 - 
     (51799181578448637649*F[1, 4]*F[1, 6]^2*F[1, 9])/6365358650246400 - 
     (22795946756726648429*F[1, 5]*F[1, 6]^2*F[1, 9])/1250338306298400 - 
     (10433403082188853391*F[1, 6]^3*F[1, 9])/1166982419211840 - 
     (913540041933003817*Pi^2*F[1, 7]*F[1, 9])/702061615836000 - 
     ((77281933741624141*I)/58505134653000)*Pi*F[1, 1]*F[1, 7]*F[1, 9] - 
     (1396629876195418727*F[1, 1]^2*F[1, 7]*F[1, 9])/429037654122000 + 
     ((32158513673662351*I)/234020538612000)*Pi*F[1, 2]*F[1, 7]*F[1, 9] - 
     (238245188192621363*F[1, 1]*F[1, 2]*F[1, 7]*F[1, 9])/234020538612000 - 
     (2237093059853293*F[1, 2]^2*F[1, 7]*F[1, 9])/1671575275800 - 
     ((14161717738105477*I)/11701026930600)*Pi*F[1, 3]*F[1, 7]*F[1, 9] - 
     (100646512520114719*F[1, 1]*F[1, 3]*F[1, 7]*F[1, 9])/128711296236600 - 
     (11017637895763759*F[1, 2]*F[1, 3]*F[1, 7]*F[1, 9])/23402053861200 + 
     (26713184742091663*F[1, 3]^2*F[1, 7]*F[1, 9])/128711296236600 - 
     ((818479545246493*I)/835787637900)*Pi*F[1, 4]*F[1, 7]*F[1, 9] + 
     (818479545246493*F[1, 1]*F[1, 4]*F[1, 7]*F[1, 9])/835787637900 - 
     (668584116036821*F[1, 4]^2*F[1, 7]*F[1, 9])/835787637900 + 
     ((6783584681094101*I)/8357876379000)*Pi*F[1, 5]*F[1, 7]*F[1, 9] + 
     (74218950692093*F[1, 1]*F[1, 5]*F[1, 7]*F[1, 9])/35880213600 - 
     (708217*F[1, 2]*F[1, 5]*F[1, 7]*F[1, 9])/43740 - 
     (184467535850271233*F[1, 3]*F[1, 5]*F[1, 7]*F[1, 9])/183873280338000 - 
     (74770105697603051*F[1, 5]^2*F[1, 7]*F[1, 9])/183873280338000 - 
     ((3839363242878440281*I)/1287112962366000)*Pi*F[1, 6]*F[1, 7]*F[1, 9] + 
     (4110992654369945303*F[1, 1]*F[1, 6]*F[1, 7]*F[1, 9])/2574225924732000 + 
     (27746026757040167*F[1, 2]*F[1, 6]*F[1, 7]*F[1, 9])/39003423102000 + 
     (189329962596987233*F[1, 3]*F[1, 6]*F[1, 7]*F[1, 9])/183873280338000 - 
     (2708327627058720703*F[1, 5]*F[1, 6]*F[1, 7]*F[1, 9])/2574225924732000 + 
     (40118176361377*F[1, 6]^2*F[1, 7]*F[1, 9])/57782849040 + 
     ((9013398452581*I)/48927564000)*Pi*F[1, 7]^2*F[1, 9] - 
     (112159628419219*F[1, 1]*F[1, 7]^2*F[1, 9])/48927564000 + 
     (9488920516361*F[1, 2]*F[1, 7]^2*F[1, 9])/16309188000 + 
     (44263570084229*F[1, 3]*F[1, 7]^2*F[1, 9])/24463782000 - 
     (15777727*F[1, 5]*F[1, 7]^2*F[1, 9])/218700 + 
     (13792073*F[1, 6]*F[1, 7]^2*F[1, 9])/437400 + 
     (1435559477101*F[1, 7]^3*F[1, 9])/6115945500 + 
     (11163563445563450503*Pi^2*F[1, 8]*F[1, 9])/2745840986380800 + 
     ((4610929194027609781*I)/343230123297600)*Pi*F[1, 1]*F[1, 8]*F[1, 9] - 
     (8252864499677728391*F[1, 1]^2*F[1, 8]*F[1, 9])/4118761479571200 + 
     ((57635301938342927*I)/20801825654400)*Pi*F[1, 2]*F[1, 8]*F[1, 9] - 
     (215153443731509569*F[1, 1]*F[1, 2]*F[1, 8]*F[1, 9])/62405476963200 - 
     (11180779390568237*F[1, 2]^2*F[1, 8]*F[1, 9])/9360821544480 + 
     ((1108026356723*I)/1114383517200)*Pi*F[1, 3]*F[1, 8]*F[1, 9] + 
     (2429121857137336787*F[1, 1]*F[1, 3]*F[1, 8]*F[1, 9])/1029690369892800 + 
     (237913310382815573*F[1, 2]*F[1, 3]*F[1, 8]*F[1, 9])/93608215444800 - 
     (17130810401758309*F[1, 3]^2*F[1, 8]*F[1, 9])/13460004835200 - 
     ((234743105758314919*I)/25424453577600)*Pi*F[1, 4]*F[1, 8]*F[1, 9] + 
     (970144713483577*F[1, 1]*F[1, 4]*F[1, 8]*F[1, 9])/367091040960 + 
     (3744840109933049*F[1, 2]*F[1, 4]*F[1, 8]*F[1, 9])/1783013627520 - 
     (757557570370969*F[1, 3]*F[1, 4]*F[1, 8]*F[1, 9])/1223636803200 - 
     (4899744940987297*F[1, 4]^2*F[1, 8]*F[1, 9])/5200456413600 + 
     ((222544044614767091*I)/686460246595200)*Pi*F[1, 5]*F[1, 8]*F[1, 9] - 
     (265105242195683*F[1, 1]*F[1, 5]*F[1, 8]*F[1, 9])/234020538612 - 
     (6911976495497*F[1, 2]*F[1, 5]*F[1, 8]*F[1, 9])/39331182960 - 
     (44317216956167957*F[1, 3]*F[1, 5]*F[1, 8]*F[1, 9])/121140043516800 + 
     (3196392254201141*F[1, 4]*F[1, 5]*F[1, 8]*F[1, 9])/5047501813200 + 
     (2555971404399587*F[1, 5]^2*F[1, 8]*F[1, 9])/21792388780800 - 
     ((118286525856180131*I)/171615061648800)*Pi*F[1, 6]*F[1, 8]*F[1, 9] - 
     (173643297986502893*F[1, 1]*F[1, 6]*F[1, 8]*F[1, 9])/121140043516800 - 
     (14076794545147361*F[1, 2]*F[1, 6]*F[1, 8]*F[1, 9])/18721643088960 + 
     (29703917379892997*F[1, 3]*F[1, 6]*F[1, 8]*F[1, 9])/121140043516800 + 
     (257721352116577*F[1, 4]*F[1, 6]*F[1, 8]*F[1, 9])/229431900600 + 
     (288423952068484943*F[1, 5]*F[1, 6]*F[1, 8]*F[1, 9])/686460246595200 + 
     (60119913258194527*F[1, 6]^2*F[1, 8]*F[1, 9])/124810953926400 + 
     ((1452924515025557*I)/1532277336150)*Pi*F[1, 7]*F[1, 8]*F[1, 9] - 
     (2652010889113973*F[1, 1]*F[1, 7]*F[1, 8]*F[1, 9])/835787637900 - 
     (146171661261383*F[1, 2]*F[1, 7]*F[1, 8]*F[1, 9])/835787637900 + 
     (550945741332209*F[1, 3]*F[1, 7]*F[1, 8]*F[1, 9])/835787637900 + 
     (172896228942383*F[1, 4]*F[1, 7]*F[1, 8]*F[1, 9])/278595879300 - 
     (239*F[1, 5]*F[1, 7]*F[1, 8]*F[1, 9])/44 - 
     (53855861511671*F[1, 6]*F[1, 7]*F[1, 8]*F[1, 9])/139297939650 - 
     (1139*F[1, 7]^2*F[1, 8]*F[1, 9])/81 + 
     ((91101809834242463*I)/62405476963200)*Pi*F[1, 8]^2*F[1, 9] - 
     (37093453883542963*F[1, 1]*F[1, 8]^2*F[1, 9])/23402053861200 - 
     (16574811752746349*F[1, 2]*F[1, 8]^2*F[1, 9])/37443286177920 + 
     (123831104218363*F[1, 3]*F[1, 8]^2*F[1, 9])/832073026176 + 
     (799168856013589*F[1, 4]*F[1, 8]^2*F[1, 9])/990563126400 + 
     (18501490963769*F[1, 5]*F[1, 8]^2*F[1, 9])/344147850900 + 
     (6915840426461819*F[1, 6]*F[1, 8]^2*F[1, 9])/23402053861200 + 
     (415447408869581*F[1, 7]*F[1, 8]^2*F[1, 9])/1671575275800 + 
     (1419977317439297*F[1, 8]^3*F[1, 9])/62405476963200 + 
     (343681025315403157*Pi^2*F[1, 9]^2)/63561133944000 + 
     ((56071474120665038023*I)/10296903698928000)*Pi*F[1, 1]*F[1, 9]^2 + 
     (1274252226275379611*F[1, 1]^2*F[1, 9]^2)/1716150616488000 - 
     ((1947220904062488577*I)/468041077224000)*Pi*F[1, 2]*F[1, 9]^2 + 
     (9533148981459541*F[1, 1]*F[1, 2]*F[1, 9]^2)/39003423102000 + 
     (21940486849876433*F[1, 2]^2*F[1, 9]^2)/19501711551000 - 
     ((72660067961882369*I)/14301255137400)*Pi*F[1, 3]*F[1, 9]^2 + 
     (1208857341394877*F[1, 1]*F[1, 3]*F[1, 9]^2)/102969036989280 - 
     (7604354521646713*F[1, 2]*F[1, 3]*F[1, 9]^2)/5850513465300 + 
     (1342891076618411*F[1, 3]^2*F[1, 9]^2)/2118704464800 + 
     ((14959060847788151329*I)/2745840986380800)*Pi*F[1, 4]*F[1, 9]^2 - 
     (655562148756726247*F[1, 1]*F[1, 4]*F[1, 9]^2)/374432861779200 - 
     (1820191112619389*F[1, 2]*F[1, 4]*F[1, 9]^2)/2753182807200 + 
     (12666341765473*F[1, 3]*F[1, 4]*F[1, 9]^2)/76477300200 + 
     (28323704784548203*F[1, 4]^2*F[1, 9]^2)/20801825654400 - 
     ((32675235003914931049*I)/10296903698928000)*Pi*F[1, 5]*F[1, 9]^2 - 
     (8379665820493179241*F[1, 1]*F[1, 5]*F[1, 9]^2)/10296903698928000 + 
     (449820249342171049*F[1, 2]*F[1, 5]*F[1, 9]^2)/468041077224000 + 
     (52577682691886333*F[1, 3]*F[1, 5]*F[1, 9]^2)/128711296236600 - 
     (10233128104762879*F[1, 4]*F[1, 5]*F[1, 9]^2)/19382406962688 + 
     (313731205913039561*F[1, 5]^2*F[1, 9]^2)/514845184946400 + 
     ((7599472749467833*I)/22984160042250)*Pi*F[1, 6]*F[1, 9]^2 - 
     (11861524404597357487*F[1, 1]*F[1, 6]*F[1, 9]^2)/5148451849464000 + 
     (240506746977080233*F[1, 2]*F[1, 6]*F[1, 9]^2)/234020538612000 + 
     (667777222355771677*F[1, 3]*F[1, 6]*F[1, 9]^2)/514845184946400 - 
     (954668102788783*F[1, 4]*F[1, 6]*F[1, 9]^2)/4405092491520 + 
     (39476271626638897*F[1, 5]*F[1, 6]*F[1, 9]^2)/147098624270400 - 
     (89180956506298211*F[1, 6]^2*F[1, 9]^2)/1029690369892800 + 
     ((1618555225640234689*I)/1287112962366000)*Pi*F[1, 7]*F[1, 9]^2 + 
     (4057053917884410071*F[1, 1]*F[1, 7]*F[1, 9]^2)/1287112962366000 + 
     (62989992807791927*F[1, 2]*F[1, 7]*F[1, 9]^2)/117010269306000 - 
     (15204554724462311*F[1, 3]*F[1, 7]*F[1, 9]^2)/64355648118300 - 
     (818479545246493*F[1, 4]*F[1, 7]*F[1, 9]^2)/1671575275800 + 
     (72826336301111093*F[1, 5]*F[1, 7]*F[1, 9]^2)/107259413530500 - 
     (12703327199274322*F[1, 6]*F[1, 7]*F[1, 9]^2)/26814853382625 - 
     (43668586744229*F[1, 7]^2*F[1, 9]^2)/48927564000 - 
     ((7860619657714314353*I)/2745840986380800)*Pi*F[1, 8]*F[1, 9]^2 + 
     (290963586839667653*F[1, 1]*F[1, 8]*F[1, 9]^2)/242280087033600 + 
     (10629480983833819*F[1, 2]*F[1, 8]*F[1, 9]^2)/9360821544480 - 
     (37085550570097*F[1, 3]*F[1, 8]*F[1, 9]^2)/120178614600 - 
     (497163735062093*F[1, 4]*F[1, 8]*F[1, 9]^2)/385218993600 + 
     (142466672301080903*F[1, 5]*F[1, 8]*F[1, 9]^2)/484560174067200 - 
     (2185029671169230231*F[1, 6]*F[1, 8]*F[1, 9]^2)/4118761479571200 + 
     (1173534201091043*F[1, 7]*F[1, 8]*F[1, 9]^2)/1671575275800 + 
     (825105754990463*F[1, 8]^2*F[1, 9]^2)/6933941884800 + 
     ((13149327814467137663*I)/936082154448000)*Pi*F[1, 9]^3 - 
     (1133133435759097583*F[1, 1]*F[1, 9]^3)/1103239682028000 - 
     (1106068933295800337*F[1, 2]*F[1, 9]^3)/702061615836000 + 
     (2299894630791503*F[1, 3]*F[1, 9]^3)/2860251027480 + 
     (49910937856896661*F[1, 4]*F[1, 9]^3)/41603651308800 - 
     (1549886944250876519*F[1, 5]*F[1, 9]^3)/882591745622400 - 
     (10799769484167217679*F[1, 6]*F[1, 9]^3)/3089071109678400 + 
     (11909618293479997*F[1, 7]*F[1, 9]^3)/20648871054000 - 
     (309539537343851*F[1, 8]*F[1, 9]^3)/660375417600 - 
     (755029537771037*F[1, 9]^4)/1485844689600 - 
     ((2229996933080349529*I)/44931943413504)*Pi^3*F[1, 10] - 
     (24445261032534792689*Pi^2*F[1, 1]*F[1, 10])/74886572355840 - 
     ((4458247926290434499*I)/14041232316720)*Pi*F[1, 1]^2*F[1, 10] + 
     (3777290335736728681*F[1, 1]^3*F[1, 10])/112329858533760 - 
     (8873975857918942597*Pi^2*F[1, 2]*F[1, 10])/386133888709800 - 
     ((98554967958071293*I)/17161506164880)*Pi*F[1, 1]*F[1, 2]*F[1, 10] + 
     (53691721033682617*F[1, 1]^2*F[1, 2]*F[1, 10])/3217782405915 - 
     ((486982748766861427*I)/19068340183200)*Pi*F[1, 2]^2*F[1, 10] + 
     (129442972160289803*F[1, 1]*F[1, 2]^2*F[1, 10])/42903765412200 + 
     (248851776734467*F[1, 2]^3*F[1, 10])/312027384816 - 
     (693719441980441319*Pi^2*F[1, 3]*F[1, 10])/18721643088960 - 
     ((83169241492687549*I)/4680410772240)*Pi*F[1, 1]*F[1, 3]*F[1, 10] - 
     (4471746330120007*F[1, 1]^2*F[1, 3]*F[1, 10])/936082154448 + 
     ((108310145585501*I)/20746501650)*Pi*F[1, 2]*F[1, 3]*F[1, 10] - 
     (22027300055300329*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 10])/2298416004225 + 
     (106081074993012487*F[1, 2]^2*F[1, 3]*F[1, 10])/64355648118300 - 
     ((427905510212258297*I)/18721643088960)*Pi*F[1, 3]^2*F[1, 10] + 
     (133596200336542859*F[1, 1]*F[1, 3]^2*F[1, 10])/9360821544480 + 
     (28078632994218511*F[1, 2]*F[1, 3]^2*F[1, 10])/12871129623660 + 
     (160713109539172579*F[1, 3]^3*F[1, 10])/56164929266880 + 
     (24951305774653165965371*Pi^2*F[1, 4]*F[1, 10])/55603279974211200 + 
     ((889507572805861969933*I)/1029690369892800)*Pi*F[1, 1]*F[1, 4]*
      F[1, 10] - (17802392830197739697*F[1, 1]^2*F[1, 4]*F[1, 10])/
      264777523686720 - ((6817456172669537*I)/5148451849464)*Pi*F[1, 2]*
      F[1, 4]*F[1, 10] - (130442988206575943*F[1, 2]^2*F[1, 4]*F[1, 10])/
      12871129623660 - ((1759982085116045330909*I)/1853442665807040)*Pi*
      F[1, 4]^2*F[1, 10] + (6789404300192256775381*F[1, 1]*F[1, 4]^2*
       F[1, 10])/18534426658070400 - (162265112524460243*F[1, 2]*F[1, 4]^2*
       F[1, 10])/12871129623660 - (1215141296303757065219*F[1, 4]^3*F[1, 10])/
      2780163998710560 - (69033134059230088039*Pi^2*F[1, 5]*F[1, 10])/
      673979151202560 - ((2480667288241092589*I)/4680410772240)*Pi*F[1, 1]*
      F[1, 5]*F[1, 10] + (3160450992890755591*F[1, 1]^2*F[1, 5]*F[1, 10])/
      28082464633440 - ((205668057923062159*I)/36774656067600)*Pi*F[1, 2]*
      F[1, 5]*F[1, 10] - (57533250690544037*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 10])/
      6686301103200 - (396716912492321483*F[1, 2]^2*F[1, 5]*F[1, 10])/
      257422592473200 + ((101499561468163981*I)/4680410772240)*Pi*F[1, 3]*
      F[1, 5]*F[1, 10] + (2448528434076173*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 10])/
      208018256544 + (425992904227762513*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 10])/
      25742259247320 - (313182902469755747*F[1, 3]^2*F[1, 5]*F[1, 10])/
      18721643088960 + ((201430601600573505619*I)/197174751681600)*Pi*F[1, 4]*
      F[1, 5]*F[1, 10] - (19115724380962813003*F[1, 1]*F[1, 4]*F[1, 5]*
       F[1, 10])/26327310593850 + (6817456172669537*F[1, 2]*F[1, 4]*F[1, 5]*
       F[1, 10])/5148451849464 + (5424011917832575204007*F[1, 4]^2*F[1, 5]*
       F[1, 10])/6178142219356800 - ((1534878364984520159*I)/9360821544480)*
      Pi*F[1, 5]^2*F[1, 10] + (15340725271941082297*F[1, 1]*F[1, 5]^2*
       F[1, 10])/56164929266880 + (199158810118934299*F[1, 2]*F[1, 5]^2*
       F[1, 10])/73549312135200 - (2448528434076173*F[1, 3]*F[1, 5]^2*
       F[1, 10])/416036513088 - (1373065125712680826751*F[1, 4]*F[1, 5]^2*
       F[1, 10])/3089071109678400 + (11425491987739404713*F[1, 5]^3*F[1, 10])/
      336989575601280 + (162735695980121700899*Pi^2*F[1, 6]*F[1, 10])/
      673979151202560 + ((7531365648454031093*I)/18721643088960)*Pi*F[1, 1]*
      F[1, 6]*F[1, 10] + (4144399383185000011*F[1, 1]^2*F[1, 6]*F[1, 10])/
      37443286177920 - ((294413455005710633*I)/36774656067600)*Pi*F[1, 2]*
      F[1, 6]*F[1, 10] + (855516532780776047*F[1, 1]*F[1, 2]*F[1, 6]*
       F[1, 10])/102969036989280 + (778341947484846053*F[1, 2]^2*F[1, 6]*
       F[1, 10])/73549312135200 - ((104399182698503941*I)/4680410772240)*Pi*
      F[1, 3]*F[1, 6]*F[1, 10] - (2448528434076173*F[1, 1]*F[1, 3]*F[1, 6]*
       F[1, 10])/208018256544 - (425992904227762513*F[1, 2]*F[1, 3]*F[1, 6]*
       F[1, 10])/25742259247320 + (313182902469755747*F[1, 3]^2*F[1, 6]*
       F[1, 10])/18721643088960 - ((4371412185270377857*I)/6017670992880)*Pi*
      F[1, 4]*F[1, 6]*F[1, 10] - (1930483755709032697*F[1, 1]*F[1, 4]*F[1, 6]*
       F[1, 10])/441295872811200 - (97528914330884447827*F[1, 4]^2*F[1, 6]*
       F[1, 10])/330971904608400 + ((22068054915160207661*I)/56164929266880)*
      Pi*F[1, 5]*F[1, 6]*F[1, 10] - (1185906343802830507*F[1, 1]*F[1, 5]*
       F[1, 6]*F[1, 10])/4680410772240 - (247651561296442859*F[1, 2]*F[1, 5]*
       F[1, 6]*F[1, 10])/30285010879200 + 
     (2448528434076173*F[1, 3]*F[1, 5]*F[1, 6]*F[1, 10])/208018256544 + 
     (786022765914202680707*F[1, 4]*F[1, 5]*F[1, 6]*F[1, 10])/
      1323887618433600 - (4607754364097052701*F[1, 5]^2*F[1, 6]*F[1, 10])/
      22465971706752 - ((8115409090616685241*I)/56164929266880)*Pi*F[1, 6]^2*
      F[1, 10] - (3371545206796658599*F[1, 1]*F[1, 6]^2*F[1, 10])/
      18721643088960 + (194251783024343537*F[1, 2]*F[1, 6]^2*F[1, 10])/
      15601369240800 - (2387586883193933*F[1, 3]*F[1, 6]^2*F[1, 10])/
      416036513088 + (79259552215674596729*F[1, 4]*F[1, 6]^2*F[1, 10])/
      1158401666129400 + (1456793754318687989*F[1, 5]*F[1, 6]^2*F[1, 10])/
      11232985853376 + (471936826251878077*F[1, 6]^3*F[1, 10])/
      7020616158360 - (22121100708474191*Pi^2*F[1, 7]*F[1, 10])/
      10029451654800 - ((696760251235217*I)/835787637900)*Pi*F[1, 1]*F[1, 7]*
      F[1, 10] - (581644786415807*F[1, 1]^2*F[1, 7]*F[1, 10])/167157527580 + 
     ((3350852747*I)/3426300)*Pi*F[1, 2]*F[1, 7]*F[1, 10] + 
     (62166344101*F[1, 1]*F[1, 2]*F[1, 7]*F[1, 10])/174741300 + 
     (165437776459*F[1, 2]^2*F[1, 7]*F[1, 10])/174741300 + 
     ((11930557277*I)/4853925)*Pi*F[1, 3]*F[1, 7]*F[1, 10] + 
     (19556492443*F[1, 1]*F[1, 3]*F[1, 7]*F[1, 10])/43685325 - 
     (60792163919*F[1, 2]*F[1, 3]*F[1, 7]*F[1, 10])/87370650 - 
     (63465753968*F[1, 3]^2*F[1, 7]*F[1, 10])/43685325 - 
     ((56989*I)/3645)*Pi*F[1, 5]*F[1, 7]*F[1, 10] - 
     (11459*F[1, 1]*F[1, 5]*F[1, 7]*F[1, 10])/1458 - 
     (13887751*F[1, 2]*F[1, 5]*F[1, 7]*F[1, 10])/72900 - 
     (1003837*F[1, 5]^2*F[1, 7]*F[1, 10])/48600 - 
     ((134466774996593*I)/27859587930)*Pi*F[1, 6]*F[1, 7]*F[1, 10] - 
     (101570767*F[1, 1]*F[1, 6]*F[1, 7]*F[1, 10])/68526 + 
     (19778018533*F[1, 2]*F[1, 6]*F[1, 7]*F[1, 10])/29123550 + 
     (33833*F[1, 5]*F[1, 6]*F[1, 7]*F[1, 10])/450 + 
     (77530922625517*F[1, 6]^2*F[1, 7]*F[1, 10])/61910195400 - 
     ((21282375043*I)/43685325)*Pi*F[1, 7]^2*F[1, 10] + 
     (184493557847*F[1, 1]*F[1, 7]^2*F[1, 10])/116494200 - 
     (395373577757*F[1, 2]*F[1, 7]^2*F[1, 10])/174741300 - 
     (19556492443*F[1, 3]*F[1, 7]^2*F[1, 10])/87370650 - 
     (4131967*F[1, 5]*F[1, 7]^2*F[1, 10])/18225 + 
     (23851281164*F[1, 6]*F[1, 7]^2*F[1, 10])/14561775 + 
     (838267325669*F[1, 7]^3*F[1, 10])/1048447800 + 
     (1706233233343204481*Pi^2*F[1, 8]*F[1, 10])/561649292668800 + 
     ((52659257348300867*I)/46804107722400)*Pi*F[1, 1]*F[1, 8]*F[1, 10] + 
     (14041322649714053*F[1, 1]^2*F[1, 8]*F[1, 10])/2340205386120 - 
     ((62032449019858747*I)/46804107722400)*Pi*F[1, 2]*F[1, 8]*F[1, 10] + 
     (9334988851445557*F[1, 1]*F[1, 2]*F[1, 8]*F[1, 10])/1337260220640 + 
     (2969190802934995*F[1, 2]^2*F[1, 8]*F[1, 10])/936082154448 - 
     ((1568231580701357*I)/278595879300)*Pi*F[1, 3]*F[1, 8]*F[1, 10] - 
     (75315061616069281*F[1, 1]*F[1, 3]*F[1, 8]*F[1, 10])/46804107722400 - 
     (2934105056997907*F[1, 2]*F[1, 3]*F[1, 8]*F[1, 10])/468041077224 + 
     (365945911133917057*F[1, 3]^2*F[1, 8]*F[1, 10])/93608215444800 + 
     ((92725033897119097*I)/15601369240800)*Pi*F[1, 4]*F[1, 8]*F[1, 10] - 
     (21947761509506737*F[1, 1]*F[1, 4]*F[1, 8]*F[1, 10])/3900342310200 - 
     (2934105056997907*F[1, 2]*F[1, 4]*F[1, 8]*F[1, 10])/468041077224 + 
     (76827650645565307*F[1, 4]^2*F[1, 8]*F[1, 10])/46804107722400 - 
     ((7151291280599*I)/45886380120)*Pi*F[1, 5]*F[1, 8]*F[1, 10] - 
     (1714240308019*F[1, 1]*F[1, 5]*F[1, 8]*F[1, 10])/18354552048 + 
     (284*F[1, 2]*F[1, 5]*F[1, 8]*F[1, 10])/27 - 
     (3996337*F[1, 4]*F[1, 5]*F[1, 8]*F[1, 10])/9450 + 
     (760633*F[1, 5]^2*F[1, 8]*F[1, 10])/8400 + 
     ((71629135860886*I)/13929793965)*Pi*F[1, 6]*F[1, 8]*F[1, 10] + 
     (39481789977065*F[1, 1]*F[1, 6]*F[1, 8]*F[1, 10])/18354552048 - 
     (7974266978377*F[1, 2]*F[1, 6]*F[1, 8]*F[1, 10])/18573058620 + 
     (135950687*F[1, 3]*F[1, 6]*F[1, 8]*F[1, 10])/4046418 - 
     (53102533241*F[1, 4]*F[1, 6]*F[1, 8]*F[1, 10])/361594800 - 
     (5658534032507*F[1, 5]*F[1, 6]*F[1, 8]*F[1, 10])/19119325050 - 
     (131233193610331*F[1, 6]^2*F[1, 8]*F[1, 10])/108342841950 + 
     ((245803430985119*I)/111438351720)*Pi*F[1, 7]*F[1, 8]*F[1, 10] - 
     (23670135658073*F[1, 1]*F[1, 7]*F[1, 8]*F[1, 10])/11143835172 - 
     (2444*F[1, 2]*F[1, 7]*F[1, 8]*F[1, 10])/27 - 
     (188*F[1, 5]*F[1, 7]*F[1, 8]*F[1, 10])/27 - 
     (67065352270369*F[1, 6]*F[1, 7]*F[1, 8]*F[1, 10])/46432646550 - 
     (71*F[1, 7]^2*F[1, 8]*F[1, 10])/27 - 
     ((676786968110051053*I)/93608215444800)*Pi*F[1, 8]^2*F[1, 10] + 
     (217003330637707*F[1, 1]*F[1, 8]^2*F[1, 10])/110648008800 + 
     (16751868064609081*F[1, 2]*F[1, 8]^2*F[1, 10])/46804107722400 + 
     (138204310024471081*F[1, 3]*F[1, 8]^2*F[1, 10])/93608215444800 - 
     (34693997617092983*F[1, 4]*F[1, 8]^2*F[1, 10])/18721643088960 + 
     (229289560370683*F[1, 5]*F[1, 8]^2*F[1, 10])/917727602400 - 
     (8197051822270729*F[1, 6]*F[1, 8]^2*F[1, 10])/15601369240800 + 
     (101488949229569*F[1, 7]*F[1, 8]^2*F[1, 10])/222876703440 - 
     (91481865592673723*F[1, 8]^3*F[1, 10])/70206161583600 + 
     (50920845279126521357*Pi^2*F[1, 9]*F[1, 10])/6178142219356800 - 
     ((386826530775613493*I)/34323012329760)*Pi*F[1, 1]*F[1, 9]*F[1, 10] - 
     (92217173949871907*F[1, 1]^2*F[1, 9]*F[1, 10])/12871129623660 - 
     ((596380273945361*I)/305909200800)*Pi*F[1, 2]*F[1, 9]*F[1, 10] + 
     (157692086614350431*F[1, 1]*F[1, 2]*F[1, 9]*F[1, 10])/46804107722400 - 
     (39544600033284037*F[1, 2]^2*F[1, 9]*F[1, 10])/15601369240800 - 
     ((15735430420339981*I)/46804107722400)*Pi*F[1, 3]*F[1, 9]*F[1, 10] - 
     (157433421209973751*F[1, 1]*F[1, 3]*F[1, 9]*F[1, 10])/57205020549600 + 
     (649501124323031*F[1, 2]*F[1, 3]*F[1, 9]*F[1, 10])/137659140360 + 
     (19238920316428543*F[1, 3]^2*F[1, 9]*F[1, 10])/20593807397856 - 
     ((250037481067183079*I)/46804107722400)*Pi*F[1, 4]*F[1, 9]*F[1, 10] + 
     (36054295978413997*F[1, 1]*F[1, 4]*F[1, 9]*F[1, 10])/5850513465300 - 
     (505246895121785843*F[1, 4]^2*F[1, 9]*F[1, 10])/93608215444800 - 
     ((1280358686044780777*I)/257422592473200)*Pi*F[1, 5]*F[1, 9]*F[1, 10] + 
     (30283947454593751*F[1, 1]*F[1, 5]*F[1, 9]*F[1, 10])/11701026930600 - 
     (23203577600011*F[1, 3]*F[1, 5]*F[1, 9]*F[1, 10])/71506275687 + 
     (704181151360115531*F[1, 5]^2*F[1, 9]*F[1, 10])/257422592473200 - 
     ((171372470778860203*I)/85807530824400)*Pi*F[1, 6]*F[1, 9]*F[1, 10] + 
     (124358827612820771*F[1, 1]*F[1, 6]*F[1, 9]*F[1, 10])/51484518494640 - 
     (839545621031339*F[1, 2]*F[1, 6]*F[1, 9]*F[1, 10])/275318280720 + 
     (23203577600011*F[1, 3]*F[1, 6]*F[1, 9]*F[1, 10])/71506275687 - 
     (116380612583269519*F[1, 5]*F[1, 6]*F[1, 9]*F[1, 10])/64355648118300 + 
     (5345260859852161*F[1, 6]^2*F[1, 9]*F[1, 10])/5200456413600 + 
     ((1061653414132679*I)/417893818950)*Pi*F[1, 7]*F[1, 9]*F[1, 10] + 
     (243259407517277*F[1, 1]*F[1, 7]*F[1, 9]*F[1, 10])/49163978700 + 
     (22934804921*F[1, 2]*F[1, 7]*F[1, 9]*F[1, 10])/34948260 + 
     (13548752171*F[1, 3]*F[1, 7]*F[1, 9]*F[1, 10])/8737065 - 
     (104*F[1, 5]*F[1, 7]*F[1, 9]*F[1, 10])/9 + 
     (178*F[1, 6]*F[1, 7]*F[1, 9]*F[1, 10])/9 + 
     (59307505703*F[1, 7]^2*F[1, 9]*F[1, 10])/174741300 - 
     ((74034951105541499*I)/15601369240800)*Pi*F[1, 8]*F[1, 9]*F[1, 10] - 
     (13484440469936111*F[1, 1]*F[1, 8]*F[1, 9]*F[1, 10])/1462628366325 - 
     (43853763361537363*F[1, 2]*F[1, 8]*F[1, 9]*F[1, 10])/46804107722400 + 
     (14321880198927709*F[1, 3]*F[1, 8]*F[1, 9]*F[1, 10])/46804107722400 + 
     (21267451171216897*F[1, 4]*F[1, 8]*F[1, 9]*F[1, 10])/3900342310200 + 
     (238488465707573*F[1, 5]*F[1, 8]*F[1, 9]*F[1, 10])/458863801200 + 
     (963237487557439*F[1, 6]*F[1, 8]*F[1, 9]*F[1, 10])/1950171155100 + 
     (545411960805481*F[1, 7]*F[1, 8]*F[1, 9]*F[1, 10])/278595879300 - 
     (8726416422437531*F[1, 8]^2*F[1, 9]*F[1, 10])/23402053861200 + 
     ((888268809182110201*I)/73549312135200)*Pi*F[1, 9]^2*F[1, 10] - 
     (328172266170176557*F[1, 1]*F[1, 9]^2*F[1, 10])/85807530824400 + 
     (2961446538667411*F[1, 2]*F[1, 9]^2*F[1, 10])/917727602400 + 
     (33718285736278942*F[1, 3]*F[1, 9]^2*F[1, 10])/16088912029575 - 
     (72968248517670047*F[1, 4]*F[1, 9]^2*F[1, 10])/23402053861200 + 
     (153829278276220703*F[1, 5]*F[1, 9]^2*F[1, 10])/73549312135200 + 
     (74790258582236671*F[1, 6]*F[1, 9]^2*F[1, 10])/128711296236600 - 
     (365952881758673*F[1, 7]*F[1, 9]^2*F[1, 10])/83578763790 + 
     (3037970406432329*F[1, 8]*F[1, 9]^2*F[1, 10])/1376591403600 - 
     (6018072859051277*F[1, 9]^3*F[1, 10])/702061615836 + 
     (175132615304111*Pi^2*F[1, 10]^2)/52441577280 - 
     ((7635746533159*I)/1510662720)*Pi*F[1, 1]*F[1, 10]^2 - 
     (6181316823721*F[1, 1]^2*F[1, 10]^2)/6797982240 - 
     ((2687275926552089*I)/222876703440)*Pi*F[1, 2]*F[1, 10]^2 - 
     (1977945636446107*F[1, 1]*F[1, 2]*F[1, 10]^2)/222876703440 + 
     (689175378463*F[1, 2]^2*F[1, 10]^2)/116494200 + 
     ((350461841*I)/16185672)*Pi*F[1, 3]*F[1, 10]^2 - 
     (4936106393*F[1, 1]*F[1, 3]*F[1, 10]^2)/8092836 + 
     ((3702098941*I)/5165640)*Pi*F[1, 4]*F[1, 10]^2 + 
     (110082776429*F[1, 1]*F[1, 4]*F[1, 10]^2)/206625600 - 
     ((205201868651*I)/728355240)*Pi*F[1, 5]*F[1, 10]^2 + 
     (2637326049623*F[1, 1]*F[1, 5]*F[1, 10]^2)/20393946720 + 
     (1247273*F[1, 2]*F[1, 5]*F[1, 10]^2)/6075 - 
     (264767*F[1, 4]*F[1, 5]*F[1, 10]^2)/2160 + 
     (163301129*F[1, 5]^2*F[1, 10]^2)/3197880 + 
     ((38542949228237*I)/20393946720)*Pi*F[1, 6]*F[1, 10]^2 + 
     (5685968814899*F[1, 1]*F[1, 6]*F[1, 10]^2)/6797982240 - 
     (11114598973477*F[1, 2]*F[1, 6]*F[1, 10]^2)/46432646550 + 
     (146822163*F[1, 3]*F[1, 6]*F[1, 10]^2)/899204 + 
     (85947600671*F[1, 4]*F[1, 6]*F[1, 10]^2)/723189600 - 
     (1868681197469*F[1, 5]*F[1, 6]*F[1, 10]^2)/7647730020 - 
     (3163598115505*F[1, 6]^2*F[1, 10]^2)/6118184016 - 
     ((639454418581409*I)/1114383517200)*Pi*F[1, 7]*F[1, 10]^2 + 
     (2461481727894937*F[1, 1]*F[1, 7]*F[1, 10]^2)/557191758600 - 
     (1396132471*F[1, 2]*F[1, 7]*F[1, 10]^2)/2478600 - 
     (50447*F[1, 5]*F[1, 7]*F[1, 10]^2)/9720 + 
     (69258960113563*F[1, 6]*F[1, 7]*F[1, 10]^2)/37146117240 - 
     (266063950723*F[1, 7]^2*F[1, 10]^2)/232988400 + 
     ((81009165560785367*I)/31202738481600)*Pi*F[1, 8]*F[1, 10]^2 - 
     (105884058896143501*F[1, 1]*F[1, 8]*F[1, 10]^2)/15601369240800 + 
     (28331965922*F[1, 2]*F[1, 8]*F[1, 10]^2)/54884925 - 
     (4969474421*F[1, 3]*F[1, 8]*F[1, 10]^2)/16185672 + 
     (36665098301*F[1, 4]*F[1, 8]*F[1, 10]^2)/289275840 + 
     (1237570982197*F[1, 5]*F[1, 8]*F[1, 10]^2)/6797982240 - 
     (2396526719439791*F[1, 6]*F[1, 8]*F[1, 10]^2)/1040091282720 + 
     (28264946696329*F[1, 7]*F[1, 8]*F[1, 10]^2)/41273463600 + 
     (9066490860521299*F[1, 8]^2*F[1, 10]^2)/4457534068800 + 
     ((3192648710091103*I)/178301362752)*Pi*F[1, 9]*F[1, 10]^2 + 
     (9106508109381353*F[1, 1]*F[1, 9]*F[1, 10]^2)/780068462040 - 
     (191208374861393*F[1, 2]*F[1, 9]*F[1, 10]^2)/123820390800 + 
     (4936106393*F[1, 3]*F[1, 9]*F[1, 10]^2)/8092836 - 
     (84755165209*F[1, 4]*F[1, 9]*F[1, 10]^2)/206625600 - 
     (770842980013*F[1, 5]*F[1, 9]*F[1, 10]^2)/1618567200 - 
     (10594337609837*F[1, 6]*F[1, 9]*F[1, 10]^2)/21401055200 - 
     (280061571126901*F[1, 7]*F[1, 9]*F[1, 10]^2)/61910195400 + 
     (98640257492016893*F[1, 8]*F[1, 9]*F[1, 10]^2)/15601369240800 - 
     (101572715046623179*F[1, 9]^2*F[1, 10]^2)/15601369240800 + 
     ((316913214636593*I)/122363680320)*Pi*F[1, 10]^3 + 
     (7595099128915*F[1, 1]*F[1, 10]^3)/3496105152 + 
     (129800341137407*F[1, 2]*F[1, 10]^3)/18573058620 + 
     (6878952011*F[1, 3]*F[1, 10]^3)/48557016 - 
     (4448812497*F[1, 4]*F[1, 10]^3)/10713920 + 
     (6008624665837*F[1, 5]*F[1, 10]^3)/61181840160 - 
     (3285697836649*F[1, 6]*F[1, 10]^3)/6118184016 - 
     (141233203716253*F[1, 7]*F[1, 10]^3)/74292234480 + 
     (1530033005890481*F[1, 8]*F[1, 10]^3)/693394188480 - 
     (750369255346679*F[1, 9]*F[1, 10]^3)/77043798720 - 
     (68297491976879*F[1, 10]^4)/61181840160 - 
     ((48392319077679853227839*I)/11553125950197216000)*Pi^3*F[1, 11] + 
     (2497087183977526309242679*Pi^2*F[1, 1]*F[1, 11])/20795626710354988800 + 
     ((126269598764942409123449*I)/2888281487549304000)*Pi*F[1, 1]^2*
      F[1, 11] - (4593820284612020592523*F[1, 1]^3*F[1, 11])/
      1732968892529582400 + (196522586150229992869*Pi^2*F[1, 2]*F[1, 11])/
      55603279974211200 + ((290065337173150113461*I)/21880920360222000)*Pi*
      F[1, 1]*F[1, 2]*F[1, 11] - (166064482424548727273*F[1, 1]^2*F[1, 2]*
       F[1, 11])/49232070810499500 + ((27442519725698912839*I)/
       87523681440888000)*Pi*F[1, 2]^2*F[1, 11] - 
     (12685881700142407039*F[1, 1]*F[1, 2]^2*F[1, 11])/14587280240148000 + 
     (377380906974557483*F[1, 2]^3*F[1, 11])/795669831280800 + 
     (309252357253901027*Pi^2*F[1, 3]*F[1, 11])/208389717716400 - 
     ((298545527102728747*I)/125033830629840)*Pi*F[1, 1]*F[1, 3]*F[1, 11] + 
     (688134732463101599*F[1, 1]^2*F[1, 3]*F[1, 11])/625169153149200 - 
     ((175380988552469*I)/806149778400)*Pi*F[1, 2]*F[1, 3]*F[1, 11] + 
     (13419618854533609*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 11])/26602942687200 - 
     (521639159666501*F[1, 2]^2*F[1, 3]*F[1, 11])/5320588537440 + 
     ((5209279665170519*I)/4836898670400)*Pi*F[1, 3]^2*F[1, 11] - 
     (189181445266111*F[1, 1]*F[1, 3]^2*F[1, 11])/302306166900 - 
     (1908011558075533*F[1, 2]*F[1, 3]^2*F[1, 11])/13301471343600 - 
     (2182376540912743*F[1, 3]^3*F[1, 11])/14510696011200 - 
     (31872781502878609670689*Pi^2*F[1, 4]*F[1, 11])/1769840571094041600 - 
     ((601688334880703789371*I)/16387412695315200)*Pi*F[1, 1]*F[1, 4]*
      F[1, 11] + (2659557768365105609*F[1, 1]^2*F[1, 4]*F[1, 11])/
      837992694646800 - ((772428300955837*I)/5320588537440)*Pi*F[1, 2]*
      F[1, 4]*F[1, 11] + (3767729949258601*F[1, 2]^2*F[1, 4]*F[1, 11])/
      10641177074880 + ((2435458498588407557*I)/65842283150820)*Pi*F[1, 4]^2*
      F[1, 11] - (75308371242091068779*F[1, 1]*F[1, 4]^2*F[1, 11])/
      5267382652065600 + (2564713574937863*F[1, 2]*F[1, 4]^2*F[1, 11])/
      5320588537440 + (67934342338597777187*F[1, 4]^3*F[1, 11])/
      3950536989049200 + (4305877059935148450149891*Pi^2*F[1, 5]*F[1, 11])/
      51989066775887472000 + ((3769607167521548001563*I)/26336913260328000)*
      Pi*F[1, 1]*F[1, 5]*F[1, 11] - (3906837068668423282703*F[1, 1]^2*F[1, 5]*
       F[1, 11])/320920165283256000 + ((2891993727875006847269*I)/
       393856566483996000)*Pi*F[1, 2]*F[1, 5]*F[1, 11] - 
     (389511054544417553*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 11])/37610443705500 + 
     (235636747342399*F[1, 2]^2*F[1, 5]*F[1, 11])/3547059024960 - 
     ((1818907135362421429*I)/625169153149200)*Pi*F[1, 3]*F[1, 5]*F[1, 11] + 
     (98090630476101521*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 11])/37889039584800 - 
     (7913059615317347*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 11])/13301471343600 + 
     (3074065266405407*F[1, 3]^2*F[1, 5]*F[1, 11])/4836898670400 - 
     ((891329460200040822353*I)/21069530608262400)*Pi*F[1, 4]*F[1, 5]*
      F[1, 11] + (46255163702874261931*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 11])/
      1474867142578368 + (772428300955837*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 11])/
      5320588537440 - (30195618116400865961*F[1, 4]^2*F[1, 5]*F[1, 11])/
      877897108677600 + ((455720396633024626361261*I)/8664844462647912000)*Pi*
      F[1, 5]^2*F[1, 11] - (310115709997110951781*F[1, 1]*F[1, 5]^2*F[1, 11])/
      14066305945857000 - (94758448545672372259*F[1, 2]*F[1, 5]^2*F[1, 11])/
      26257104432266400 + (339636934432612247*F[1, 3]*F[1, 5]^2*F[1, 11])/
      277852956955200 + (113804509053344232019*F[1, 4]*F[1, 5]^2*F[1, 11])/
      6145279760743200 - (8740449329362476720053*F[1, 5]^3*F[1, 11])/
      1732968892529582400 - (6076015042848673129781111*Pi^2*F[1, 6]*F[1, 11])/
      51989066775887472000 - ((469118994164700077041*I)/9902679385883328)*Pi*
      F[1, 1]*F[1, 6]*F[1, 11] - (6288989946792280709251*F[1, 1]^2*F[1, 6]*
       F[1, 11])/787713132967992000 - ((277247259424823965859*I)/
       28132611891714000)*Pi*F[1, 2]*F[1, 6]*F[1, 11] + 
     (711582825652623684827*F[1, 1]*F[1, 2]*F[1, 6]*F[1, 11])/
      131285522161332000 - (120037497868031*F[1, 2]^2*F[1, 6]*F[1, 11])/
      266029426872 + ((109688239737339673*I)/28416779688600)*Pi*F[1, 3]*
      F[1, 6]*F[1, 11] - (159907283255022103*F[1, 1]*F[1, 3]*F[1, 6]*
       F[1, 11])/138926478477600 + (7913059615317347*F[1, 2]*F[1, 3]*F[1, 6]*
       F[1, 11])/13301471343600 - (3074065266405407*F[1, 3]^2*F[1, 6]*
       F[1, 11])/4836898670400 + ((46255163702874261931*I)/1474867142578368)*
      Pi*F[1, 4]*F[1, 6]*F[1, 11] - (48828563608536421043*F[1, 1]*F[1, 4]*
       F[1, 6]*F[1, 11])/49162238085945600 + 
     (12329080010684731997*F[1, 4]^2*F[1, 6]*F[1, 11])/1053476530413120 - 
     ((109961009181486617399353*I)/962760495849768000)*Pi*F[1, 5]*F[1, 6]*
      F[1, 11] - (5653005233398320089093*F[1, 1]*F[1, 5]*F[1, 6]*F[1, 11])/
      787713132967992000 + (609146455270550225741*F[1, 2]*F[1, 5]*F[1, 6]*
       F[1, 11])/56265223783428000 - (1415066895870537659*F[1, 3]*F[1, 5]*
       F[1, 6]*F[1, 11])/416779435432800 - 
     (3848826583447663573541*F[1, 4]*F[1, 5]*F[1, 6]*F[1, 11])/
      147486714257836800 + (13184738801699355684361*F[1, 5]^2*F[1, 6]*
       F[1, 11])/1732968892529582400 + ((8624407895942317556183*I)/
       1732968892529582400)*Pi*F[1, 6]^2*F[1, 11] + 
     (31416201434070984693301*F[1, 1]*F[1, 6]^2*F[1, 11])/
      1732968892529582400 - (3908547907832008178*F[1, 2]*F[1, 6]^2*F[1, 11])/
      1118910700238625 + (815791810398487237*F[1, 3]*F[1, 6]^2*F[1, 11])/
      833558870865600 - (9002915657345047949*F[1, 4]*F[1, 6]^2*F[1, 11])/
      4213906121652480 + (1562905623239675027197*F[1, 5]*F[1, 6]^2*F[1, 11])/
      78771313296799200 - (15209656028405189400479*F[1, 6]^3*F[1, 11])/
      1732968892529582400 - (648954328207116766631*Pi^2*F[1, 7]*F[1, 11])/
      139008199935528000 - ((5291147455415598149*I)/514845184946400)*Pi*
      F[1, 1]*F[1, 7]*F[1, 11] + (215003997234445303*F[1, 1]^2*F[1, 7]*
       F[1, 11])/123893226324000 + ((178152283982951*I)/48927564000)*Pi*
      F[1, 2]*F[1, 7]*F[1, 11] - (29083219820119*F[1, 1]*F[1, 2]*F[1, 7]*
       F[1, 11])/12231891000 + (3053779226149*F[1, 2]^2*F[1, 7]*F[1, 11])/
      3494826000 - ((2440631*I)/48600)*Pi*F[1, 3]*F[1, 7]*F[1, 11] + 
     (33505823*F[1, 1]*F[1, 3]*F[1, 7]*F[1, 11])/1749600 - 
     (7100803*F[1, 2]*F[1, 3]*F[1, 7]*F[1, 11])/349920 + 
     (54356893*F[1, 3]^2*F[1, 7]*F[1, 11])/3499200 - 
     ((61765831737541546543*I)/11584016661294000)*Pi*F[1, 5]*F[1, 7]*
      F[1, 11] + (59332537254967583711*F[1, 1]*F[1, 5]*F[1, 7]*F[1, 11])/
      11584016661294000 - (6510007*F[1, 2]*F[1, 5]*F[1, 7]*F[1, 11])/72900 + 
     (15723715592724417263*F[1, 5]^2*F[1, 7]*F[1, 11])/7722677774196000 + 
     ((58629939789881011271*I)/11584016661294000)*Pi*F[1, 6]*F[1, 7]*
      F[1, 11] + (146403314912144761*F[1, 1]*F[1, 6]*F[1, 7]*F[1, 11])/
      351030807918000 + (355693*F[1, 2]*F[1, 6]*F[1, 7]*F[1, 11])/3645 - 
     (46725730573365925597*F[1, 5]*F[1, 6]*F[1, 7]*F[1, 11])/
      11584016661294000 - (16491731309499164527*F[1, 6]^2*F[1, 7]*F[1, 11])/
      23168033322588000 - ((166547363064707*I)/97855128000)*Pi*F[1, 7]^2*
      F[1, 11] + (75321720658591*F[1, 1]*F[1, 7]^2*F[1, 11])/48927564000 - 
     (4478114158591*F[1, 2]*F[1, 7]^2*F[1, 11])/3261837600 - 
     (33505823*F[1, 3]*F[1, 7]^2*F[1, 11])/3499200 - 
     (1164071*F[1, 5]*F[1, 7]^2*F[1, 11])/43740 + 
     (64651*F[1, 6]*F[1, 7]^2*F[1, 11])/21870 + 
     (60510087503759*F[1, 7]^3*F[1, 11])/293565384000 + 
     (5225791498662455563*Pi^2*F[1, 8]*F[1, 11])/7060733964979200 + 
     ((15466002177142327847*I)/4118761479571200)*Pi*F[1, 1]*F[1, 8]*
      F[1, 11] - (90267401817672853*F[1, 1]^2*F[1, 8]*F[1, 11])/
      102969036989280 + ((87004768259*I)/836833680)*Pi*F[1, 2]*F[1, 8]*
      F[1, 11] - (35937251219*F[1, 1]*F[1, 2]*F[1, 8]*F[1, 11])/167366736 - 
     (8205512879*F[1, 2]^2*F[1, 8]*F[1, 11])/418416840 + 
     ((2710069846*I)/87170175)*Pi*F[1, 3]*F[1, 8]*F[1, 11] + 
     (81506558641*F[1, 1]*F[1, 3]*F[1, 8]*F[1, 11])/4184168400 + 
     (23170371959*F[1, 2]*F[1, 3]*F[1, 8]*F[1, 11])/209208420 - 
     (211589911249*F[1, 3]^2*F[1, 8]*F[1, 11])/8368336800 - 
     ((288812346349*I)/3068390160)*Pi*F[1, 4]*F[1, 8]*F[1, 11] + 
     (288812346349*F[1, 1]*F[1, 4]*F[1, 8]*F[1, 11])/3068390160 + 
     (23170371959*F[1, 2]*F[1, 4]*F[1, 8]*F[1, 11])/209208420 - 
     (23170371959*F[1, 4]^2*F[1, 8]*F[1, 11])/836833680 + 
     ((460252269660617827*I)/164750459182848)*Pi*F[1, 5]*F[1, 8]*F[1, 11] - 
     (3547834138176643661*F[1, 1]*F[1, 5]*F[1, 8]*F[1, 11])/
      1029690369892800 - (422866029819488533*F[1, 5]^2*F[1, 8]*F[1, 11])/
      343230123297600 - ((3505984465156327493*I)/1029690369892800)*Pi*F[1, 6]*
      F[1, 8]*F[1, 11] + (361694235792649363*F[1, 1]*F[1, 6]*F[1, 8]*
       F[1, 11])/274584098638080 + (12833814526858853761*F[1, 5]*F[1, 6]*
       F[1, 8]*F[1, 11])/4118761479571200 - 
     (2180461703469989173*F[1, 6]^2*F[1, 8]*F[1, 11])/4118761479571200 - 
     ((36373*I)/1188)*Pi*F[1, 7]*F[1, 8]*F[1, 11] + 
     (70165*F[1, 1]*F[1, 7]*F[1, 8]*F[1, 11])/1188 - 
     (1232*F[1, 2]*F[1, 7]*F[1, 8]*F[1, 11])/27 - 
     (256*F[1, 5]*F[1, 7]*F[1, 8]*F[1, 11])/9 + 
     (43*F[1, 7]^2*F[1, 8]*F[1, 11])/81 + ((32320219803481*I)/391219745400)*
      Pi*F[1, 8]^2*F[1, 11] - (17148242065469*F[1, 1]*F[1, 8]^2*F[1, 11])/
      260813163600 - (2876194769*F[1, 2]*F[1, 8]^2*F[1, 11])/836833680 - 
     (81506558641*F[1, 3]*F[1, 8]^2*F[1, 11])/8368336800 + 
     (128733565849*F[1, 4]*F[1, 8]^2*F[1, 11])/4602585240 + 
     (1289*F[1, 5]*F[1, 8]^2*F[1, 11])/198 + 
     (25895269649*F[1, 6]*F[1, 8]^2*F[1, 11])/7670975400 - 
     (591*F[1, 7]*F[1, 8]^2*F[1, 11])/88 + (2322107757547*F[1, 8]^3*F[1, 11])/
      234731847240 + (707339063376470340463*Pi^2*F[1, 9]*F[1, 11])/
      61781422193568000 - ((1250283408861037937*I)/643556481183000)*Pi*
      F[1, 1]*F[1, 9]*F[1, 11] + (650856279525763*F[1, 1]^2*F[1, 9]*F[1, 11])/
      684634554450 + ((17625484674027071*I)/16715752758000)*Pi*F[1, 2]*
      F[1, 9]*F[1, 11] + (528916112633*F[1, 1]*F[1, 2]*F[1, 9]*F[1, 11])/
      8368336800 - (4580706799*F[1, 2]^2*F[1, 9]*F[1, 11])/51656400 - 
     ((2125152238190321*I)/18387328033800)*Pi*F[1, 3]*F[1, 9]*F[1, 11] + 
     (17901862861277*F[1, 1]*F[1, 3]*F[1, 9]*F[1, 11])/260813163600 - 
     (284742448853*F[1, 2]*F[1, 3]*F[1, 9]*F[1, 11])/4184168400 - 
     (18387971417521*F[1, 3]^2*F[1, 9]*F[1, 11])/391219745400 - 
     ((33620945181379*I)/1030979093760)*Pi*F[1, 4]*F[1, 9]*F[1, 11] - 
     (507155142949*F[1, 1]*F[1, 4]*F[1, 9]*F[1, 11])/4602585240 + 
     (30493050839*F[1, 4]^2*F[1, 9]*F[1, 11])/334733472 + 
     ((9896392687157622319*I)/858075308244000)*Pi*F[1, 5]*F[1, 9]*F[1, 11] + 
     (11859404075527804441*F[1, 1]*F[1, 5]*F[1, 9]*F[1, 11])/
      5148451849464000 - (39790674822255877*F[1, 2]*F[1, 5]*F[1, 9]*F[1, 11])/
      33431505516000 + (4946436438403*F[1, 3]*F[1, 5]*F[1, 9]*F[1, 11])/
      34050607470 + (297421610509*F[1, 4]*F[1, 5]*F[1, 9]*F[1, 11])/
      2082786048 - (25707120514094911*F[1, 5]^2*F[1, 9]*F[1, 11])/
      28602510274800 + ((156864365524461311*I)/34323012329760)*Pi*F[1, 6]*
      F[1, 9]*F[1, 11] - (2280951968705697809*F[1, 1]*F[1, 6]*F[1, 9]*
       F[1, 11])/1029690369892800 + (588457793563*F[1, 2]*F[1, 6]*F[1, 9]*
       F[1, 11])/4184168400 - (41783796701*F[1, 3]*F[1, 6]*F[1, 9]*F[1, 11])/
      9659746800 - (1909037241042406793*F[1, 5]*F[1, 6]*F[1, 9]*F[1, 11])/
      343230123297600 + (236184765120872761*F[1, 6]^2*F[1, 9]*F[1, 11])/
      147098624270400 - ((132058721448097979*I)/367746560676000)*Pi*F[1, 7]*
      F[1, 9]*F[1, 11] + (57056838712543*F[1, 1]*F[1, 7]*F[1, 9]*F[1, 11])/
      179401068000 + (3704783164349*F[1, 2]*F[1, 7]*F[1, 9]*F[1, 11])/
      6989652000 - (37354169*F[1, 3]*F[1, 7]*F[1, 9]*F[1, 11])/874800 - 
     (270659858229769427*F[1, 5]*F[1, 7]*F[1, 9]*F[1, 11])/214518827061000 - 
     (11222173*F[1, 6]*F[1, 7]*F[1, 9]*F[1, 11])/54675 + 
     (828866294911*F[1, 7]^2*F[1, 9]*F[1, 11])/453033000 + 
     ((384193989511152091*I)/1372920493190400)*Pi*F[1, 8]*F[1, 9]*F[1, 11] + 
     (2446569401231*F[1, 1]*F[1, 8]*F[1, 9]*F[1, 11])/17782715700 + 
     (19195411979*F[1, 2]*F[1, 8]*F[1, 9]*F[1, 11])/836833680 - 
     (140373296917*F[1, 3]*F[1, 8]*F[1, 9]*F[1, 11])/4184168400 - 
     (220935836749*F[1, 4]*F[1, 8]*F[1, 9]*F[1, 11])/3068390160 - 
     (11332567090404379*F[1, 5]*F[1, 8]*F[1, 9]*F[1, 11])/41603651308800 - 
     (42446660743*F[1, 6]*F[1, 8]*F[1, 9]*F[1, 11])/7670975400 + 
     (403039*F[1, 7]*F[1, 8]*F[1, 9]*F[1, 11])/3564 + 
     (564103687859*F[1, 8]^2*F[1, 9]*F[1, 11])/17782715700 - 
     ((153488443770709641619*I)/10296903698928000)*Pi*F[1, 9]^2*F[1, 11] + 
     (21121626906990044419*F[1, 1]*F[1, 9]^2*F[1, 11])/10296903698928000 + 
     (80827152160262087*F[1, 2]*F[1, 9]^2*F[1, 11])/66863011032000 - 
     (1651048402666169*F[1, 3]*F[1, 9]^2*F[1, 11])/4326430125600 - 
     (29863101609709*F[1, 4]*F[1, 9]^2*F[1, 11])/2061958187520 + 
     (421949408432335543*F[1, 5]*F[1, 9]^2*F[1, 11])/343230123297600 + 
     (1069291576675422109*F[1, 6]*F[1, 9]^2*F[1, 11])/343230123297600 + 
     (95191182027333673*F[1, 7]*F[1, 9]^2*F[1, 11])/643556481183000 + 
     (13430614033814239*F[1, 8]*F[1, 9]^2*F[1, 11])/8237522959142400 + 
     (5080221084918259759*F[1, 9]^3*F[1, 11])/6178142219356800 + 
     (78708711220984748087*Pi^2*F[1, 10]*F[1, 11])/27801639987105600 + 
     ((1464111857331626089*I)/21451882706100)*Pi*F[1, 1]*F[1, 10]*F[1, 11] - 
     (7742007975872887177*F[1, 1]^2*F[1, 10]*F[1, 11])/463360666451760 + 
     ((19040362993*I)/8737065)*Pi*F[1, 2]*F[1, 10]*F[1, 11] - 
     (181595381221*F[1, 1]*F[1, 2]*F[1, 10]*F[1, 11])/87370650 + 
     (363090977729*F[1, 2]^2*F[1, 10]*F[1, 11])/349482600 + 
     ((112793586612665508313*I)/2316803332258800)*Pi*F[1, 5]*F[1, 10]*
      F[1, 11] - (14764664326841319361*F[1, 1]*F[1, 5]*F[1, 10]*F[1, 11])/
      210618484750800 - (2202974217711491251*F[1, 5]^2*F[1, 10]*F[1, 11])/
      90855032637600 - ((590609137608270043*I)/8424739390032)*Pi*F[1, 6]*
      F[1, 10]*F[1, 11] + (6836705864679816079*F[1, 1]*F[1, 6]*F[1, 10]*
       F[1, 11])/193066944354900 + (161915710116627671839*F[1, 5]*F[1, 6]*
       F[1, 10]*F[1, 11])/2316803332258800 - 
     (20382082974524759099*F[1, 6]^2*F[1, 10]*F[1, 11])/1158401666129400 - 
     ((4590928831*I)/3235950)*Pi*F[1, 7]*F[1, 10]*F[1, 11] + 
     (12117517369*F[1, 1]*F[1, 7]*F[1, 10]*F[1, 11])/9707850 - 
     (36447510061*F[1, 2]*F[1, 7]*F[1, 10]*F[1, 11])/29123550 + 
     (1042502*F[1, 5]*F[1, 7]*F[1, 10]*F[1, 11])/6075 - 
     (511397*F[1, 6]*F[1, 7]*F[1, 10]*F[1, 11])/24300 + 
     (68413918909*F[1, 7]^2*F[1, 10]*F[1, 11])/349482600 - 
     ((54147968339*I)/697361400)*Pi*F[1, 8]*F[1, 10]*F[1, 11] + 
     (149361666901*F[1, 1]*F[1, 8]*F[1, 10]*F[1, 11])/1394722800 + 
     (7090460513*F[1, 6]*F[1, 8]*F[1, 10]*F[1, 11])/232453800 - 
     (47450722999*F[1, 8]^2*F[1, 10]*F[1, 11])/2789445600 + 
     ((419376231984061103*I)/64355648118300)*Pi*F[1, 9]*F[1, 10]*F[1, 11] - 
     (16108831333*F[1, 1]*F[1, 9]*F[1, 10]*F[1, 11])/139472280 - 
     (340955393872498021*F[1, 5]*F[1, 9]*F[1, 10]*F[1, 11])/51484518494640 + 
     (13548752171*F[1, 7]*F[1, 9]*F[1, 10]*F[1, 11])/8737065 - 
     (147760682597*F[1, 8]*F[1, 9]*F[1, 10]*F[1, 11])/1394722800 + 
     (4577954125441617493*F[1, 9]^2*F[1, 10]*F[1, 11])/514845184946400 - 
     ((1623444017*I)/23245380)*Pi*F[1, 10]^2*F[1, 11] - 
     (66855176713*F[1, 1]*F[1, 10]^2*F[1, 11])/929815200 - 
     (1224899*F[1, 2]*F[1, 10]^2*F[1, 11])/24300 + 
     (112639*F[1, 5]*F[1, 10]^2*F[1, 11])/9720 - 
     (1037025841*F[1, 6]*F[1, 10]^2*F[1, 11])/464907600 + 
     (484741*F[1, 7]*F[1, 10]^2*F[1, 11])/48600 - 
     (1032203621*F[1, 8]*F[1, 10]^2*F[1, 11])/34437600 + 
     (3812950567*F[1, 9]*F[1, 10]^2*F[1, 11])/34437600 + 
     (8206129489*F[1, 10]^3*F[1, 11])/185963040 - 
     (44929793354601001758251*Pi^2*F[1, 11]^2)/305818039858161600 - 
     ((822076808852452983377*I)/9101727376731000)*Pi*F[1, 1]*F[1, 11]^2 + 
     (1609236619973953558193*F[1, 1]^2*F[1, 11]^2)/339797822064624000 - 
     ((63834397682411051147*I)/4212369695016000)*Pi*F[1, 2]*F[1, 11]^2 + 
     (32392940575706364547*F[1, 1]*F[1, 2]*F[1, 11]^2)/4212369695016000 + 
     (14473541454439*F[1, 2]^2*F[1, 11]^2)/24463782000 + 
     ((102637181586477251*I)/24516437378400)*Pi*F[1, 3]*F[1, 11]^2 - 
     (57461749668735769*F[1, 1]*F[1, 3]*F[1, 11]^2)/24516437378400 + 
     ((150599911550099*I)/37490148864)*Pi*F[1, 4]*F[1, 11]^2 - 
     (366489966597641*F[1, 1]*F[1, 4]*F[1, 11]^2)/187450744320 - 
     ((83238678735774336982777*I)/509696733096936000)*Pi*F[1, 5]*F[1, 11]^2 + 
     (10654259075517326621*F[1, 1]*F[1, 5]*F[1, 11]^2)/601767099288000 + 
     (698086318864876331*F[1, 2]*F[1, 5]*F[1, 11]^2)/50147258274000 - 
     (357817420821737*F[1, 3]*F[1, 5]*F[1, 11]^2)/86937721200 - 
     (670711321093073*F[1, 4]*F[1, 5]*F[1, 11]^2)/171829848960 + 
     (65955407790343596227*F[1, 5]^2*F[1, 11]^2)/4854254600923200 + 
     ((1989237687284190268327*I)/42474727758078000)*Pi*F[1, 6]*F[1, 11]^2 + 
     (3682752148657663262723*F[1, 1]*F[1, 6]*F[1, 11]^2)/254848366548468000 - 
     (8605892633100034841*F[1, 2]*F[1, 6]*F[1, 11]^2)/1053092423754000 + 
     (1741533773562136*F[1, 3]*F[1, 6]*F[1, 11]^2)/766138668075 + 
     (1898465175217741*F[1, 4]*F[1, 6]*F[1, 11]^2)/1030979093760 + 
     (353435486124394599533*F[1, 5]*F[1, 6]*F[1, 11]^2)/12742418327423400 - 
     (1279039202881195483*F[1, 6]^2*F[1, 11]^2)/66194380921680 + 
     ((254458530607423912909*I)/23168033322588000)*Pi*F[1, 7]*F[1, 11]^2 - 
     (19906927178999870167*F[1, 1]*F[1, 7]*F[1, 11]^2)/4633606664517600 + 
     (369629112191*F[1, 2]*F[1, 7]*F[1, 11]^2)/201348000 - 
     (31255157752711666163*F[1, 5]*F[1, 7]*F[1, 11]^2)/3861338887098000 + 
     (28115034523749661*F[1, 6]*F[1, 7]*F[1, 11]^2)/15404277475125 - 
     (23603315604767*F[1, 7]^2*F[1, 11]^2)/48927564000 - 
     ((37764975268945409239*I)/8237522959142400)*Pi*F[1, 8]*F[1, 11]^2 + 
     (9902719334211997*F[1, 1]*F[1, 8]*F[1, 11]^2)/4279232706048 + 
     (42577*F[1, 2]*F[1, 8]*F[1, 11]^2)/648 - 
     (365*F[1, 4]*F[1, 8]*F[1, 11]^2)/22 + 
     (3079361979638789203*F[1, 5]*F[1, 8]*F[1, 11]^2)/686460246595200 - 
     (829550145685370701*F[1, 6]*F[1, 8]*F[1, 11]^2)/374432861779200 - 
     (224573*F[1, 7]*F[1, 8]*F[1, 11]^2)/7128 + (395543*F[1, 8]^2*F[1, 11]^2)/
      168300 - ((391188991198724641*I)/86528602512000)*Pi*F[1, 9]*
      F[1, 11]^2 - (6846092948705079427*F[1, 1]*F[1, 9]*F[1, 11]^2)/
      3432301232976000 + (30870051720115231*F[1, 2]*F[1, 9]*F[1, 11]^2)/
      33431505516000 - (22112206723727*F[1, 3]*F[1, 9]*F[1, 11]^2)/
      80119076400 + (675267907063*F[1, 4]*F[1, 9]*F[1, 11]^2)/22910646528 - 
     (320517134698514581*F[1, 5]*F[1, 9]*F[1, 11]^2)/68646024659520 + 
     (118132080470168959*F[1, 6]*F[1, 9]*F[1, 11]^2)/22882008219840 + 
     (91205673534880529*F[1, 7]*F[1, 9]*F[1, 11]^2)/321778240591500 + 
     (2129478600928991*F[1, 8]*F[1, 9]*F[1, 11]^2)/457640164396800 - 
     (903015920800586099*F[1, 9]^2*F[1, 11]^2)/514845184946400 - 
     ((43184227872047368297*I)/463360666451760)*Pi*F[1, 10]*F[1, 11]^2 + 
     (236486904337727462351*F[1, 1]*F[1, 10]*F[1, 11]^2)/4633606664517600 + 
     (299746160113*F[1, 2]*F[1, 10]*F[1, 11]^2)/174741300 + 
     (73218592479255280901*F[1, 5]*F[1, 10]*F[1, 11]^2)/772267777419600 - 
     (243956180492785464787*F[1, 6]*F[1, 10]*F[1, 11]^2)/4633606664517600 - 
     (72994513999*F[1, 7]*F[1, 10]*F[1, 11]^2)/174741300 + 
     (324248818000490101*F[1, 9]*F[1, 10]*F[1, 11]^2)/51484518494640 + 
     ((97789922650350767047601*I)/1019393466193872000)*Pi*F[1, 11]^3 - 
     (21483334718882156329213*F[1, 1]*F[1, 11]^3)/3058180398581616000 - 
     (15193405218674380279*F[1, 2]*F[1, 11]^3)/1805301297864000 + 
     (187894958529479671*F[1, 3]*F[1, 11]^3)/73549312135200 + 
     (14860408165450009*F[1, 4]*F[1, 11]^3)/6185874562560 - 
     (374740924743642635327*F[1, 5]*F[1, 11]^3)/30581803985816160 - 
     (136567396195801917161*F[1, 6]*F[1, 11]^3)/6506766805492800 + 
     (184786043647956238093*F[1, 7]*F[1, 11]^3)/34752049983882000 - 
     (13823502945750749287*F[1, 8]*F[1, 11]^3)/4942513775485440 + 
     (1273007355865826683*F[1, 9]*F[1, 11]^3)/363420130550400 - 
     (80926516782470338607*F[1, 10]*F[1, 11]^3)/1390081999355280 + 
     (213432216718833067*F[1, 11]^4)/74363049205632 - 
     (20292729123379*Pi^2*F[2, 1])/20393946720 - 
     ((14620610445629*I)/5098486680)*Pi*F[1, 1]*F[2, 1] + 
     (4630475645623*F[1, 1]^2*F[2, 1])/15295460040 - 
     ((391490783064061*I)/61910195400)*Pi*F[1, 2]*F[2, 1] + 
     (1939801472122*F[1, 1]*F[1, 2]*F[2, 1])/2579591475 + 
     (98872157*F[1, 2]^2*F[2, 1])/114210 - ((344745213*I)/449602)*Pi*F[1, 3]*
      F[2, 1] + (362018015*F[1, 1]*F[1, 3]*F[2, 1])/4046418 + 
     ((383228233*I)/241063200)*Pi*F[1, 4]*F[2, 1] + 
     (1370959402*F[1, 1]*F[1, 4]*F[2, 1])/4519935 - 
     (5921*F[1, 4]^2*F[2, 1])/280 + ((2910142923139*I)/10196973360)*Pi*
      F[1, 5]*F[2, 1] - (48664154489*F[1, 1]*F[1, 5]*F[2, 1])/273133215 + 
     (881689*F[1, 2]*F[1, 5]*F[2, 1])/6075 + (264425*F[1, 5]^2*F[2, 1])/
      1692 + ((650168704963*I)/3398991120)*Pi*F[1, 6]*F[2, 1] + 
     (2253189483313*F[1, 1]*F[1, 6]*F[2, 1])/1911932505 - 
     (326941993057*F[1, 2]*F[1, 6]*F[2, 1])/6191019540 - 
     (1575468*F[1, 3]*F[1, 6]*F[2, 1])/224801 - 
     (1945406831*F[1, 4]*F[1, 6]*F[2, 1])/25828200 - 
     (35643122417*F[1, 5]*F[1, 6]*F[2, 1])/109253286 - 
     (869142420157*F[1, 6]^2*F[2, 1])/7647730020 + 
     ((18118863346487*I)/6191019540)*Pi*F[1, 7]*F[2, 1] + 
     (10816141019309*F[1, 1]*F[1, 7]*F[2, 1])/46432646550 + 
     (16667062552*F[1, 2]*F[1, 7]*F[2, 1])/4853925 - 
     (56003*F[1, 5]*F[1, 7]*F[2, 1])/450 - 
     (3540921458903*F[1, 6]*F[1, 7]*F[2, 1])/92865293100 - 
     (8103808927*F[1, 7]^2*F[2, 1])/12943800 - 
     ((583387083062927*I)/115565698080)*Pi*F[1, 8]*F[2, 1] + 
     (1174916714391523*F[1, 1]*F[1, 8]*F[2, 1])/1300114103400 + 
     (34844113234189*F[1, 2]*F[1, 8]*F[2, 1])/37146117240 - 
     (4496835031*F[1, 3]*F[1, 8]*F[2, 1])/4046418 + 
     (378586952353*F[1, 4]*F[1, 8]*F[2, 1])/723189600 + 
     (76457751297191*F[1, 5]*F[1, 8]*F[2, 1])/152954600400 - 
     (696533501248561*F[1, 6]*F[1, 8]*F[2, 1])/2600228206800 + 
     (30770294840281*F[1, 7]*F[1, 8]*F[2, 1])/92865293100 + 
     (57871216373*F[1, 8]^2*F[2, 1])/170753100 + 
     ((2911495924940293*I)/288914245200)*Pi*F[1, 9]*F[2, 1] - 
     (1140995881427*F[1, 1]*F[1, 9]*F[2, 1])/1146485100 - 
     (1178342501879*F[1, 2]*F[1, 9]*F[2, 1])/1146485100 - 
     (130088459*F[1, 3]*F[1, 9]*F[2, 1])/674403 - 
     (18630660047*F[1, 4]*F[1, 9]*F[2, 1])/72318960 - 
     (727887486209*F[1, 5]*F[1, 9]*F[2, 1])/3641776200 - 
     (13597118314685*F[1, 6]*F[1, 9]*F[2, 1])/17334854712 - 
     (32677793239942*F[1, 7]*F[1, 9]*F[2, 1])/7738774425 - 
     (1388728043*F[1, 8]*F[1, 9]*F[2, 1])/206367318 + 
     (525264286879*F[1, 9]^2*F[2, 1])/2579591475 + 
     ((4087142062303*I)/3398991120)*Pi*F[1, 10]*F[2, 1] + 
     (5977376244607*F[1, 1]*F[1, 10]*F[2, 1])/5098486680 + 
     (203531816324441*F[1, 2]*F[1, 10]*F[2, 1])/37146117240 + 
     (1384523663*F[1, 3]*F[1, 10]*F[2, 1])/2023209 - 
     (166031797751*F[1, 4]*F[1, 10]*F[2, 1])/723189600 - 
     (2861439688889*F[1, 5]*F[1, 10]*F[2, 1])/30590920080 - 
     (8251648918073*F[1, 6]*F[1, 10]*F[2, 1])/10196973360 - 
     (139158560933533*F[1, 7]*F[1, 10]*F[2, 1])/46432646550 + 
     (26125587720499451*F[1, 8]*F[1, 10]*F[2, 1])/5200456413600 - 
     (91354827513377*F[1, 9]*F[1, 10]*F[2, 1])/11556569808 - 
     (65966147369821*F[1, 10]^2*F[2, 1])/61181840160 - 
     ((6837485843*I)/154969200)*Pi*F[1, 11]*F[2, 1] - 
     (140509564*F[1, 1]*F[1, 11]*F[2, 1])/5811345 - 
     (831431*F[1, 2]*F[1, 11]*F[2, 1])/24300 + 
     (251711707*F[1, 6]*F[1, 11]*F[2, 1])/116226900 - 
     (68953*F[1, 7]*F[1, 11]*F[2, 1])/2700 - 
     (40222937999*F[1, 8]*F[1, 11]*F[2, 1])/464907600 + 
     (4281987377*F[1, 9]*F[1, 11]*F[2, 1])/77484600 + 
     (30746375821*F[1, 10]*F[1, 11]*F[2, 1])/464907600 + 
     (219*F[1, 11]^2*F[2, 1])/20 - (2695331*F[2, 1]^2)/25380 + 
     (3710981490464717962751*Pi^2*F[2, 2])/56632970344104000 + 
     ((369396130775640949121*I)/29982160770408000)*Pi*F[1, 1]*F[2, 2] + 
     (514869393071259389*F[1, 1]^2*F[2, 2])/3033909125577000 + 
     ((457445048274451717*I)/84247393900320)*Pi*F[1, 2]*F[2, 2] - 
     (51340267550884289*F[1, 1]*F[1, 2]*F[2, 2])/70206161583600 - 
     (266396183341*F[1, 2]^2*F[2, 2])/1630918800 - 
     ((22201238131412269*I)/12258218689200)*Pi*F[1, 3]*F[2, 2] + 
     (11031865178689*F[1, 1]*F[1, 3]*F[2, 2])/37146117240 + 
     (64833*F[1, 3]^2*F[2, 2])/1700 - ((2681371484932087*I)/1030979093760)*Pi*
      F[1, 4]*F[2, 2] + (17789186816173*F[1, 1]*F[1, 4]*F[2, 2])/
      24547121280 + ((228689411174315435471*I)/2725650979128000)*Pi*F[1, 5]*
      F[2, 2] - (2659639720458976308847*F[1, 1]*F[1, 5]*F[2, 2])/
      509696733096936000 - (124238789363348873*F[1, 2]*F[1, 5]*F[2, 2])/
      17699032332000 + (5541266982349787*F[1, 3]*F[1, 5]*F[2, 2])/
      2451643737840 + (2092869075140059*F[1, 4]*F[1, 5]*F[2, 2])/
      1030979093760 - (3308185594541122091*F[1, 5]^2*F[2, 2])/
      542230567124400 - ((25278830547776976047*I)/5792008330647000)*Pi*
      F[1, 6]*F[2, 2] - (18099113202374076457*F[1, 1]*F[1, 6]*F[2, 2])/
      12135636502308000 + (1310945049161669*F[1, 2]*F[1, 6]*F[2, 2])/
      541714209750 - (280016586215207*F[1, 3]*F[1, 6]*F[2, 2])/340506074700 - 
     (8813524249291*F[1, 4]*F[1, 6]*F[2, 2])/57276616320 - 
     (139122208885942693123*F[1, 5]*F[1, 6]*F[2, 2])/7281381901384800 + 
     (1705130816506153793*F[1, 6]^2*F[2, 2])/314627613022800 - 
     ((3487008657514152779*I)/526546211877000)*Pi*F[1, 7]*F[2, 2] + 
     (3604880207937708239*F[1, 1]*F[1, 7]*F[2, 2])/1930669443549000 - 
     (17053356715793*F[1, 2]*F[1, 7]*F[2, 2])/48927564000 + 
     (121034043380067452923*F[1, 5]*F[1, 7]*F[2, 2])/23168033322588000 + 
     (152392287808705337*F[1, 6]*F[1, 7]*F[2, 2])/514845184946400 - 
     (46912028184209*F[1, 7]^2*F[2, 2])/48927564000 + 
     ((11854357552674658829*I)/4118761479571200)*Pi*F[1, 8]*F[2, 2] - 
     (77945798589366863*F[1, 1]*F[1, 8]*F[2, 2])/98065749513600 + 
     (646*F[1, 2]*F[1, 8]*F[2, 2])/27 - (1349274726078425087*F[1, 5]*F[1, 8]*
       F[2, 2])/588394497081600 + (48016059479318057*F[1, 6]*F[1, 8]*F[2, 2])/
      228820082198400 - (2740*F[1, 7]*F[1, 8]*F[2, 2])/81 - 
     (26702*F[1, 8]^2*F[2, 2])/1275 + ((12870865643573596657*I)/
       1029690369892800)*Pi*F[1, 9]*F[2, 2] - 
     (40324505082193253*F[1, 1]*F[1, 9]*F[2, 2])/34323012329760 - 
     (312650629879183*F[1, 2]*F[1, 9]*F[2, 2])/278595879300 + 
     (15632650668037*F[1, 3]*F[1, 9]*F[2, 2])/85126518675 + 
     (297421610509*F[1, 4]*F[1, 9]*F[2, 2])/1301741280 + 
     (271145235521401651*F[1, 5]*F[1, 9]*F[2, 2])/205938073978560 - 
     (89818462074260071*F[1, 6]*F[1, 9]*F[2, 2])/19068340183200 + 
     (498135455972543*F[1, 7]*F[1, 9]*F[2, 2])/1191771261450 - 
     (12913670199842053*F[1, 8]*F[1, 9]*F[2, 2])/57205020549600 - 
     (770760628320427*F[1, 9]^2*F[2, 2])/841250302200 + 
     ((13562177055856761029*I)/330971904608400)*Pi*F[1, 10]*F[2, 2] - 
     (15664603006503419*F[1, 1]*F[1, 10]*F[2, 2])/2507362913700 - 
     (1803793*F[1, 2]*F[1, 10]*F[2, 2])/18225 - 
     (14374639792622291359*F[1, 5]*F[1, 10]*F[2, 2])/289600416532350 + 
     (27286273539701821*F[1, 6]*F[1, 10]*F[2, 2])/1825692145200 - 
     (66832258459*F[1, 7]*F[1, 10]*F[2, 2])/87370650 - 
     (17407817206636123*F[1, 9]*F[1, 10]*F[2, 2])/2145188270610 - 
     (1949*F[1, 10]^2*F[2, 2])/100 - ((201398278225659387721*I)/
       2912552760553920)*Pi*F[1, 11]*F[2, 2] + 
     (26556682513716979399*F[1, 1]*F[1, 11]*F[2, 2])/5996432154081600 + 
     (18830171468570167*F[1, 2]*F[1, 11]*F[2, 2])/3008835496440 - 
     (24424673730230221*F[1, 3]*F[1, 11]*F[2, 2])/12258218689200 - 
     (1180053236869483*F[1, 4]*F[1, 11]*F[2, 2])/1030979093760 + 
     (21422657001761276531*F[1, 5]*F[1, 11]*F[2, 2])/2831648517205200 + 
     (29525325581487810937*F[1, 6]*F[1, 11]*F[2, 2])/1820345475346200 - 
     (8497493862159609809*F[1, 7]*F[1, 11]*F[2, 2])/4633606664517600 + 
     (339129149108155129*F[1, 8]*F[1, 11]*F[2, 2])/242280087033600 - 
     (1726431329375661299*F[1, 9]*F[1, 11]*F[2, 2])/1029690369892800 + 
     (3978143488435237337*F[1, 10]*F[1, 11]*F[2, 2])/92672133290352 - 
     (70317897927842999*F[1, 11]^2*F[2, 2])/38730754794600 + 
     4*F[2, 1]*F[2, 2] - (55877549*F[2, 2]^2)/1645600 - 
     (213940759478583989*Pi^2*F[2, 3])/73673132526000 - 
     ((797015016917185571*I)/1326116385468000)*Pi*F[1, 1]*F[2, 3] - 
     (9710184685822597*F[1, 1]^2*F[2, 3])/26522327709360 - 
     ((266654093493876719*I)/663058192734000)*Pi*F[1, 2]*F[2, 3] + 
     (50867641217987191*F[1, 1]*F[1, 2]*F[2, 3])/265223277093600 - 
     (2036668037*F[1, 2]^2*F[2, 3])/50337000 - 
     ((7625650617875533*I)/8667427356000)*Pi*F[1, 3]*F[2, 3] - 
     (62643516468913561*F[1, 1]*F[1, 3]*F[2, 3])/78006846204000 + 
     (41563309749851359*F[1, 2]*F[1, 3]*F[2, 3])/265223277093600 - 
     (1832540924084401*F[1, 3]^2*F[2, 3])/9823084336800 + 
     ((207741925883789*I)/447860988000)*Pi*F[1, 4]*F[2, 3] - 
     (207741925883789*F[1, 1]*F[1, 4]*F[2, 3])/895721976000 + 
     (17753149*F[1, 2]*F[1, 4]*F[2, 3])/214200 - 
     (207741925883789*F[1, 3]*F[1, 4]*F[2, 3])/895721976000 - 
     (17753149*F[1, 4]^2*F[2, 3])/428400 - 
     ((250076222236886951*I)/165764548183500)*Pi*F[1, 5]*F[2, 3] + 
     (137235726061164919*F[1, 1]*F[1, 5]*F[2, 3])/165764548183500 - 
     2*F[1, 2]*F[1, 5]*F[2, 3] + (254963947987805177*F[1, 3]*F[1, 5]*F[2, 3])/
      331529096367000 - (10697770513*F[1, 5]^2*F[2, 3])/302022000 - 
     ((155202849076104493*I)/165764548183500)*Pi*F[1, 6]*F[2, 3] + 
     (36747472846638991*F[1, 1]*F[1, 6]*F[2, 3])/82882274091750 + 
     (1655751*F[1, 2]*F[1, 6]*F[2, 3])/29750 + 
     (2497619154565277*F[1, 3]*F[1, 6]*F[2, 3])/5920162435125 - 
     (660142829*F[1, 5]*F[1, 6]*F[2, 3])/37752750 + 
     (6683583073*F[1, 6]^2*F[2, 3])/151011000 + 
     ((133185758538841252*I)/41441137045875)*Pi*F[1, 7]*F[2, 3] - 
     (527757770000269567*F[1, 1]*F[1, 7]*F[2, 3])/331529096367000 + 
     (3389243*F[1, 2]*F[1, 7]*F[2, 3])/70500 - 
     (540380531081396449*F[1, 3]*F[1, 7]*F[2, 3])/331529096367000 + 
     10*F[1, 5]*F[1, 7]*F[2, 3] - 2*F[1, 6]*F[1, 7]*F[2, 3] - 
     (3389243*F[1, 7]^2*F[2, 3])/141000 - 
     ((46091631412198973*I)/29469253010400)*Pi*F[1, 8]*F[2, 3] + 
     (43738046591797109*F[1, 1]*F[1, 8]*F[2, 3])/58938506020800 + 
     (48445216232600837*F[1, 3]*F[1, 8]*F[2, 3])/58938506020800 + 
     (19143827*F[1, 8]^2*F[2, 3])/479400 - ((15051510780488*I)/131559165225)*
      Pi*F[1, 9]*F[2, 3] + (104972012326859*F[1, 1]*F[1, 9]*F[2, 3])/
      1052473321800 + 12*F[1, 2]*F[1, 9]*F[2, 3] + 
     (9501753353333*F[1, 3]*F[1, 9]*F[2, 3])/1052473321800 - 
     12*F[1, 5]*F[1, 9]*F[2, 3] + (352404*F[1, 6]*F[1, 9]*F[2, 3])/19975 - 
     12*F[1, 7]*F[1, 9]*F[2, 3] - (19143827*F[1, 8]*F[1, 9]*F[2, 3])/239700 + 
     (2877479*F[1, 9]^2*F[2, 3])/479400 - ((337390556304539*I)/195017115510)*
      Pi*F[1, 10]*F[2, 3] + (337390556304539*F[1, 1]*F[1, 10]*F[2, 3])/
      390034231020 + (337390556304539*F[1, 3]*F[1, 10]*F[2, 3])/
      390034231020 + ((21825164112707*I)/201537444600)*Pi*F[1, 11]*F[2, 3] - 
     (21825164112707*F[1, 1]*F[1, 11]*F[2, 3])/403074889200 - 
     (21825164112707*F[1, 3]*F[1, 11]*F[2, 3])/403074889200 + 
     (5483*F[1, 9]*F[1, 11]*F[2, 3])/170 - (5483*F[1, 11]^2*F[2, 3])/340 - 
     4*F[2, 1]*F[2, 3] + 4*F[2, 2]*F[2, 3] - (9799958267*F[2, 3]^2)/
      67116000 + (245070966506577890227433*Pi^2*F[2, 4])/240690123962442000 + 
     ((17852809495598020868149*I)/86648444626479120)*Pi*F[1, 1]*F[2, 4] - 
     (2075167845686384009419*F[1, 1]^2*F[2, 4])/206305820539236000 + 
     ((2245570513105877739403*I)/31508525318719680)*Pi*F[1, 2]*F[2, 4] - 
     (339896591649132497003*F[1, 1]*F[1, 2]*F[2, 4])/65642761080666000 - 
     (3326211103612018*F[1, 2]^2*F[2, 4])/13813712348625 - 
     ((474899319041719179799*I)/5834912096059200)*Pi*F[1, 3]*F[2, 4] + 
     (302532990349485509*F[1, 1]*F[1, 3]*F[2, 4])/55254849394500 + 
     (190989588267840191*F[1, 2]*F[1, 3]*F[2, 4])/202601114446500 + 
     (33153517*F[1, 3]^2*F[2, 4])/714000 - 
     ((1279649308699430437859593*I)/3851041983399072000)*Pi*F[1, 4]*F[2, 4] + 
     (940678756482256546607*F[1, 1]*F[1, 4]*F[2, 4])/20460081375792000 + 
     (1280519137011135913973*F[1, 2]*F[1, 4]*F[2, 4])/71610284815272000 - 
     (771993517639584256589*F[1, 3]*F[1, 4]*F[2, 4])/29174560480296000 - 
     (42190568864876288621*F[1, 4]^2*F[2, 4])/7448823952416000 + 
     ((446773620977047628439277*I)/618917461617708000)*Pi*F[1, 5]*F[2, 4] - 
     (12489283970699892609049*F[1, 1]*F[1, 5]*F[2, 4])/135388194728873625 - 
     (28058601425755798837789*F[1, 2]*F[1, 5]*F[2, 4])/787713132967992000 + 
     (201668677741468935989*F[1, 3]*F[1, 5]*F[2, 4])/4167794354328000 + 
     (322648601632739039675*F[1, 4]*F[1, 5]*F[2, 4])/5899468570313472 - 
     (69375543146945547681797*F[1, 5]^2*F[2, 4])/866484446264791200 + 
     ((37588139364672437148211*I)/92179196411148000)*Pi*F[1, 6]*F[2, 4] - 
     (4896759085872683302403*F[1, 1]*F[1, 6]*F[2, 4])/103152910269618000 - 
     (1028468055270692001881*F[1, 2]*F[1, 6]*F[2, 4])/43761840720444000 + 
     (11116237199570892577*F[1, 3]*F[1, 6]*F[2, 4])/405202228893000 + 
     (26459410748449927433113*F[1, 4]*F[1, 6]*F[2, 4])/1575426265935984000 - 
     (143881137714083280365797*F[1, 5]*F[1, 6]*F[2, 4])/2166211115661978000 - 
     (181855373245292748697*F[1, 6]^2*F[2, 4])/8596075855801500 - 
     ((680480834482232756591*I)/2813261189171400)*Pi*F[1, 7]*F[2, 4] + 
     (76156347315177174209*F[1, 1]*F[1, 7]*F[2, 4])/4688768648619000 + 
     (554973721584222749*F[1, 2]*F[1, 7]*F[2, 4])/130243573572750 - 
     (797876743672556988109*F[1, 4]*F[1, 7]*F[2, 4])/9846414162099900 + 
     (28518656599308383728277*F[1, 5]*F[1, 7]*F[2, 4])/196928283241998000 + 
     (353698560604677064807*F[1, 6]*F[1, 7]*F[2, 4])/4376184072044400 - 
     (3563719*F[1, 7]^2*F[2, 4])/178500 + 
     ((10540295275866163147583*I)/70018945152710400)*Pi*F[1, 8]*F[2, 4] - 
     (7636432359846897457*F[1, 1]*F[1, 8]*F[2, 4])/744882395241600 - 
     (16853753433730042009*F[1, 2]*F[1, 8]*F[2, 4])/8752368144088800 - 
     (9381898706*F[1, 3]*F[1, 8]*F[2, 4])/18208881 + 
     (722511992129458186597*F[1, 4]*F[1, 8]*F[2, 4])/14003789030542080 - 
     (6473034880800246112399*F[1, 5]*F[1, 8]*F[2, 4])/70018945152710400 - 
     (353138156509565037613*F[1, 6]*F[1, 8]*F[2, 4])/7001894515271040 + 
     (4114090903412951*F[1, 7]*F[1, 8]*F[2, 4])/9193664016900 + 
     (17301684528900809*F[1, 8]^2*F[2, 4])/32688583171200 - 
     ((1893625324093428192083*I)/17504736288177600)*Pi*F[1, 9]*F[2, 4] + 
     (2732877472018552039*F[1, 1]*F[1, 9]*F[2, 4])/416779435432800 + 
     (1040866101537410063*F[1, 2]*F[1, 9]*F[2, 4])/364682006003700 + 
     (1876422871*F[1, 3]*F[1, 9]*F[2, 4])/12139254 - 
     (1422125147723468305507*F[1, 4]*F[1, 9]*F[2, 4])/35009472576355200 + 
     (170518460104471644317*F[1, 5]*F[1, 9]*F[2, 4])/2500676612596800 + 
     (1858409753761845283*F[1, 6]*F[1, 9]*F[2, 4])/52097429429100 - 
     (250678604227289*F[1, 7]*F[1, 9]*F[2, 4])/3064554672300 - 
     (24516091742544101*F[1, 8]*F[1, 9]*F[2, 4])/32688583171200 + 
     (5599935027546287*F[1, 9]^2*F[2, 4])/19068340183200 + 
     ((7247286276628798479313*I)/9267213329035200)*Pi*F[1, 10]*F[2, 4] - 
     (3627993247437143293*F[1, 1]*F[1, 10]*F[2, 4])/70206161583600 - 
     (99834115507088*F[1, 2]*F[1, 10]*F[2, 4])/12618754533 + 
     (447208272337514288021*F[1, 4]*F[1, 10]*F[2, 4])/1853442665807040 - 
     (597670020898876014361*F[1, 5]*F[1, 10]*F[2, 4])/1323887618433600 - 
     (143643610815370431287*F[1, 6]*F[1, 10]*F[2, 4])/514845184946400 + 
     (72868382211383587*F[1, 8]*F[1, 10]*F[2, 4])/23402053861200 - 
     (2197557879765463*F[1, 9]*F[1, 10]*F[2, 4])/917727602400 + 
     (66771*F[1, 10]^2*F[2, 4])/1400 - ((15990707555727569551*I)/
       526738265206560)*Pi*F[1, 11]*F[2, 4] + 
     (824166257482001399*F[1, 1]*F[1, 11]*F[2, 4])/438948554338800 + 
     (18155962674895*F[1, 2]*F[1, 11]*F[2, 4])/44338237812 - 
     (5032908417173028097*F[1, 4]*F[1, 11]*F[2, 4])/526738265206560 + 
     (11620337540914437773*F[1, 5]*F[1, 11]*F[2, 4])/658422831508200 + 
     (288153435051394831*F[1, 6]*F[1, 11]*F[2, 4])/26602942687200 - 
     (300620999389*F[1, 8]*F[1, 11]*F[2, 4])/4602585240 + 
     (151122917309*F[1, 9]*F[1, 11]*F[2, 4])/3068390160 + 4*F[2, 1]*F[2, 4] - 
     4*F[2, 2]*F[2, 4] + 4*F[2, 3]*F[2, 4] - (9173639*F[2, 4]^2)/476000 + 
     (809546264046933743*Pi^2*F[2, 5])/18418283131500 - 
     ((752087446643482543*I)/663058192734000)*Pi*F[1, 1]*F[2, 5] + 
     (249852997125139*F[1, 1]^2*F[2, 5])/2600228206800 + 
     ((2749060891989165997*I)/663058192734000)*Pi*F[1, 2]*F[2, 5] + 
     (455362593667729*F[1, 1]*F[1, 2]*F[2, 5])/2600228206800 - 
     (88024635049*F[1, 2]^2*F[2, 5])/271819800 + 
     ((185636424349321963*I)/8667427356000)*Pi*F[1, 3]*F[2, 5] - 
     (1523052505449641323*F[1, 1]*F[1, 3]*F[2, 5])/663058192734000 - 
     (92132900198583641*F[1, 2]*F[1, 3]*F[2, 5])/66305819273400 + 
     (2574160250388641*F[1, 3]^2*F[2, 5])/1567513458000 - 
     ((1712057916703033*I)/1254010766400)*Pi*F[1, 4]*F[2, 5] + 
     (17047980779*F[1, 1]*F[1, 4]*F[2, 5])/180797400 + 
     (1593813122019889*F[1, 3]*F[1, 4]*F[2, 5])/2508021532800 + 
     ((861007122541541917*I)/94722598962000)*Pi*F[1, 5]*F[2, 5] + 
     (5703856333508861*F[1, 1]*F[1, 5]*F[2, 5])/13001141034000 - 
     (586425546633877*F[1, 2]*F[1, 5]*F[2, 5])/2600228206800 - 
     (1861692610127547053*F[1, 3]*F[1, 5]*F[2, 5])/663058192734000 - 
     (49634988931*F[1, 4]*F[1, 5]*F[2, 5])/361594800 - 
     (2386890916898143*F[1, 5]^2*F[2, 5])/13001141034000 + 
     ((34214273634066559897*I)/1326116385468000)*Pi*F[1, 6]*F[2, 5] + 
     (2660651956480423*F[1, 1]*F[1, 6]*F[2, 5])/8288227409175 - 
     (776205172378557527*F[1, 2]*F[1, 6]*F[2, 5])/663058192734000 - 
     (661697753443066871*F[1, 3]*F[1, 6]*F[2, 5])/331529096367000 + 
     (387616281049061*F[1, 4]*F[1, 6]*F[2, 5])/501604306560 - 
     (3046500701369315441*F[1, 5]*F[1, 6]*F[2, 5])/663058192734000 - 
     (1222798849493469259*F[1, 6]^2*F[2, 5])/663058192734000 - 
     ((2957980606511077219*I)/331529096367000)*Pi*F[1, 7]*F[2, 5] + 
     (9004858049377*F[1, 1]*F[1, 7]*F[2, 5])/123820390800 - 
     (75479747*F[1, 2]*F[1, 7]*F[2, 5])/63450 + 
     (4848971475356602283*F[1, 3]*F[1, 7]*F[2, 5])/1326116385468000 - 
     (39446915446753*F[1, 5]*F[1, 7]*F[2, 5])/123820390800 + 
     (5272774056176794913*F[1, 6]*F[1, 7]*F[2, 5])/1326116385468000 + 
     (29423497769*F[1, 7]^2*F[2, 5])/19415700 + 
     ((9163553218171493*I)/1254010766400)*Pi*F[1, 8]*F[2, 5] - 
     (5860959331913*F[1, 1]*F[1, 8]*F[2, 5])/185730586200 - 
     (34251411258443*F[1, 2]*F[1, 8]*F[2, 5])/92865293100 - 
     (48521427520316731*F[1, 3]*F[1, 8]*F[2, 5])/23575402408320 + 
     (1726558597*F[1, 4]*F[1, 8]*F[2, 5])/40177200 - 
     (28520602240729*F[1, 5]*F[1, 8]*F[2, 5])/325028525850 - 
     (1016360826049174933*F[1, 6]*F[1, 8]*F[2, 5])/353631036124800 - 
     (54614699426641*F[1, 7]*F[1, 8]*F[2, 5])/46432646550 - 
     (19313299031*F[1, 8]^2*F[2, 5])/137578212 - 
     ((114381147518101393*I)/14734626505200)*Pi*F[1, 9]*F[2, 5] - 
     (923771827475069*F[1, 1]*F[1, 9]*F[2, 5])/2600228206800 + 
     (34251411258443*F[1, 2]*F[1, 9]*F[2, 5])/92865293100 + 
     (14595544315956157*F[1, 3]*F[1, 9]*F[2, 5])/5893850602080 - 
     (1726558597*F[1, 4]*F[1, 9]*F[2, 5])/40177200 + 
     (1425263981591327*F[1, 5]*F[1, 9]*F[2, 5])/2600228206800 + 
     (10034618616526933*F[1, 6]*F[1, 9]*F[2, 5])/3536310361248 + 
     (54614699426641*F[1, 7]*F[1, 9]*F[2, 5])/46432646550 + 
     (2137971419953*F[1, 8]*F[1, 9]*F[2, 5])/10318365900 - 
     (32463439169*F[1, 9]^2*F[2, 5])/515918295 + 
     ((25526593800170917*I)/780068462040)*Pi*F[1, 10]*F[2, 5] + 
     (75846186575867*F[1, 1]*F[1, 10]*F[2, 5])/30590920080 - 
     (7453054034*F[1, 2]*F[1, 10]*F[2, 5])/4853925 - 
     (7845906159387293*F[1, 3]*F[1, 10]*F[2, 5])/445753406880 - 
     (5380808977067*F[1, 5]*F[1, 10]*F[2, 5])/3059092008 - 
     (49432917959102711*F[1, 6]*F[1, 10]*F[2, 5])/3120273848160 + 
     (7453054034*F[1, 7]*F[1, 10]*F[2, 5])/4853925 - 
     (5865809462239409*F[1, 8]*F[1, 10]*F[2, 5])/2600228206800 + 
     (5865809462239409*F[1, 9]*F[1, 10]*F[2, 5])/2600228206800 - 
     ((551488912910153*I)/403074889200)*Pi*F[1, 11]*F[2, 5] + 
     (582432941*F[1, 1]*F[1, 11]*F[2, 5])/116226900 + 
     (459919*F[1, 2]*F[1, 11]*F[2, 5])/24300 + 
     (109893807094153*F[1, 3]*F[1, 11]*F[2, 5])/161229955680 + 
     (81709901*F[1, 5]*F[1, 11]*F[2, 5])/232453800 + 
     (549185665534097*F[1, 6]*F[1, 11]*F[2, 5])/806149778400 - 
     (459919*F[1, 7]*F[1, 11]*F[2, 5])/24300 + 
     (3153009371*F[1, 8]*F[1, 11]*F[2, 5])/232453800 - 
     (3153009371*F[1, 9]*F[1, 11]*F[2, 5])/232453800 - 
     (6729*F[2, 1]*F[2, 5])/94 - (42691111*F[2, 3]*F[2, 5])/699125 + 
     (20342820257*F[2, 5]^2)/151011000 + (23814555829574147*Pi^2*F[2, 6])/
      2351270187000 + ((6146076282414215948*I)/455852507504625)*Pi*F[1, 1]*
      F[2, 6] - (66840318793798997411*F[1, 1]^2*F[2, 6])/43761840720444000 - 
     ((720841571016178421*I)/243121337335800)*Pi*F[1, 2]*F[2, 6] - 
     (138389149531524433*F[1, 1]*F[1, 2]*F[2, 6])/1287112962366000 - 
     (113011914644389469*F[1, 2]^2*F[2, 6])/331529096367000 - 
     ((6282546954393507571*I)/2431213373358000)*Pi*F[1, 3]*F[2, 6] + 
     (36756295088832461911*F[1, 1]*F[1, 3]*F[2, 6])/21880920360222000 - 
     (15461950639674165457*F[1, 2]*F[1, 3]*F[2, 6])/21880920360222000 - 
     (170369249414485657*F[1, 3]^2*F[2, 6])/202601114446500 - 
     ((912217878898493*I)/4180035888000)*Pi*F[1, 4]*F[2, 6] + 
     (3032021247137867*F[1, 1]*F[1, 4]*F[2, 6])/7524064598400 - 
     (3475072662801449*F[1, 2]*F[1, 4]*F[2, 6])/18810161496000 - 
     (3475072662801449*F[1, 3]*F[1, 4]*F[2, 6])/18810161496000 - 
     ((45058347531879922993*I)/2083897177164000)*Pi*F[1, 5]*F[2, 6] + 
     (13020940051078490647*F[1, 1]*F[1, 5]*F[2, 6])/14587280240148000 + 
     (397140771768969773*F[1, 2]*F[1, 5]*F[2, 6])/116387874256500 - 
     (1226124499195275109*F[1, 3]*F[1, 5]*F[2, 6])/994587289101000 - 
     (1213718003519809*F[1, 4]*F[1, 5]*F[2, 6])/7524064598400 + 
     (3131783029700475587*F[1, 5]^2*F[2, 6])/1094046018011100 + 
     ((343016793179781184279*I)/14587280240148000)*Pi*F[1, 6]*F[2, 6] - 
     (56369682944264210383*F[1, 1]*F[1, 6]*F[2, 6])/14587280240148000 - 
     (6110328482770227257*F[1, 2]*F[1, 6]*F[2, 6])/2735115045027750 + 
     (25835343840790577249*F[1, 3]*F[1, 6]*F[2, 6])/10940460180111000 + 
     (1213718003519809*F[1, 4]*F[1, 6]*F[2, 6])/7524064598400 - 
     (1702327947799912919*F[1, 5]*F[1, 6]*F[2, 6])/5470230090055500 - 
     (3523064770314338363*F[1, 6]^2*F[2, 6])/1367557522513875 + 
     ((796565410312518737*I)/1326116385468000)*Pi*F[1, 7]*F[2, 6] + 
     (103194574023570302513*F[1, 1]*F[1, 7]*F[2, 6])/21880920360222000 - 
     (159798347950761141761*F[1, 2]*F[1, 7]*F[2, 6])/43761840720444000 - 
     (26151947543649609221*F[1, 3]*F[1, 7]*F[2, 6])/6251691531492000 - 
     (10791135862353685549*F[1, 5]*F[1, 7]*F[2, 6])/3646820060037000 + 
     (10826793658496269549*F[1, 6]*F[1, 7]*F[2, 6])/3646820060037000 - 
     (22224410093971*F[1, 7]^2*F[2, 6])/24463782000 + 
     ((10236322812147973357*I)/1060893108374400)*Pi*F[1, 8]*F[2, 6] - 
     (16942380351727819481*F[1, 1]*F[1, 8]*F[2, 6])/5001353225193600 - 
     (103093028977402823*F[1, 2]*F[1, 8]*F[2, 6])/17504736288177600 + 
     (4784089714382729617*F[1, 3]*F[1, 8]*F[2, 6])/1944970698686400 - 
     (3145853362661*F[1, 4]*F[1, 8]*F[2, 6])/13017412800 + 
     (76532085067665871157*F[1, 5]*F[1, 8]*F[2, 6])/35009472576355200 - 
     (23196661714557135011*F[1, 6]*F[1, 8]*F[2, 6])/5001353225193600 - 
     (180508603385108*F[1, 7]*F[1, 8]*F[2, 6])/208946909475 - 
     (1987833583667549*F[1, 8]^2*F[2, 6])/2080182565440 - 
     ((2285840989798312357*I)/265223277093600)*Pi*F[1, 9]*F[2, 6] + 
     (23370121024470806963*F[1, 1]*F[1, 9]*F[2, 6])/8752368144088800 - 
     (1366499364051683737*F[1, 2]*F[1, 9]*F[2, 6])/4376184072044400 - 
     (1348126092252548809*F[1, 3]*F[1, 9]*F[2, 6])/486242674671600 + 
     (3145853362661*F[1, 4]*F[1, 9]*F[2, 6])/13017412800 - 
     (14483011347319823729*F[1, 5]*F[1, 9]*F[2, 6])/8752368144088800 + 
     (35944148080878342209*F[1, 6]*F[1, 9]*F[2, 6])/8752368144088800 + 
     (181622986902308*F[1, 7]*F[1, 9]*F[2, 6])/208946909475 + 
     (21758734380570629*F[1, 8]*F[1, 9]*F[2, 6])/10400912827200 - 
     (2954891615558221*F[1, 9]^2*F[2, 6])/2600228206800 + 
     ((7487258771665969*I)/975085577550)*Pi*F[1, 10]*F[2, 6] - 
     (4199674863679354*F[1, 1]*F[1, 10]*F[2, 6])/459683200845 + 
     (1549849410205927*F[1, 2]*F[1, 10]*F[2, 6])/595885630725 + 
     (46897700992577803*F[1, 3]*F[1, 10]*F[2, 6])/32177824059150 + 
     (425992904227762513*F[1, 5]*F[1, 10]*F[2, 6])/25742259247320 - 
     (425992904227762513*F[1, 6]*F[1, 10]*F[2, 6])/25742259247320 - 
     (19981029761*F[1, 7]*F[1, 10]*F[2, 6])/17474130 - 
     (2934105056997907*F[1, 8]*F[1, 10]*F[2, 6])/468041077224 + 
     (2934105056997907*F[1, 9]*F[1, 10]*F[2, 6])/468041077224 - 
     ((215864818589633*I)/806149778400)*Pi*F[1, 11]*F[2, 6] + 
     (696454007683141*F[1, 1]*F[1, 11]*F[2, 6])/1330147134360 - 
     (383749047924691*F[1, 2]*F[1, 11]*F[2, 6])/1773529512480 - 
     (6805541140204931*F[1, 3]*F[1, 11]*F[2, 6])/26602942687200 - 
     (7913059615317347*F[1, 5]*F[1, 11]*F[2, 6])/13301471343600 + 
     (7913059615317347*F[1, 6]*F[1, 11]*F[2, 6])/13301471343600 - 
     (34504919*F[1, 7]*F[1, 11]*F[2, 6])/874800 + 
     (23170371959*F[1, 8]*F[1, 11]*F[2, 6])/209208420 - 
     (23170371959*F[1, 9]*F[1, 11]*F[2, 6])/209208420 - 
     (1207188*F[2, 3]*F[2, 6])/14875 - (33153517*F[2, 4]*F[2, 6])/357000 + 
     (69635676421*F[2, 6]^2)/302022000 + (139594655326093539761807*Pi^2*
       F[2, 7])/240690123962442000 + ((3849670376605634943929551*I)/
       8664844462647912000)*Pi*F[1, 1]*F[2, 7] - 
     (74623443771391429214761*F[1, 1]^2*F[2, 7])/1444140743774652000 + 
     ((161585518838508838091*I)/4475642800954500)*Pi*F[1, 2]*F[2, 7] - 
     (16481286172176984191*F[1, 1]*F[1, 2]*F[2, 7])/745940466825750 - 
     (57647873*F[1, 2]^2*F[2, 7])/1071000 - 
     ((1287176127660035390447*I)/29174560480296000)*Pi*F[1, 3]*F[2, 7] + 
     (285331004525883938863*F[1, 1]*F[1, 3]*F[2, 7])/9724853493432000 - 
     ((1438132351712840246546441*I)/1925520991699536000)*Pi*F[1, 4]*F[2, 7] + 
     (3961222298616795706896571*F[1, 1]*F[1, 4]*F[2, 7])/
      34659377850591648000 + (2963814815426352951893*F[1, 2]*F[1, 4]*F[2, 7])/
      71610284815272000 - (1809281124531147873707*F[1, 3]*F[1, 4]*F[2, 7])/
      29174560480296000 - (50212348113238359439*F[1, 4]^2*F[2, 7])/
      3724411976208000 + ((4156230482120807759723567*I)/8664844462647912000)*
      Pi*F[1, 5]*F[2, 7] - (882434935702196917975397*F[1, 1]*F[1, 5]*F[2, 7])/
      8664844462647912000 - (179921751461369800567*F[1, 2]*F[1, 5]*F[2, 7])/
      7161028481527200 + (447187358175101613191*F[1, 3]*F[1, 5]*F[2, 7])/
      14587280240148000 + (22031216113340603660171*F[1, 4]*F[1, 5]*F[2, 7])/
      198053587717666560 - (28131875143934899846483*F[1, 5]^2*F[2, 7])/
      541552778915494500 - ((683107371714662736298441*I)/4332422231323956000)*
      Pi*F[1, 6]*F[2, 7] + (1784319245893750816507*F[1, 1]*F[1, 6]*F[2, 7])/
      123783492323541600 + (7870021608764677*F[1, 2]*F[1, 6]*F[2, 7])/
      707961293280 - (619240109983716113*F[1, 3]*F[1, 6]*F[2, 7])/
      39003423102000 + (159343209902330791296929*F[1, 4]*F[1, 6]*F[2, 7])/
      17329688925295824000 + (476363354200309098961*F[1, 5]*F[1, 6]*F[2, 7])/
      722070371887326000 + (516325460064630916463*F[1, 6]^2*F[2, 7])/
      127424183274234000 - ((25103327732328428702939*I)/196928283241998000)*
      Pi*F[1, 7]*F[2, 7] + (2882044835756078013317*F[1, 1]*F[1, 7]*F[2, 7])/
      32821380540333000 + (7*F[1, 2]*F[1, 7]*F[2, 7])/3 - 
     (1499425231959866700197*F[1, 4]*F[1, 7]*F[2, 7])/7877131329679920 + 
     (1760001177288264838309*F[1, 5]*F[1, 7]*F[2, 7])/19692828324199800 - 
     (575820767946511044709*F[1, 6]*F[1, 7]*F[2, 7])/11584016661294000 - 
     (7*F[1, 7]^2*F[2, 7])/6 + ((2837769679238893992139*I)/35009472576355200)*
      Pi*F[1, 8]*F[2, 7] - (187732680301755721417*F[1, 1]*F[1, 8]*F[2, 7])/
      3334235483462400 - 3*F[1, 2]*F[1, 8]*F[2, 7] + 
     (4263889023192800216893*F[1, 4]*F[1, 8]*F[2, 7])/35009472576355200 - 
     (3955216886118535323667*F[1, 5]*F[1, 8]*F[2, 7])/70018945152710400 + 
     (3844401062245012957*F[1, 6]*F[1, 8]*F[2, 7])/121140043516800 - 
     (15793*F[1, 8]^2*F[2, 7])/700 - ((831676479444495079*I)/13301471343600)*
      Pi*F[1, 9]*F[2, 7] + (236798276218309203529*F[1, 1]*F[1, 9]*F[2, 7])/
      5834912096059200 - (370746442223137192031*F[1, 4]*F[1, 9]*F[2, 7])/
      4376184072044400 + (1473195773950781413*F[1, 5]*F[1, 9]*F[2, 7])/
      33858290692800 - (396586971469039997*F[1, 6]*F[1, 9]*F[2, 7])/
      18387328033800 + (F[1, 8]*F[1, 9]*F[2, 7])/3 - (F[1, 9]^2*F[2, 7])/6 + 
     ((162261557280849723967*I)/370688533161408)*Pi*F[1, 10]*F[2, 7] - 
     (873756288018490560449*F[1, 1]*F[1, 10]*F[2, 7])/3089071109678400 + 
     (212838895919979306757*F[1, 4]*F[1, 10]*F[2, 7])/370688533161408 - 
     (141439635979631449951*F[1, 5]*F[1, 10]*F[2, 7])/463360666451760 + 
     (15835484677577927059*F[1, 6]*F[1, 10]*F[2, 7])/105309242375400 - 
     ((2239859663228955649*I)/131684566301640)*Pi*F[1, 11]*F[2, 7] + 
     (9617850548198849851*F[1, 1]*F[1, 11]*F[2, 7])/877897108677600 - 
     (589887055952559755*F[1, 4]*F[1, 11]*F[2, 7])/26336913260328 + 
     (3949785837944155067*F[1, 5]*F[1, 11]*F[2, 7])/329211415754100 - 
     (920861475504157477*F[1, 6]*F[1, 11]*F[2, 7])/154923019178400 + 
     (5*F[2, 2]*F[2, 7])/3 - (2889083*F[2, 4]*F[2, 7])/29750 + 
     (144684293*F[2, 7]^2)/2142000 + (3664821700081*Pi^2*F[2, 8])/
      2039394672 + ((52832639357941*I)/15295460040)*Pi*F[1, 1]*F[2, 8] - 
     (2525975729*F[1, 1]^2*F[2, 8])/24278508 - 
     ((3479342114204*I)/23216323275)*Pi*F[1, 2]*F[2, 8] + 
     (218462010017*F[1, 1]*F[1, 2]*F[2, 8])/3439455300 - 
     (1934423*F[1, 2]^2*F[2, 8])/47940 + ((658561537*I)/674403)*Pi*F[1, 3]*
      F[2, 8] - (111138241*F[1, 1]*F[1, 3]*F[2, 8])/674403 + 
     ((78360616163*I)/90398700)*Pi*F[1, 4]*F[2, 8] - 
     (322411849*F[1, 1]*F[1, 4]*F[2, 8])/1339240 - 
     ((1449693606269*I)/764773002)*Pi*F[1, 5]*F[2, 8] - 
     (22477903037*F[1, 1]*F[1, 5]*F[2, 8])/182088810 - 
     (12044*F[1, 2]*F[1, 5]*F[2, 8])/2025 + (128123*F[1, 4]*F[1, 5]*F[2, 8])/
      6300 + (2295373*F[1, 5]^2*F[2, 8])/22680 + 
     ((2025107516309*I)/1092532860)*Pi*F[1, 6]*F[2, 8] - 
     (14423326499581*F[1, 1]*F[1, 6]*F[2, 8])/15295460040 + 
     (2003714202581*F[1, 2]*F[1, 6]*F[2, 8])/37146117240 - 
     (1487960257*F[1, 3]*F[1, 6]*F[2, 8])/2697612 - 
     (86649337591*F[1, 4]*F[1, 6]*F[2, 8])/180797400 + 
     (885055697471*F[1, 5]*F[1, 6]*F[2, 8])/1092532860 - 
     (1369686449749*F[1, 6]^2*F[2, 8])/3823865010 + 
     ((148891924693991*I)/46432646550)*Pi*F[1, 7]*F[2, 8] - 
     (375086225569*F[1, 1]*F[1, 7]*F[2, 8])/687891060 + 
     (1934423*F[1, 2]*F[1, 7]*F[2, 8])/23970 - 
     (28649*F[1, 5]*F[1, 7]*F[2, 8])/2025 - 
     (3944789025389*F[1, 6]*F[1, 7]*F[2, 8])/2185065720 - 
     (42517847*F[1, 7]^2*F[2, 8])/719100 - ((4656157309831*I)/3439455300)*Pi*
      F[1, 8]*F[2, 8] + (532497141989*F[1, 1]*F[1, 8]*F[2, 8])/2407618710 + 
     (13772*F[1, 5]*F[1, 8]*F[2, 8])/1575 + 
     (151785236509*F[1, 6]*F[1, 8]*F[2, 8])/188832840 + 
     (66824273*F[1, 8]^2*F[2, 8])/1677900 - ((6430294517*I)/72228561300)*Pi*
      F[1, 9]*F[2, 8] + (122291688221*F[1, 1]*F[1, 9]*F[2, 8])/24076187100 + 
     (35713*F[1, 5]*F[1, 9]*F[2, 8])/1050 + 
     (173620678432*F[1, 6]*F[1, 9]*F[2, 8])/3611428065 - 
     (1491913*F[1, 8]*F[1, 9]*F[2, 8])/23970 + (1491913*F[1, 9]^2*F[2, 8])/
      47940 - ((1571011858777*I)/2185065720)*Pi*F[1, 10]*F[2, 8] - 
     (142675112402*F[1, 1]*F[1, 10]*F[2, 8])/70812315 + 
     (263847358643*F[1, 2]*F[1, 10]*F[2, 8])/6878910600 - 
     (701732927*F[1, 3]*F[1, 10]*F[2, 8])/2697612 - 
     (1679064943*F[1, 4]*F[1, 10]*F[2, 8])/10044300 + 
     (641467639219*F[1, 5]*F[1, 10]*F[2, 8])/637310835 - 
     (6924732238157*F[1, 6]*F[1, 10]*F[2, 8])/15295460040 - 
     (5791099947551*F[1, 7]*F[1, 10]*F[2, 8])/6878910600 + 
     (5136657904489*F[1, 8]*F[1, 10]*F[2, 8])/16050791400 - 
     (8319475769*F[1, 9]*F[1, 10]*F[2, 8])/95540425 + 
     (2073513437959*F[1, 10]^2*F[2, 8])/1699495560 - 
     ((231924223*I)/58113450)*Pi*F[1, 11]*F[2, 8] + 
     (18760997*F[1, 1]*F[1, 11]*F[2, 8])/2582820 - 
     (29383*F[1, 5]*F[1, 11]*F[2, 8])/4050 + 
     (376225811*F[1, 6]*F[1, 11]*F[2, 8])/116226900 + 
     (2405864*F[1, 10]*F[1, 11]*F[2, 8])/3228525 + (483817*F[2, 1]*F[2, 8])/
      4935 - (10559*F[2, 3]*F[2, 8])/94 - (4768591*F[2, 8]^2)/118440 - 
     (47001651472395049*Pi^2*F[2, 9])/6500570517000 + 
     ((5314136617122924973*I)/643556481183000)*Pi*F[1, 1]*F[2, 9] - 
     (3956299502088841331*F[1, 1]^2*F[2, 9])/2574225924732000 + 
     ((156041875240414697*I)/117010269306000)*Pi*F[1, 2]*F[2, 9] - 
     (153615176107930217*F[1, 1]*F[1, 2]*F[2, 9])/117010269306000 - 
     (94182732467*F[1, 2]^2*F[2, 9])/218426625 - 
     ((289980960890906743*I)/19068340183200)*Pi*F[1, 3]*F[2, 9] + 
     (67846549875281473*F[1, 1]*F[1, 3]*F[2, 9])/64355648118300 + 
     (326464183257757*F[1, 2]*F[1, 3]*F[2, 9])/208946909475 + 
     (620046280019*F[1, 3]^2*F[2, 9])/4005953820 + 
     ((373880773469*I)/464907600)*Pi*F[1, 4]*F[2, 9] - 
     (2688514215463*F[1, 1]*F[1, 4]*F[2, 9])/5206965120 - 
     (7494752236949*F[1, 3]*F[1, 4]*F[2, 9])/26034825600 - 
     ((2530060994058128959*I)/2574225924732000)*Pi*F[1, 5]*F[2, 9] + 
     (1172967140651377409*F[1, 1]*F[1, 5]*F[2, 9])/2574225924732000 - 
     (431272920592549*F[1, 2]*F[1, 5]*F[2, 9])/983279574000 + 
     (3564078894091643*F[1, 3]*F[1, 5]*F[2, 9])/4680410772240 + 
     (54042381347*F[1, 4]*F[1, 5]*F[2, 9])/347131008 - 
     (721130950065331*F[1, 5]^2*F[2, 9])/1906834018320 - 
     ((5791081181682988841*I)/2574225924732000)*Pi*F[1, 6]*F[2, 9] - 
     (3571581036315290309*F[1, 1]*F[1, 6]*F[2, 9])/2574225924732000 + 
     (399370961080549*F[1, 2]*F[1, 6]*F[2, 9])/983279574000 + 
     (174793713259155101*F[1, 3]*F[1, 6]*F[2, 9])/51484518494640 - 
     (54042381347*F[1, 4]*F[1, 6]*F[2, 9])/347131008 + 
     (100890408353386*F[1, 5]*F[1, 6]*F[2, 9])/119177126145 - 
     (6561275882011*F[1, 6]^2*F[2, 9])/14124696432 - 
     ((19542378890913859*I)/11701026930600)*Pi*F[1, 7]*F[2, 9] - 
     (24970357700557201*F[1, 1]*F[1, 7]*F[2, 9])/14301255137400 - 
     (450231384719*F[1, 2]*F[1, 7]*F[2, 9])/326183760 + 
     (118350174474987809*F[1, 3]*F[1, 7]*F[2, 9])/64355648118300 - 
     (184467535850271233*F[1, 5]*F[1, 7]*F[2, 9])/183873280338000 + 
     (189329962596987233*F[1, 6]*F[1, 7]*F[2, 9])/183873280338000 + 
     (44756167966229*F[1, 7]^2*F[2, 9])/24463782000 - 
     ((11604732263260481*I)/1950171155100)*Pi*F[1, 8]*F[2, 9] + 
     (3128983195979098727*F[1, 1]*F[1, 8]*F[2, 9])/2059380739785600 + 
     (534096095699869*F[1, 2]*F[1, 8]*F[2, 9])/835787637900 - 
     (106129834847745239*F[1, 3]*F[1, 8]*F[2, 9])/228820082198400 + 
     (938939247629*F[1, 4]*F[1, 8]*F[2, 9])/2603482560 - 
     (58632656021413693*F[1, 5]*F[1, 8]*F[2, 9])/121140043516800 + 
     (157379040301561693*F[1, 6]*F[1, 8]*F[2, 9])/121140043516800 + 
     (661522534015997*F[1, 7]*F[1, 8]*F[2, 9])/417893818950 - 
     (3341842819135087*F[1, 8]^2*F[2, 9])/10400912827200 - 
     ((235422664190331451*I)/24516437378400)*Pi*F[1, 9]*F[2, 9] + 
     (65797583380354501*F[1, 1]*F[1, 9]*F[2, 9])/171615061648800 + 
     (266911536259453*F[1, 2]*F[1, 9]*F[2, 9])/278595879300 + 
     (2211777706875707*F[1, 3]*F[1, 9]*F[2, 9])/8172145792800 - 
     (16884144713239*F[1, 4]*F[1, 9]*F[2, 9])/26034825600 + 
     (32963682047032987*F[1, 5]*F[1, 9]*F[2, 9])/34323012329760 + 
     (7429445133609139*F[1, 6]*F[1, 9]*F[2, 9])/3120273848160 + 
     (4748236145029957*F[1, 7]*F[1, 9]*F[2, 9])/21451882706100 - 
     (8898056162941741*F[1, 8]*F[1, 9]*F[2, 9])/25424453577600 + 
     (40821655123128547*F[1, 9]^2*F[2, 9])/57205020549600 - 
     ((205046538687476557*I)/46804107722400)*Pi*F[1, 10]*F[2, 9] - 
     (54636782254645453*F[1, 1]*F[1, 10]*F[2, 9])/10296903698928 - 
     (13548752171*F[1, 2]*F[1, 10]*F[2, 9])/8737065 + 
     (4987351038294514777*F[1, 3]*F[1, 10]*F[2, 9])/514845184946400 - 
     (23203577600011*F[1, 5]*F[1, 10]*F[2, 9])/71506275687 + 
     (23203577600011*F[1, 6]*F[1, 10]*F[2, 9])/71506275687 + 
     (13548752171*F[1, 7]*F[1, 10]*F[2, 9])/8737065 + 
     (19095668306570819*F[1, 8]*F[1, 10]*F[2, 9])/4680410772240 + 
     (320758613841302743*F[1, 9]*F[1, 10]*F[2, 9])/57205020549600 + 
     ((3781981856903*I)/71130862800)*Pi*F[1, 11]*F[2, 9] + 
     (35758699323857*F[1, 1]*F[1, 11]*F[2, 9])/391219745400 + 
     (37354169*F[1, 2]*F[1, 11]*F[2, 9])/874800 - 
     (113119199073647*F[1, 3]*F[1, 11]*F[2, 9])/782439490800 + 
     (41783796701*F[1, 5]*F[1, 11]*F[2, 9])/9659746800 - 
     (41783796701*F[1, 6]*F[1, 11]*F[2, 9])/9659746800 - 
     (37354169*F[1, 7]*F[1, 11]*F[2, 9])/874800 - 
     (110939927779*F[1, 8]*F[1, 11]*F[2, 9])/2092084200 - 
     (23875888694767*F[1, 9]*F[1, 11]*F[2, 9])/260813163600 - 
     (64833*F[2, 2]*F[2, 9])/850 + (262779*F[2, 3]*F[2, 9])/19975 - 
     (16071921*F[2, 9]^2)/159800 - (269398489*Pi^2*F[2, 10])/137700 + 
     ((6195487243*I)/2284200)*Pi*F[1, 1]*F[2, 10] - 
     (483068383*F[1, 1]^2*F[2, 10])/4314600 - ((13466790271*I)/4853925)*Pi*
      F[1, 2]*F[2, 10] - (1445169079*F[1, 1]*F[1, 2]*F[2, 10])/19415700 + 
     (700863703*F[1, 2]^2*F[2, 10])/1941570 + ((1076749*I)/48600)*Pi*F[1, 5]*
      F[2, 10] - (1744583*F[1, 1]*F[1, 5]*F[2, 10])/12150 + 
     (20239*F[1, 2]*F[1, 5]*F[2, 10])/1215 + (111388*F[1, 5]^2*F[2, 10])/
      6075 - ((1149649*I)/48600)*Pi*F[1, 6]*F[2, 10] + 
     (1744583*F[1, 1]*F[1, 6]*F[2, 10])/12150 - 
     (20239*F[1, 2]*F[1, 6]*F[2, 10])/1215 - 
     (222776*F[1, 5]*F[1, 6]*F[2, 10])/6075 + (228851*F[1, 6]^2*F[2, 10])/
      12150 - ((37964522969*I)/38831400)*Pi*F[1, 7]*F[2, 10] - 
     (26722552261*F[1, 1]*F[1, 7]*F[2, 10])/38831400 + 
     (1036496027*F[1, 2]*F[1, 7]*F[2, 10])/1294380 - 
     (490469*F[1, 5]*F[1, 7]*F[2, 10])/5400 + 
     (498569*F[1, 6]*F[1, 7]*F[2, 10])/5400 + (4724554289*F[1, 7]^2*F[2, 10])/
      4853925 - ((29*I)/9)*Pi*F[1, 8]*F[2, 10] - 
     (244*F[1, 1]*F[1, 8]*F[2, 10])/3 + (8*F[1, 2]*F[1, 8]*F[2, 10])/9 + 
     (104*F[1, 5]*F[1, 8]*F[2, 10])/9 - (104*F[1, 6]*F[1, 8]*F[2, 10])/9 - 
     (263*F[1, 7]*F[1, 8]*F[2, 10])/9 + ((29*I)/9)*Pi*F[1, 9]*F[2, 10] + 
     (244*F[1, 1]*F[1, 9]*F[2, 10])/3 - (8*F[1, 2]*F[1, 9]*F[2, 10])/9 - 
     (104*F[1, 5]*F[1, 9]*F[2, 10])/9 + (104*F[1, 6]*F[1, 9]*F[2, 10])/9 + 
     (263*F[1, 7]*F[1, 9]*F[2, 10])/9 - ((237771246557*I)/38831400)*Pi*
      F[1, 10]*F[2, 10] - (96628052237*F[1, 1]*F[1, 10]*F[2, 10])/38831400 + 
     (55312330163*F[1, 2]*F[1, 10]*F[2, 10])/19415700 + 
     (5901583*F[1, 5]*F[1, 10]*F[2, 10])/48600 - 
     (5877283*F[1, 6]*F[1, 10]*F[2, 10])/48600 + 
     (2154294271*F[1, 7]*F[1, 10]*F[2, 10])/1294380 + 
     (761*F[1, 8]*F[1, 10]*F[2, 10])/9 - (761*F[1, 9]*F[1, 10]*F[2, 10])/9 + 
     (167189941547*F[1, 10]^2*F[2, 10])/38831400 + ((143321*I)/9720)*Pi*
      F[1, 11]*F[2, 10] + (12658*F[1, 1]*F[1, 11]*F[2, 10])/2025 - 
     (245003*F[1, 2]*F[1, 11]*F[2, 10])/24300 + 
     (25739*F[1, 5]*F[1, 11]*F[2, 10])/12150 - 
     (25739*F[1, 6]*F[1, 11]*F[2, 10])/12150 - 
     (840107*F[1, 7]*F[1, 11]*F[2, 10])/48600 - 
     (1020397*F[1, 10]*F[1, 11]*F[2, 10])/48600 - (2888*F[2, 1]*F[2, 10])/
      75 + (1949*F[2, 2]*F[2, 10])/50 + (1610505703*F[2, 10]^2)/4314600 + 
     (230400442701841*Pi^2*F[2, 11])/32101582800 - 
     ((114129280356173*I)/76477300200)*Pi*F[1, 1]*F[2, 11] + 
     (8872022069018*F[1, 1]^2*F[2, 11])/54171420975 + 
     ((202593879601159*I)/185730586200)*Pi*F[1, 2]*F[2, 11] + 
     (1207045802423*F[1, 1]*F[1, 2]*F[2, 11])/3095509770 + 
     3*F[1, 2]^2*F[2, 11] - ((1036693811*I)/899204)*Pi*F[1, 3]*F[2, 11] - 
     (726970672*F[1, 1]*F[1, 3]*F[2, 11])/2023209 + 
     ((4050448786*I)/4519935)*Pi*F[1, 4]*F[2, 11] + 
     (576943777*F[1, 1]*F[1, 4]*F[2, 11])/30132900 + 
     ((260352127474*I)/9559662525)*Pi*F[1, 5]*F[2, 11] + 
     (594737321431*F[1, 1]*F[1, 5]*F[2, 11])/1416246300 + 
     (284*F[1, 2]*F[1, 5]*F[2, 11])/27 + (74213*F[1, 4]*F[1, 5]*F[2, 11])/
      2700 - (26081*F[1, 5]^2*F[2, 11])/1400 + ((3456276085856*I)/9559662525)*
      Pi*F[1, 6]*F[2, 11] - (440012914303*F[1, 1]*F[1, 6]*F[2, 11])/
      4248738900 - (284*F[1, 2]*F[1, 6]*F[2, 11])/27 - 
     (74213*F[1, 4]*F[1, 6]*F[2, 11])/2700 + (20481*F[1, 5]*F[1, 6]*F[2, 11])/
      700 + (1919*F[1, 6]^2*F[2, 11])/1400 + 
     ((112271106154351*I)/185730586200)*Pi*F[1, 7]*F[2, 11] + 
     (1804086359407*F[1, 1]*F[1, 7]*F[2, 11])/1719727650 - 
     6*F[1, 2]*F[1, 7]*F[2, 11] - (500*F[1, 5]*F[1, 7]*F[2, 11])/27 + 
     (338*F[1, 6]*F[1, 7]*F[2, 11])/27 + 21*F[1, 7]^2*F[2, 11] + 
     ((88002142640759*I)/50984866800)*Pi*F[1, 8]*F[2, 11] - 
     (81637371057353*F[1, 1]*F[1, 8]*F[2, 11])/185730586200 - 
     (27634798534039*F[1, 2]*F[1, 8]*F[2, 11])/185730586200 + 
     (393555949*F[1, 3]*F[1, 8]*F[2, 11])/8092836 - 
     (3471344257*F[1, 4]*F[1, 8]*F[2, 11])/40177200 + 
     (820753868881*F[1, 5]*F[1, 8]*F[2, 11])/10925328600 - 
     (14406301289437*F[1, 6]*F[1, 8]*F[2, 11])/76477300200 - 
     (2276656981333*F[1, 7]*F[1, 8]*F[2, 11])/7429223448 - 
     (29091888115939*F[1, 8]^2*F[2, 11])/32101582800 + 
     ((98308223334889*I)/21668568390)*Pi*F[1, 9]*F[2, 11] - 
     (76500246282079*F[1, 1]*F[1, 9]*F[2, 11])/162514262925 - 
     (27003658486489*F[1, 2]*F[1, 9]*F[2, 11])/46432646550 + 
     (393555949*F[1, 3]*F[1, 9]*F[2, 11])/2023209 - 
     (48279839329*F[1, 4]*F[1, 9]*F[2, 11])/180797400 - 
     (110902061923*F[1, 5]*F[1, 9]*F[2, 11])/546266430 - 
     (1659481569833*F[1, 6]*F[1, 9]*F[2, 11])/3823865010 - 
     (2509920839779*F[1, 7]*F[1, 9]*F[2, 11])/1857305862 + 
     (63503084692207*F[1, 8]*F[1, 9]*F[2, 11])/144457122600 + 
     (328827761123*F[1, 9]^2*F[2, 11])/2579591475 + 
     ((10466499051659831*I)/650057051700)*Pi*F[1, 10]*F[2, 11] + 
     (1570167151272337*F[1, 1]*F[1, 10]*F[2, 11])/1300114103400 - 
     (275016627746539*F[1, 2]*F[1, 10]*F[2, 11])/185730586200 + 
     (12238126987*F[1, 3]*F[1, 10]*F[2, 11])/8092836 - 
     (82739807051*F[1, 4]*F[1, 10]*F[2, 11])/90398700 - 
     (16793406987733*F[1, 5]*F[1, 10]*F[2, 11])/38238650100 - 
     (11088624917897*F[1, 6]*F[1, 10]*F[2, 11])/38238650100 - 
     (305998049453107*F[1, 7]*F[1, 10]*F[2, 11])/185730586200 - 
     (3177160783242287*F[1, 8]*F[1, 10]*F[2, 11])/2600228206800 - 
     (1177804960386037*F[1, 9]*F[1, 10]*F[2, 11])/325028525850 - 
     (23521231270262129*F[1, 10]^2*F[2, 11])/2600228206800 - 
     ((5087437399*I)/46490760)*Pi*F[1, 11]*F[2, 11] - 
     (51221933*F[1, 1]*F[1, 11]*F[2, 11])/1291410 + 
     (300631063*F[1, 8]*F[1, 11]*F[2, 11])/29056725 + 
     (1202524252*F[1, 9]*F[1, 11]*F[2, 11])/29056725 + 
     (6931426987*F[1, 10]*F[1, 11]*F[2, 11])/46490760 + 
     (1004623*F[2, 1]*F[2, 11])/16450 - (66771*F[2, 4]*F[2, 11])/700 - 
     (287857559*F[2, 11]^2)/1258425 - (280434120384730926023*Pi^2*F[2, 12])/
      28316485172052000 + ((14361748858783420641307*I)/509696733096936000)*Pi*
      F[1, 1]*F[2, 12] - (191471146846706458097*F[1, 1]^2*F[2, 12])/
      169898911032312000 - ((162272956341463711*I)/150441774822000)*Pi*
      F[1, 2]*F[2, 12] - (265711790853287141*F[1, 1]*F[1, 2]*F[2, 12])/
      100294516548000 - (8*F[1, 2]^2*F[2, 12])/3 + 
     ((9923355762907*I)/61291093446)*Pi*F[1, 3]*F[2, 12] + 
     (3290320898605337*F[1, 1]*F[1, 3]*F[2, 12])/4086072896400 - 
     ((6389739003167*I)/515489546880)*Pi*F[1, 4]*F[2, 12] + 
     (317187664222859*F[1, 1]*F[1, 4]*F[2, 12])/343659697920 - 
     ((5278504911508660688071*I)/509696733096936000)*Pi*F[1, 5]*F[2, 12] - 
     (166309059397656251057*F[1, 1]*F[1, 5]*F[2, 12])/72813819013848000 + 
     (306548768382967933*F[1, 2]*F[1, 5]*F[2, 12])/300883549644000 - 
     (3757604710364401*F[1, 3]*F[1, 5]*F[2, 12])/12258218689200 - 
     (55739214439247*F[1, 4]*F[1, 5]*F[2, 12])/206195818752 + 
     (8694067549142462341*F[1, 5]^2*F[2, 12])/25484836654846800 - 
     ((359915804736694528291*I)/11584016661294000)*Pi*F[1, 6]*F[2, 12] - 
     (1535233715775719498383*F[1, 1]*F[1, 6]*F[2, 12])/254848366548468000 + 
     (50945782303738807*F[1, 2]*F[1, 6]*F[2, 12])/18805221852750 - 
     (73618446709391*F[1, 3]*F[1, 6]*F[2, 12])/111438351720 - 
     (82510930308251*F[1, 4]*F[1, 6]*F[2, 12])/128872386720 + 
     (91891694683601350357*F[1, 5]*F[1, 6]*F[2, 12])/16989891103231200 + 
     (12863213457897486967*F[1, 6]^2*F[2, 12])/1820345475346200 - 
     ((6184899665155484989*I)/23168033322588000)*Pi*F[1, 7]*F[2, 12] + 
     (89710189312531153*F[1, 1]*F[1, 7]*F[2, 12])/43878850989750 + 
     (16*F[1, 2]*F[1, 7]*F[2, 12])/3 - (2132953946616167977*F[1, 5]*F[1, 7]*
       F[2, 12])/3309719046084000 - (6562850666386946989*F[1, 6]*F[1, 7]*
       F[2, 12])/5792008330647000 - (5519*F[1, 7]^2*F[2, 12])/900 - 
     ((439456236339581*I)/294197248540800)*Pi*F[1, 8]*F[2, 12] - 
     (1422702966652594729*F[1, 1]*F[1, 8]*F[2, 12])/1372920493190400 + 
     (19*F[1, 2]*F[1, 8]*F[2, 12])/2 - (730*F[1, 4]*F[1, 8]*F[2, 12])/33 + 
     (1283221419091933961*F[1, 5]*F[1, 8]*F[2, 12])/4118761479571200 + 
     (74775996704365109*F[1, 6]*F[1, 8]*F[2, 12])/102969036989280 - 
     (239*F[1, 7]*F[1, 8]*F[2, 12])/22 - (35*F[1, 8]^2*F[2, 12])/22 + 
     ((1378757225267456129*I)/514845184946400)*Pi*F[1, 9]*F[2, 12] - 
     (15017833453870169*F[1, 1]*F[1, 9]*F[2, 12])/343230123297600 - 
     (19*F[1, 2]*F[1, 9]*F[2, 12])/2 + (730*F[1, 4]*F[1, 9]*F[2, 12])/33 - 
     (1204329248815590539*F[1, 5]*F[1, 9]*F[2, 12])/1029690369892800 - 
     (377032925339427803*F[1, 6]*F[1, 9]*F[2, 12])/257422592473200 + 
     (173*F[1, 7]*F[1, 9]*F[2, 12])/22 + (76*F[1, 8]*F[1, 9]*F[2, 12])/11 - 
     (1599199*F[1, 9]^2*F[2, 12])/56100 - 
     ((3080907949100059949*I)/463360666451760)*Pi*F[1, 10]*F[2, 12] - 
     (14225342059485119509*F[1, 1]*F[1, 10]*F[2, 12])/772267777419600 + 
     (3176723626068606577*F[1, 5]*F[1, 10]*F[2, 12])/463360666451760 + 
     (3836086163055693217*F[1, 6]*F[1, 10]*F[2, 12])/210618484750800 - 
     ((34653072551906834237*I)/271115283562200)*Pi*F[1, 11]*F[2, 12] + 
     (381880790379107943739*F[1, 1]*F[1, 11]*F[2, 12])/50969673309693600 + 
     (355229426519374549*F[1, 2]*F[1, 11]*F[2, 12])/30088354964400 - 
     (11007459675085471*F[1, 3]*F[1, 11]*F[2, 12])/3064554672300 - 
     (1790105923565423*F[1, 4]*F[1, 11]*F[2, 12])/515489546880 + 
     (527579258420958791023*F[1, 5]*F[1, 11]*F[2, 12])/50969673309693600 + 
     (1331978387906047729*F[1, 6]*F[1, 11]*F[2, 12])/41641889958900 - 
     (35446662181393939841*F[1, 7]*F[1, 11]*F[2, 12])/4633606664517600 + 
     (8074162492139136517*F[1, 8]*F[1, 11]*F[2, 12])/2059380739785600 - 
     (2528673138260183197*F[1, 9]*F[1, 11]*F[2, 12])/514845184946400 + 
     (37800473758885793047*F[1, 10]*F[1, 11]*F[2, 12])/463360666451760 - 
     (664983214543820021*F[1, 11]^2*F[2, 12])/154923019178400 - 
     (24458371*F[2, 2]*F[2, 12])/5553900 - (13*F[2, 4]*F[2, 12])/3 + 
     (88975609*F[2, 12]^2)/448800 - (229081*Pi^2*F[2, 13])/3600 - 
     ((2085641*I)/75600)*Pi*F[1, 1]*F[2, 13] + (2085641*F[1, 1]^2*F[2, 13])/
      151200 + (40*I)*Pi*F[1, 2]*F[2, 13] - 10*F[1, 1]*F[1, 2]*F[2, 13] + 
     7*F[1, 2]^2*F[2, 13] + ((99481*I)/21600)*Pi*F[1, 4]*F[2, 13] + 
     (26177*F[1, 1]*F[1, 4]*F[2, 13])/6048 + 17*F[1, 2]*F[1, 4]*F[2, 13] + 
     (10484323*F[1, 4]^2*F[2, 13])/151200 - ((44939*I)/2100)*Pi*F[1, 5]*
      F[2, 13] + (7513*F[1, 1]*F[1, 5]*F[2, 13])/700 - 
     30*F[1, 2]*F[1, 5]*F[2, 13] - (32689*F[1, 4]*F[1, 5]*F[2, 13])/1050 + 
     (44939*F[1, 5]^2*F[2, 13])/4200 + ((7513*I)/700)*Pi*F[1, 6]*F[2, 13] - 
     (7513*F[1, 1]*F[1, 6]*F[2, 13])/700 + (7513*F[1, 4]*F[1, 6]*F[2, 13])/
      350 - (7513*F[1, 5]*F[1, 6]*F[2, 13])/700 + (7513*F[1, 6]^2*F[2, 13])/
      1400 - (10*I)*Pi*F[1, 7]*F[2, 13] + 10*F[1, 1]*F[1, 7]*F[2, 13] + 
     10*F[1, 2]*F[1, 7]*F[2, 13] - 20*F[1, 4]*F[1, 7]*F[2, 13] - 
     5*F[1, 7]^2*F[2, 13] + ((658667*I)/30240)*Pi*F[1, 8]*F[2, 13] + 
     (150647*F[1, 1]*F[1, 8]*F[2, 13])/21600 - (37*F[1, 2]*F[1, 8]*F[2, 13])/
      3 + (714893*F[1, 4]*F[1, 8]*F[2, 13])/10800 - 
     (53387*F[1, 5]*F[1, 8]*F[2, 13])/2100 - (7513*F[1, 6]*F[1, 8]*F[2, 13])/
      2100 + (10*F[1, 7]*F[1, 8]*F[2, 13])/3 + (6046447*F[1, 8]^2*F[2, 13])/
      37800 - ((984727*I)/75600)*Pi*F[1, 9]*F[2, 13] + 
     (984727*F[1, 1]*F[1, 9]*F[2, 13])/75600 - 
     (4575839*F[1, 4]*F[1, 9]*F[2, 13])/151200 - 
     (5529983*F[1, 8]*F[1, 9]*F[2, 13])/151200 - (1113229*F[1, 9]^2*F[2, 13])/
      37800 + (513*F[1, 4]*F[1, 10]*F[2, 13])/700 + 
     (171*F[1, 8]*F[1, 10]*F[2, 13])/700 - (5921*F[2, 1]*F[2, 13])/140 - 
     (10217*F[2, 4]*F[2, 13])/1050 - (2330891*F[2, 13]^2)/50400 + 
     (14449*Pi^2*F[2, 14])/900 + ((297881*I)/8100)*Pi*F[1, 1]*F[2, 14] - 
     (297881*F[1, 1]^2*F[2, 14])/16200 - ((75743*I)/8100)*Pi*F[1, 2]*
      F[2, 14] + (75743*F[1, 1]*F[1, 2]*F[2, 14])/8100 - 
     (161197*F[1, 2]^2*F[2, 14])/8100 - ((3476*I)/225)*Pi*F[1, 5]*F[2, 14] + 
     (1001*F[1, 1]*F[1, 5]*F[2, 14])/225 + (1738*F[1, 5]^2*F[2, 14])/225 + 
     ((1001*I)/225)*Pi*F[1, 6]*F[2, 14] - (1001*F[1, 1]*F[1, 6]*F[2, 14])/
      225 - (1001*F[1, 5]*F[1, 6]*F[2, 14])/225 + (1001*F[1, 6]^2*F[2, 14])/
      450 + ((155893*I)/3240)*Pi*F[1, 7]*F[2, 14] - 
     (706289*F[1, 1]*F[1, 7]*F[2, 14])/16200 - 
     (405547*F[1, 2]*F[1, 7]*F[2, 14])/16200 - 
     (3049*F[1, 5]*F[1, 7]*F[2, 14])/675 - (1001*F[1, 6]*F[1, 7]*F[2, 14])/
      675 - (9329*F[1, 7]^2*F[2, 14])/8100 + (15*I)*Pi*F[1, 9]*F[2, 14] - 
     15*F[1, 5]*F[1, 9]*F[2, 14] + (45*F[1, 7]*F[1, 9]*F[2, 14])/2 + 
     15*F[1, 9]^2*F[2, 14] + (1001*F[1, 7]*F[1, 10]*F[2, 14])/675 + 
     ((402353*I)/16200)*Pi*F[1, 11]*F[2, 14] - 
     (17681*F[1, 1]*F[1, 11]*F[2, 14])/648 - 
     (309451*F[1, 2]*F[1, 11]*F[2, 14])/16200 - 
     (2452*F[1, 5]*F[1, 11]*F[2, 14])/225 + (2002*F[1, 6]*F[1, 11]*F[2, 14])/
      225 - (18704*F[1, 7]*F[1, 11]*F[2, 14])/2025 + 
     (15*F[1, 9]*F[1, 11]*F[2, 14])/2 + (1001*F[1, 10]*F[1, 11]*F[2, 14])/
      225 + (596207*F[1, 11]^2*F[2, 14])/16200 + (219*F[2, 1]*F[2, 14])/10 - 
     (2002*F[2, 2]*F[2, 14])/75 - (34069*F[2, 14]^2)/5400 + 
     (1594363*Pi^2*F[2, 15])/34425 + ((56251*I)/3825)*Pi*F[1, 1]*F[2, 15] + 
     (33667*F[1, 1]^2*F[2, 15])/1530 - (30*I)*Pi*F[1, 2]*F[2, 15] + 
     30*F[1, 1]*F[1, 2]*F[2, 15] - 5*F[1, 2]^2*F[2, 15] - 
     ((1396*I)/425)*Pi*F[1, 3]*F[2, 15] + (1396*F[1, 1]*F[1, 3]*F[2, 15])/
      425 + ((54659*I)/2550)*Pi*F[1, 5]*F[2, 15] - 
     (26153*F[1, 1]*F[1, 5]*F[2, 15])/850 + (50347*F[1, 5]^2*F[2, 15])/5100 + 
     ((26547*I)/850)*Pi*F[1, 6]*F[2, 15] - (26547*F[1, 1]*F[1, 6]*F[2, 15])/
      850 - (8849*F[1, 5]*F[1, 6]*F[2, 15])/850 + (8849*F[1, 6]^2*F[2, 15])/
      1700 + (78*I)*Pi*F[1, 7]*F[2, 15] - 48*F[1, 1]*F[1, 7]*F[2, 15] + 
     10*F[1, 2]*F[1, 7]*F[2, 15] - 30*F[1, 5]*F[1, 7]*F[2, 15] + 
     7*F[1, 7]^2*F[2, 15] + ((16471*I)/7650)*Pi*F[1, 8]*F[2, 15] - 
     (16471*F[1, 1]*F[1, 8]*F[2, 15])/7650 - (4903*F[1, 8]^2*F[2, 15])/7650 + 
     ((1578799*I)/1700)*Pi*F[1, 9]*F[2, 15] - 
     (4179731*F[1, 1]*F[1, 9]*F[2, 15])/5100 + 30*F[1, 2]*F[1, 9]*F[2, 15] + 
     (3839*F[1, 3]*F[1, 9]*F[2, 15])/850 - (210209*F[1, 5]*F[1, 9]*F[2, 15])/
      2550 - (26547*F[1, 6]*F[1, 9]*F[2, 15])/850 - 
     63*F[1, 7]*F[1, 9]*F[2, 15] - (59219*F[1, 8]*F[1, 9]*F[2, 15])/15300 - 
     (72621571*F[1, 9]^2*F[2, 15])/55080 - ((563323*I)/5100)*Pi*F[1, 11]*
      F[2, 15] + (204643*F[1, 1]*F[1, 11]*F[2, 15])/1700 - 
     20*F[1, 2]*F[1, 11]*F[2, 15] + (349*F[1, 3]*F[1, 11]*F[2, 15])/850 - 
     (39722*F[1, 5]*F[1, 11]*F[2, 15])/1275 + 
     (8849*F[1, 6]*F[1, 11]*F[2, 15])/425 + 17*F[1, 7]*F[1, 11]*F[2, 15] + 
     (19229*F[1, 8]*F[1, 11]*F[2, 15])/15300 - 
     (244453*F[1, 9]*F[1, 11]*F[2, 15])/137700 - 
     (8787299*F[1, 11]^2*F[2, 15])/275400 - (1047*F[2, 2]*F[2, 15])/425 - 
     (5483*F[2, 3]*F[2, 15])/170 + (1706383*F[2, 15]^2)/18360 - 
     (1912162927*Pi^2*F[2, 16])/12852000 - ((32062907*I)/214200)*Pi*F[1, 1]*
      F[2, 16] + (3958969*F[1, 1]^2*F[2, 16])/306000 - 
     ((2208319*I)/61200)*Pi*F[1, 2]*F[2, 16] - 
     (33435541*F[1, 1]*F[1, 2]*F[2, 16])/306000 - 
     (307308973*F[1, 2]^2*F[2, 16])/1071000 + (16*I)*Pi*F[1, 3]*F[2, 16] - 
     16*F[1, 1]*F[1, 3]*F[2, 16] - 22*F[1, 2]*F[1, 3]*F[2, 16] + 
     ((15472943*I)/126000)*Pi*F[1, 4]*F[2, 16] - 
     (1602247*F[1, 1]*F[1, 4]*F[2, 16])/14000 - 
     (19345859*F[1, 2]*F[1, 4]*F[2, 16])/102000 - 
     2*F[1, 3]*F[1, 4]*F[2, 16] - (811381*F[1, 4]^2*F[2, 16])/21000 - 
     ((8720389*I)/44625)*Pi*F[1, 5]*F[2, 16] + 
     (1990441*F[1, 1]*F[1, 5]*F[2, 16])/14875 + 
     (342869*F[1, 2]*F[1, 5]*F[2, 16])/2125 - (3709*F[1, 4]*F[1, 5]*F[2, 16])/
      1575 + (1329908*F[1, 5]^2*F[2, 16])/44625 - (6*I)*Pi*F[1, 6]*F[2, 16] + 
     6*F[1, 1]*F[1, 6]*F[2, 16] + 6*F[1, 2]*F[1, 6]*F[2, 16] - 
     4*F[1, 4]*F[1, 6]*F[2, 16] + 2*F[1, 5]*F[1, 6]*F[2, 16] - 
     F[1, 6]^2*F[2, 16] + (9*I)*Pi*F[1, 7]*F[2, 16] - 
     9*F[1, 1]*F[1, 7]*F[2, 16] - (61*F[1, 2]*F[1, 7]*F[2, 16])/4 - 
     (5*F[1, 4]*F[1, 7]*F[2, 16])/4 - (7*F[1, 7]^2*F[2, 16])/4 - 
     (30*I)*Pi*F[1, 8]*F[2, 16] + 45*F[1, 1]*F[1, 8]*F[2, 16] + 
     (165*F[1, 2]*F[1, 8]*F[2, 16])/2 + (15*F[1, 4]*F[1, 8]*F[2, 16])/2 - 
     15*F[1, 5]*F[1, 8]*F[2, 16] + 15*F[1, 8]^2*F[2, 16] - 
     (17753149*F[2, 3]*F[2, 16])/214200 + 12*F[2, 4]*F[2, 16] + 
     (96175711*F[2, 16]^2)/2142000 + (1545461703503868319*Pi^2*F[2, 17])/
      291745604802960 + ((100907434395943741*I)/130243573572750)*Pi*F[1, 1]*
      F[2, 17] + (662323*F[1, 1]^2*F[2, 17])/59500 + 
     ((5062973976900445349*I)/911705015009250)*Pi*F[1, 2]*F[2, 17] - 
     (1316415516089949851*F[1, 1]*F[1, 2]*F[2, 17])/1823410030018500 - 
     (1360357580098903*F[1, 2]^2*F[2, 17])/27627424697250 + 
     ((17532706363971214421*I)/3646820060037000)*Pi*F[1, 3]*F[2, 17] - 
     (737985388807189393*F[1, 1]*F[1, 3]*F[2, 17])/911705015009250 + 
     (44514656659974716*F[1, 2]*F[1, 3]*F[2, 17])/151950835834875 + 
     (435502278037403389*F[1, 3]^2*F[2, 17])/810404457786000 - 
     ((160670692102069906123*I)/29174560480296000)*Pi*F[1, 4]*F[2, 17] + 
     (1161879158979785929*F[1, 1]*F[1, 4]*F[2, 17])/1458728024014800 + 
     (65902220776330933*F[1, 2]*F[1, 4]*F[2, 17])/294692530104000 - 
     (3523057855386170419*F[1, 3]*F[1, 4]*F[2, 17])/9724853493432000 - 
     (3473128855370453*F[1, 4]^2*F[2, 17])/18810161496000 + 
     ((7562642089293147517*I)/520974294291000)*Pi*F[1, 5]*F[2, 17] - 
     (9303232538781923089*F[1, 1]*F[1, 5]*F[2, 17])/4862426746716000 - 
     (350155894238290387*F[1, 2]*F[1, 5]*F[2, 17])/143012551374000 + 
     (476383354346772679*F[1, 3]*F[1, 5]*F[2, 17])/663058192734000 + 
     (35469288436684573963*F[1, 4]*F[1, 5]*F[2, 17])/29174560480296000 - 
     (4085935875099451*F[1, 5]^2*F[2, 17])/2161078554096 - 
     ((49032611835653882809*I)/3646820060037000)*Pi*F[1, 6]*F[2, 17] + 
     (9363691725946540033*F[1, 1]*F[1, 6]*F[2, 17])/4862426746716000 + 
     (148177408209185587*F[1, 2]*F[1, 6]*F[2, 17])/115772065398000 - 
     (13388728138424242169*F[1, 3]*F[1, 6]*F[2, 17])/7293640120074000 - 
     (2875243474245603163*F[1, 4]*F[1, 6]*F[2, 17])/29174560480296000 + 
     (131537796882968591*F[1, 5]*F[1, 6]*F[2, 17])/303901671669750 + 
     (3585384964600886591*F[1, 6]^2*F[2, 17])/2431213373358000 - 
     ((777063159647030689*I)/364682006003700)*Pi*F[1, 7]*F[2, 17] + 
     (119*F[1, 1]*F[1, 7]*F[2, 17])/12 + (968685850321591979*F[1, 2]*F[1, 7]*
       F[2, 17])/455852507504625 + (193908705447545716*F[1, 3]*F[1, 7]*
       F[2, 17])/91170501500925 - (193908705447545716*F[1, 4]*F[1, 7]*
       F[2, 17])/91170501500925 + (483594335179032211*F[1, 5]*F[1, 7]*
       F[2, 17])/405202228893000 - (486025548552390211*F[1, 6]*F[1, 7]*
       F[2, 17])/405202228893000 - (275573*F[1, 7]^2*F[2, 17])/59500 - 
     ((2717180276565757427*I)/388994139737280)*Pi*F[1, 8]*F[2, 17] + 
     (3552529705016807*F[1, 1]*F[1, 8]*F[2, 17])/3120273848160 + 
     (603395933997238861*F[1, 2]*F[1, 8]*F[2, 17])/5834912096059200 - 
     (4659138073981295617*F[1, 3]*F[1, 8]*F[2, 17])/1944970698686400 + 
     (93807156318743629*F[1, 4]*F[1, 8]*F[2, 17])/77798827947456 - 
     (1548039388640497699*F[1, 5]*F[1, 8]*F[2, 17])/1166982419211840 + 
     (592067840687929933*F[1, 6]*F[1, 8]*F[2, 17])/166711774173120 + 
     (20710507943615*F[1, 7]*F[1, 8]*F[2, 17])/22287670344 + 
     (10687315318552*F[1, 8]^2*F[2, 17])/10834284195 + 
     ((3247370178544138579*I)/486242674671600)*Pi*F[1, 9]*F[2, 17] - 
     (3519766829611127*F[1, 1]*F[1, 9]*F[2, 17])/3120273848160 + 
     (285526057809753899*F[1, 2]*F[1, 9]*F[2, 17])/1458728024014800 + 
     (1308784137574330309*F[1, 3]*F[1, 9]*F[2, 17])/486242674671600 - 
     (365147173035577043*F[1, 4]*F[1, 9]*F[2, 17])/243121337335800 + 
     (1251594122569561609*F[1, 5]*F[1, 9]*F[2, 17])/729364012007400 - 
     (718591576919736001*F[1, 6]*F[1, 9]*F[2, 17])/182341003001850 - 
     (20777370954647*F[1, 7]*F[1, 9]*F[2, 17])/22287670344 - 
     (22467029718221*F[1, 8]*F[1, 9]*F[2, 17])/10834284195 + 
     (11779714399669*F[1, 9]^2*F[2, 17])/10834284195 + 
     ((49917057753544*I)/12618754533)*Pi*F[1, 10]*F[2, 17] - 
     (49917057753544*F[1, 2]*F[1, 10]*F[2, 17])/12618754533 - 
     (49917057753544*F[1, 3]*F[1, 10]*F[2, 17])/12618754533 + 
     (49917057753544*F[1, 4]*F[1, 10]*F[2, 17])/12618754533 - 
     (1711510524894485459*F[1, 5]*F[1, 10]*F[2, 17])/171615061648800 + 
     (1711510524894485459*F[1, 6]*F[1, 10]*F[2, 17])/171615061648800 + 
     (93876230858753369*F[1, 8]*F[1, 10]*F[2, 17])/15601369240800 - 
     (93876230858753369*F[1, 9]*F[1, 10]*F[2, 17])/15601369240800 - 
     ((18155962674895*I)/88676475624)*Pi*F[1, 11]*F[2, 17] + 
     (18155962674895*F[1, 2]*F[1, 11]*F[2, 17])/88676475624 + 
     (18155962674895*F[1, 3]*F[1, 11]*F[2, 17])/88676475624 - 
     (18155962674895*F[1, 4]*F[1, 11]*F[2, 17])/88676475624 + 
     (91539078668737*F[1, 5]*F[1, 11]*F[2, 17])/295588252080 - 
     (91539078668737*F[1, 6]*F[1, 11]*F[2, 17])/295588252080 - 
     (29272604359*F[1, 8]*F[1, 11]*F[2, 17])/278944560 + 
     (29272604359*F[1, 9]*F[1, 11]*F[2, 17])/278944560 + 2*F[2, 1]*F[2, 17] - 
     2*F[2, 2]*F[2, 17] - (15539749*F[2, 3]*F[2, 17])/214200 + 
     (10221329*F[2, 4]*F[2, 17])/71400 - (24924013*F[2, 6]*F[2, 17])/357000 + 
     (18609949*F[2, 16]*F[2, 17])/214200 + (26821943*F[2, 17]^2)/357000 + 
     (107391235908455953*Pi^2*F[2, 18])/17161506164880 + 
     ((8561393186610157*I)/28602510274800)*Pi*F[1, 1]*F[2, 18] + 
     (13671*F[1, 1]^2*F[2, 18])/1700 - ((1869212743270957*I)/1114383517200)*
      Pi*F[1, 2]*F[2, 18] + (83707791889*F[1, 1]*F[1, 2]*F[2, 18])/
      232988400 + (2264793908387*F[1, 2]^2*F[2, 18])/4077297000 + 
     ((11136979665261841*I)/1825692145200)*Pi*F[1, 3]*F[2, 18] - 
     (1764240985988321*F[1, 1]*F[1, 3]*F[2, 18])/5720502054960 - 
     (311835478973083*F[1, 2]*F[1, 3]*F[2, 18])/557191758600 + 
     (3188116757161*F[1, 3]^2*F[2, 18])/20029769100 - 
     ((297421610509*I)/2603482560)*Pi*F[1, 4]*F[2, 18] + 
     (297421610509*F[1, 3]*F[1, 4]*F[2, 18])/2603482560 + 
     ((193771033708068493*I)/42903765412200)*Pi*F[1, 5]*F[2, 18] + 
     (1002438824602661*F[1, 1]*F[1, 5]*F[2, 18])/21451882706100 + 
     (3715706714969171*F[1, 2]*F[1, 5]*F[2, 18])/19501711551000 - 
     (150436113516679*F[1, 3]*F[1, 5]*F[2, 18])/433371367800 + 
     (297421610509*F[1, 4]*F[1, 5]*F[2, 18])/2603482560 - 
     (6250793461186199*F[1, 5]^2*F[2, 18])/21451882706100 - 
     ((105403772490125743*I)/42903765412200)*Pi*F[1, 6]*F[2, 18] - 
     (1152602003545361*F[1, 1]*F[1, 6]*F[2, 18])/21451882706100 - 
     (3322422198690671*F[1, 2]*F[1, 6]*F[2, 18])/19501711551000 - 
     (24391253207302043*F[1, 3]*F[1, 6]*F[2, 18])/14301255137400 - 
     (297421610509*F[1, 4]*F[1, 6]*F[2, 18])/2603482560 - 
     (4392698112697661*F[1, 5]*F[1, 6]*F[2, 18])/3064554672300 + 
     (18499840125034913*F[1, 6]^2*F[2, 18])/10725941353050 + 
     ((58723747546275841*I)/28602510274800)*Pi*F[1, 7]*F[2, 18] - 
     (80212965889*F[1, 1]*F[1, 7]*F[2, 18])/232988400 + 
     (4218560511259*F[1, 2]*F[1, 7]*F[2, 18])/2718198000 + 
     (431204993400493*F[1, 3]*F[1, 7]*F[2, 18])/2383542522900 + 
     (42712128545504633*F[1, 5]*F[1, 7]*F[2, 18])/20430364482000 - 
     (43369305269675633*F[1, 6]*F[1, 7]*F[2, 18])/20430364482000 - 
     (17185269350551*F[1, 7]^2*F[2, 18])/8154594000 + 
     ((3085185551573777*I)/22882008219840)*Pi*F[1, 8]*F[2, 18] - 
     (181123*F[1, 1]*F[1, 8]*F[2, 18])/15300 + 
     (2311*F[1, 2]*F[1, 8]*F[2, 18])/27 - 
     (14376623169819013*F[1, 3]*F[1, 8]*F[2, 18])/114410041099200 - 
     (3845383279303669*F[1, 5]*F[1, 8]*F[2, 18])/114410041099200 + 
     (4150476722234869*F[1, 6]*F[1, 8]*F[2, 18])/114410041099200 - 
     (2635*F[1, 7]*F[1, 8]*F[2, 18])/27 + (27697*F[1, 8]^2*F[2, 18])/3825 + 
     ((17553733103210177*I)/2523750906600)*Pi*F[1, 9]*F[2, 18] - 
     (11760090115761727*F[1, 1]*F[1, 9]*F[2, 18])/28602510274800 - 
     (385157787058483*F[1, 2]*F[1, 9]*F[2, 18])/557191758600 - 
     (12342540408941759*F[1, 3]*F[1, 9]*F[2, 18])/28602510274800 + 
     (297421610509*F[1, 4]*F[1, 9]*F[2, 18])/2603482560 - 
     (4002688370245589*F[1, 5]*F[1, 9]*F[2, 18])/4086072896400 - 
     (2797158606883507*F[1, 6]*F[1, 9]*F[2, 18])/2600228206800 + 
     (773464043818393*F[1, 7]*F[1, 9]*F[2, 18])/2383542522900 - 
     (11763841809014629*F[1, 8]*F[1, 9]*F[2, 18])/114410041099200 - 
     (722695324942951*F[1, 9]^2*F[2, 18])/1682500604400 + 
     ((17407817206636123*I)/4290376541220)*Pi*F[1, 10]*F[2, 18] + 
     (108197571173*F[1, 2]*F[1, 10]*F[2, 18])/58247100 - 
     (17407817206636123*F[1, 3]*F[1, 10]*F[2, 18])/4290376541220 - 
     (693983740416254*F[1, 5]*F[1, 10]*F[2, 18])/315468863325 + 
     (693983740416254*F[1, 6]*F[1, 10]*F[2, 18])/315468863325 - 
     (108197571173*F[1, 7]*F[1, 10]*F[2, 18])/58247100 - 
     (17407817206636123*F[1, 9]*F[1, 10]*F[2, 18])/4290376541220 - 
     ((553887397487848979*I)/85807530824400)*Pi*F[1, 11]*F[2, 18] + 
     (9165597536527171*F[1, 1]*F[1, 11]*F[2, 18])/28602510274800 + 
     (61720628005603*F[1, 2]*F[1, 11]*F[2, 18])/111438351720 + 
     (50009310129293*F[1, 3]*F[1, 11]*F[2, 18])/2043036448200 - 
     (297421610509*F[1, 4]*F[1, 11]*F[2, 18])/2603482560 + 
     (28354252256916233*F[1, 5]*F[1, 11]*F[2, 18])/42903765412200 + 
     (5428425691194647*F[1, 6]*F[1, 11]*F[2, 18])/3900342310200 - 
     (3756399891219319*F[1, 7]*F[1, 11]*F[2, 18])/21451882706100 + 
     (14376623169819013*F[1, 8]*F[1, 11]*F[2, 18])/114410041099200 + 
     (5683901726166751*F[1, 9]*F[1, 11]*F[2, 18])/9534170091600 + 
     (17407817206636123*F[1, 10]*F[1, 11]*F[2, 18])/4290376541220 - 
     (309559301725*F[1, 11]^2*F[2, 18])/1738754424 + 
     (66837*F[2, 2]*F[2, 18])/850 - (41467*F[2, 3]*F[2, 18])/850 - 
     (75071*F[2, 9]*F[2, 18])/850 + (26717*F[2, 15]*F[2, 18])/850 + 
     (20496*F[2, 18]^2)/425 + (1349279*Pi^2*F[2, 19])/15120 + 
     ((194333*I)/1350)*Pi*F[1, 1]*F[2, 19] + (5699*F[1, 1]^2*F[2, 19])/315 + 
     ((682*I)/27)*Pi*F[1, 2]*F[2, 19] - (358*F[1, 1]*F[1, 2]*F[2, 19])/27 - 
     4*F[1, 2]^2*F[2, 19] + ((393563*I)/3780)*Pi*F[1, 4]*F[2, 19] - 
     (1335223*F[1, 1]*F[1, 4]*F[2, 19])/18900 + 6*F[1, 2]*F[1, 4]*F[2, 19] - 
     (133103*F[1, 4]^2*F[2, 19])/4200 - ((324491*I)/4200)*Pi*F[1, 5]*
      F[2, 19] + (892*F[1, 1]*F[1, 5]*F[2, 19])/35 - 
     (3*F[1, 2]*F[1, 5]*F[2, 19])/2 + (31753*F[1, 4]*F[1, 5]*F[2, 19])/600 - 
     (2609*F[1, 5]^2*F[2, 19])/150 + ((307691*I)/4200)*Pi*F[1, 6]*F[2, 19] - 
     (752*F[1, 1]*F[1, 6]*F[2, 19])/35 - (9*F[1, 2]*F[1, 6]*F[2, 19])/2 - 
     (31753*F[1, 4]*F[1, 6]*F[2, 19])/600 + (2609*F[1, 5]*F[1, 6]*F[2, 19])/
      75 - (2609*F[1, 6]^2*F[2, 19])/150 - ((466*I)/27)*Pi*F[1, 7]*F[2, 19] + 
     (466*F[1, 1]*F[1, 7]*F[2, 19])/27 + 8*F[1, 2]*F[1, 7]*F[2, 19] - 
     6*F[1, 4]*F[1, 7]*F[2, 19] - (9*F[1, 5]*F[1, 7]*F[2, 19])/2 - 
     (3*F[1, 6]*F[1, 7]*F[2, 19])/2 - 4*F[1, 7]^2*F[2, 19] + 
     ((5552959*I)/37800)*Pi*F[1, 8]*F[2, 19] + 
     (116092*F[1, 1]*F[1, 8]*F[2, 19])/945 - (851*F[1, 2]*F[1, 8]*F[2, 19])/
      54 - (3452177*F[1, 4]*F[1, 8]*F[2, 19])/37800 - 
     (78079*F[1, 5]*F[1, 8]*F[2, 19])/2100 + (73879*F[1, 6]*F[1, 8]*F[2, 19])/
      2100 + (743*F[1, 7]*F[1, 8]*F[2, 19])/54 + (2069891*F[1, 8]^2*F[2, 19])/
      18900 - ((6803549*I)/37800)*Pi*F[1, 9]*F[2, 19] - 
     (369*F[1, 1]*F[1, 9]*F[2, 19])/20 + (851*F[1, 2]*F[1, 9]*F[2, 19])/54 + 
     (1908911*F[1, 4]*F[1, 9]*F[2, 19])/37800 + 
     (3544*F[1, 5]*F[1, 9]*F[2, 19])/525 - (2494*F[1, 6]*F[1, 9]*F[2, 19])/
      525 - (743*F[1, 7]*F[1, 9]*F[2, 19])/54 - 
     (169387*F[1, 8]*F[1, 9]*F[2, 19])/9450 + (29579*F[1, 9]^2*F[2, 19])/
      6300 + ((720571*I)/18900)*Pi*F[1, 10]*F[2, 19] - 
     (1740071*F[1, 1]*F[1, 10]*F[2, 19])/9450 - 6*F[1, 2]*F[1, 10]*F[2, 19] - 
     (17572*F[1, 4]*F[1, 10]*F[2, 19])/525 + 
     (217451*F[1, 5]*F[1, 10]*F[2, 19])/4200 - 
     (217451*F[1, 6]*F[1, 10]*F[2, 19])/4200 + 6*F[1, 7]*F[1, 10]*F[2, 19] - 
     (10121039*F[1, 8]*F[1, 10]*F[2, 19])/37800 + 
     (7425359*F[1, 9]*F[1, 10]*F[2, 19])/37800 + (306619*F[1, 10]^2*F[2, 19])/
      4200 - (43329*F[2, 1]*F[2, 19])/700 + (67519*F[2, 4]*F[2, 19])/700 - 
     (78777*F[2, 11]*F[2, 19])/700 + (28579*F[2, 13]*F[2, 19])/700 + 
     (1518*F[2, 19]^2)/25 - (8371*Pi^2*F[2, 20])/1080 - 
     ((183551*I)/6075)*Pi*F[1, 1]*F[2, 20] - (31949*F[1, 1]^2*F[2, 20])/
      1215 + ((1257179*I)/24300)*Pi*F[1, 2]*F[2, 20] + 
     (51401*F[1, 1]*F[1, 2]*F[2, 20])/2430 - (44776*F[1, 2]^2*F[2, 20])/
      6075 + ((464849*I)/24300)*Pi*F[1, 5]*F[2, 20] - 
     (12073*F[1, 1]*F[1, 5]*F[2, 20])/1215 + (87968*F[1, 2]*F[1, 5]*F[2, 20])/
      6075 + (23971*F[1, 5]^2*F[2, 20])/1350 - ((416249*I)/24300)*Pi*F[1, 6]*
      F[2, 20] + (9643*F[1, 1]*F[1, 6]*F[2, 20])/1215 - 
     (75818*F[1, 2]*F[1, 6]*F[2, 20])/6075 - (23971*F[1, 5]*F[1, 6]*F[2, 20])/
      675 + (23971*F[1, 6]^2*F[2, 20])/1350 - ((1128289*I)/24300)*Pi*F[1, 7]*
      F[2, 20] - (30308*F[1, 1]*F[1, 7]*F[2, 20])/405 + 
     (18203*F[1, 2]*F[1, 7]*F[2, 20])/675 + (340331*F[1, 5]*F[1, 7]*F[2, 20])/
      12150 - (340331*F[1, 6]*F[1, 7]*F[2, 20])/12150 - 
     (395693*F[1, 7]^2*F[2, 20])/6075 - ((20*I)/9)*Pi*F[1, 8]*F[2, 20] - 
     (52*F[1, 1]*F[1, 8]*F[2, 20])/9 + (88*F[1, 2]*F[1, 8]*F[2, 20])/9 + 
     8*F[1, 5]*F[1, 8]*F[2, 20] - 8*F[1, 6]*F[1, 8]*F[2, 20] + 
     (20*F[1, 7]*F[1, 8]*F[2, 20])/9 - 2*F[1, 8]^2*F[2, 20] + 
     ((20*I)/9)*Pi*F[1, 9]*F[2, 20] + (52*F[1, 1]*F[1, 9]*F[2, 20])/9 - 
     (88*F[1, 2]*F[1, 9]*F[2, 20])/9 - 8*F[1, 5]*F[1, 9]*F[2, 20] + 
     8*F[1, 6]*F[1, 9]*F[2, 20] - (20*F[1, 7]*F[1, 9]*F[2, 20])/9 + 
     4*F[1, 8]*F[1, 9]*F[2, 20] - 2*F[1, 9]^2*F[2, 20] - 
     ((120041*I)/12150)*Pi*F[1, 10]*F[2, 20] + 
     (515191*F[1, 1]*F[1, 10]*F[2, 20])/6075 - 
     (1819789*F[1, 2]*F[1, 10]*F[2, 20])/24300 - 
     (24821*F[1, 5]*F[1, 10]*F[2, 20])/2700 + 
     (24821*F[1, 6]*F[1, 10]*F[2, 20])/2700 + 
     (2946769*F[1, 7]*F[1, 10]*F[2, 20])/24300 + 8*F[1, 8]*F[1, 10]*
      F[2, 20] - 8*F[1, 9]*F[1, 10]*F[2, 20] - (101149*F[1, 10]^2*F[2, 20])/
      2700 - ((77923*I)/2430)*Pi*F[1, 11]*F[2, 20] + 
     (60233*F[1, 1]*F[1, 11]*F[2, 20])/12150 - 
     (145981*F[1, 2]*F[1, 11]*F[2, 20])/24300 - 
     (80341*F[1, 5]*F[1, 11]*F[2, 20])/2700 + 
     (80341*F[1, 6]*F[1, 11]*F[2, 20])/2700 + 
     (894367*F[1, 7]*F[1, 11]*F[2, 20])/24300 - 8*F[1, 8]*F[1, 11]*F[2, 20] + 
     8*F[1, 9]*F[1, 11]*F[2, 20] + (18299*F[1, 10]*F[1, 11]*F[2, 20])/675 + 
     (4013*F[1, 11]^2*F[2, 20])/2700 + (13559*F[2, 1]*F[2, 20])/450 - 
     (27649*F[2, 2]*F[2, 20])/450 + 2*F[2, 3]*F[2, 20] - 2*F[2, 4]*F[2, 20] + 
     (21517*F[2, 10]*F[2, 20])/450 - (13859*F[2, 14]*F[2, 20])/450 - 
     F[2, 17]*F[2, 20] - (9281*F[2, 20]^2)/300 - 
     (1656333538379*Pi^2*F[2, 21])/2549243340 + ((387698876233*I)/6118184016)*
      Pi*F[1, 1]*F[2, 21] - (534238469311*F[1, 1]^2*F[2, 21])/7647730020 - 
     ((961858528699567*I)/185730586200)*Pi*F[1, 2]*F[2, 21] + 
     (80649140415271*F[1, 1]*F[1, 2]*F[2, 21])/278595879300 + 
     (23218610131*F[1, 2]^2*F[2, 21])/29123550 - 
     ((7194362886119*I)/10196973360)*Pi*F[1, 3]*F[2, 21] + 
     (227681503967*F[1, 1]*F[1, 3]*F[2, 21])/7647730020 - 
     (7985633932297*F[1, 2]*F[1, 3]*F[2, 21])/185730586200 + 
     (77529247*F[1, 3]^2*F[2, 21])/2697612 - ((144462275*I)/1807974)*Pi*
      F[1, 4]*F[2, 21] + (15274607183*F[1, 1]*F[1, 4]*F[2, 21])/361594800 + 
     (1945406831*F[1, 3]*F[1, 4]*F[2, 21])/51656400 - 
     ((239306665817*I)/764773002)*Pi*F[1, 5]*F[2, 21] + 
     (415398187559*F[1, 1]*F[1, 5]*F[2, 21])/3823865010 + 
     (3019661*F[1, 2]*F[1, 5]*F[2, 21])/29160 + 
     (404357768593*F[1, 3]*F[1, 5]*F[2, 21])/7647730020 - 
     (11567*F[1, 4]*F[1, 5]*F[2, 21])/2100 - (1456535*F[1, 5]^2*F[2, 21])/
      35532 - ((6828041365693*I)/30590920080)*Pi*F[1, 6]*F[2, 21] - 
     (2534656704941*F[1, 1]*F[1, 6]*F[2, 21])/7647730020 - 
     (10079415328997*F[1, 2]*F[1, 6]*F[2, 21])/69648969825 + 
     (1228197878921*F[1, 3]*F[1, 6]*F[2, 21])/7647730020 + 
     (15609546413*F[1, 4]*F[1, 6]*F[2, 21])/361594800 + 
     (338806147627*F[1, 5]*F[1, 6]*F[2, 21])/1092532860 - 
     (146189571989*F[1, 6]^2*F[2, 21])/1529546004 + 
     ((186811849815451*I)/37146117240)*Pi*F[1, 7]*F[2, 21] - 
     (52659345332737*F[1, 1]*F[1, 7]*F[2, 21])/278595879300 + 
     (76794784*F[1, 2]*F[1, 7]*F[2, 21])/35955 + 
     (16753588993853*F[1, 3]*F[1, 7]*F[2, 21])/185730586200 - 
     (702061*F[1, 5]*F[1, 7]*F[2, 21])/5832 + 
     (14678604823823*F[1, 6]*F[1, 7]*F[2, 21])/69648969825 - 
     (85422385171*F[1, 7]^2*F[2, 21])/29123550 - 
     ((1291868611606*I)/240761871)*Pi*F[1, 8]*F[2, 21] + 
     (856212223810313*F[1, 1]*F[1, 8]*F[2, 21])/3900342310200 + 
     (218059419857147*F[1, 2]*F[1, 8]*F[2, 21])/278595879300 - 
     (426939770296*F[1, 3]*F[1, 8]*F[2, 21])/6019046775 + 
     (3721547*F[1, 4]*F[1, 8]*F[2, 21])/4017720 + 
     (7403842389589*F[1, 5]*F[1, 8]*F[2, 21])/45886380120 - 
     (381959834151493*F[1, 6]*F[1, 8]*F[2, 21])/3900342310200 + 
     (162210022467991*F[1, 7]*F[1, 8]*F[2, 21])/55719175860 - 
     (58140210559*F[1, 8]^2*F[2, 21])/12038093550 + 
     ((394609621888133*I)/72228561300)*Pi*F[1, 9]*F[2, 21] - 
     (439823531880667*F[1, 1]*F[1, 9]*F[2, 21])/1950171155100 - 
     (218059419857147*F[1, 2]*F[1, 9]*F[2, 21])/278595879300 + 
     (335874973661*F[1, 3]*F[1, 9]*F[2, 21])/144457122600 - 
     (3721547*F[1, 4]*F[1, 9]*F[2, 21])/4017720 - 
     (9185435724391*F[1, 5]*F[1, 9]*F[2, 21])/45886380120 + 
     (88091016809351*F[1, 6]*F[1, 9]*F[2, 21])/1950171155100 - 
     (162210022467991*F[1, 7]*F[1, 9]*F[2, 21])/55719175860 - 
     (145616976221*F[1, 8]*F[1, 9]*F[2, 21])/10318365900 + 
     (1368160096901*F[1, 9]^2*F[2, 21])/72228561300 - 
     ((5792058262331*I)/30590920080)*Pi*F[1, 10]*F[2, 21] + 
     (8240128676747*F[1, 1]*F[1, 10]*F[2, 21])/30590920080 + 
     (163009975919873*F[1, 2]*F[1, 10]*F[2, 21])/32775985800 + 
     (12383776730473*F[1, 3]*F[1, 10]*F[2, 21])/30590920080 - 
     (1945406831*F[1, 4]*F[1, 10]*F[2, 21])/51656400 - 
     (29336794874*F[1, 5]*F[1, 10]*F[2, 21])/382386501 + 
     (8414887415777*F[1, 6]*F[1, 10]*F[2, 21])/30590920080 - 
     (2797473455822509*F[1, 7]*F[1, 10]*F[2, 21])/557191758600 + 
     (20101349486395123*F[1, 8]*F[1, 10]*F[2, 21])/3900342310200 - 
     (583345915868593*F[1, 9]*F[1, 10]*F[2, 21])/114715950300 - 
     (10449895485373*F[1, 10]^2*F[2, 21])/30590920080 + 
     ((17908*I)/1162269)*Pi*F[1, 11]*F[2, 21] + 
     (248130107*F[1, 1]*F[1, 11]*F[2, 21])/232453800 - 
     (5442773*F[1, 2]*F[1, 11]*F[2, 21])/145800 - 
     (251711707*F[1, 3]*F[1, 11]*F[2, 21])/232453800 - 
     (481*F[1, 5]*F[1, 11]*F[2, 21])/450 - 
     (3244423*F[1, 6]*F[1, 11]*F[2, 21])/232453800 + 
     (5442773*F[1, 7]*F[1, 11]*F[2, 21])/145800 - 
     (26786906849*F[1, 8]*F[1, 11]*F[2, 21])/697361400 + 
     (26786906849*F[1, 9]*F[1, 11]*F[2, 21])/697361400 + 
     (251711707*F[1, 10]*F[1, 11]*F[2, 21])/232453800 + 
     (38195*F[2, 1]*F[2, 21])/282 - 2*F[2, 2]*F[2, 21] + 
     (31301*F[2, 3]*F[2, 21])/282 - 2*F[2, 4]*F[2, 21] + 
     (21407*F[2, 5]*F[2, 21])/282 + (42089*F[2, 8]*F[2, 21])/282 - 
     F[2, 17]*F[2, 21] - F[2, 20]*F[2, 21] - (11479*F[2, 21]^2)/141 - 
     (591*Pi^2*F[2, 22])/44 - ((215*I)/66)*Pi*F[1, 1]*F[2, 22] + 
     (1891*F[1, 1]^2*F[2, 22])/132 + ((7*I)/12)*Pi*F[1, 2]*F[2, 22] - 
     (35*F[1, 1]*F[1, 2]*F[2, 22])/8 - (7*F[1, 2]^2*F[2, 22])/12 - 
     ((1904*I)/99)*Pi*F[1, 4]*F[2, 22] + (12203*F[1, 1]*F[1, 4]*F[2, 22])/
      396 - (25*F[1, 2]*F[1, 4]*F[2, 22])/8 + (65*F[1, 4]^2*F[2, 22])/9 + 
     ((707*I)/198)*Pi*F[1, 5]*F[2, 22] + (172*F[1, 1]*F[1, 5]*F[2, 22])/99 - 
     (13*F[1, 2]*F[1, 5]*F[2, 22])/8 + (7097*F[1, 4]*F[1, 5]*F[2, 22])/396 + 
     (947*F[1, 5]^2*F[2, 22])/396 + ((725*I)/99)*Pi*F[1, 6]*F[2, 22] - 
     (2686*F[1, 1]*F[1, 6]*F[2, 22])/99 + (65*F[1, 2]*F[1, 6]*F[2, 22])/12 - 
     (2921*F[1, 4]*F[1, 6]*F[2, 22])/99 - (111*F[1, 5]*F[1, 6]*F[2, 22])/11 + 
     (1480*F[1, 6]^2*F[2, 22])/99 - ((49*I)/44)*Pi*F[1, 7]*F[2, 22] + 
     (877*F[1, 1]*F[1, 7]*F[2, 22])/264 + (F[1, 2]*F[1, 7]*F[2, 22])/3 + 
     (85*F[1, 4]*F[1, 7]*F[2, 22])/24 + (93*F[1, 5]*F[1, 7]*F[2, 22])/88 - 
     (431*F[1, 6]*F[1, 7]*F[2, 22])/132 - (7*F[1, 7]^2*F[2, 22])/12 - 
     ((41*I)/12)*Pi*F[1, 8]*F[2, 22] - (5513*F[1, 1]*F[1, 8]*F[2, 22])/792 + 
     (19*F[1, 2]*F[1, 8]*F[2, 22])/4 - (7627*F[1, 4]*F[1, 8]*F[2, 22])/792 + 
     (181*F[1, 5]*F[1, 8]*F[2, 22])/88 + (3295*F[1, 6]*F[1, 8]*F[2, 22])/
      396 - (239*F[1, 7]*F[1, 8]*F[2, 22])/44 + (F[1, 8]^2*F[2, 22])/99 + 
     ((1927*I)/396)*Pi*F[1, 9]*F[2, 22] + (3463*F[1, 1]*F[1, 9]*F[2, 22])/
      792 - (19*F[1, 2]*F[1, 9]*F[2, 22])/4 + (6725*F[1, 4]*F[1, 9]*F[2, 22])/
      792 - (133*F[1, 5]*F[1, 9]*F[2, 22])/264 - 
     (1153*F[1, 6]*F[1, 9]*F[2, 22])/132 + (239*F[1, 7]*F[1, 9]*F[2, 22])/
      44 + (136*F[1, 8]*F[1, 9]*F[2, 22])/33 - (367*F[1, 9]^2*F[2, 22])/198 - 
     ((868*I)/99)*Pi*F[1, 11]*F[2, 22] + (5353*F[1, 1]*F[1, 11]*F[2, 22])/
      396 + (25*F[1, 2]*F[1, 11]*F[2, 22])/8 - (34*F[1, 4]*F[1, 11]*F[2, 22])/
      9 + (2671*F[1, 5]*F[1, 11]*F[2, 22])/396 - 
     (1138*F[1, 6]*F[1, 11]*F[2, 22])/99 - (85*F[1, 7]*F[1, 11]*F[2, 22])/
      24 - (9005*F[1, 8]*F[1, 11]*F[2, 22])/792 + 
     (9907*F[1, 9]*F[1, 11]*F[2, 22])/792 - (19*F[1, 11]^2*F[2, 22])/9 + 
     2*F[2, 1]*F[2, 22] - F[2, 2]*F[2, 22] + 2*F[2, 3]*F[2, 22] + 
     (11*F[2, 4]*F[2, 22])/3 + 7*F[2, 7]*F[2, 22] - 
     (13*F[2, 12]*F[2, 22])/3 - F[2, 17]*F[2, 22] - F[2, 20]*F[2, 22] - 
     F[2, 21]*F[2, 22] - (17*F[2, 22]^2)/6 - (1032061766207*F[2, 23]^2)/
      19490486400 + (772504557*F[2, 24]^2)/44744000 + 
     (559381631*F[2, 25]^2)/26846400 - ((408095544914331599351*I)/
       29174560480296000)*Pi*F[3, 5] + (1231364213604022931*F[1, 1]*F[3, 5])/
      700189451527104 + (23258156985592703*F[1, 2]*F[3, 5])/22733423750880 - 
     (327834466575337783*F[1, 3]*F[3, 5])/231544130796000 - 
     (5034573351880477*F[1, 4]*F[3, 5])/25080215328000 + 
     (44184782580073786481*F[1, 5]*F[3, 5])/21880920360222000 + 
     (30062028152796900907*F[1, 6]*F[3, 5])/21880920360222000 - 
     (55799910711493967797*F[1, 7]*F[3, 5])/21880920360222000 + 
     (5926230803351272261*F[1, 8]*F[3, 5])/2593294264915200 - 
     (1375674054120830881*F[1, 9]*F[3, 5])/648323566228800 + 
     (527823702044992273*F[1, 10]*F[3, 5])/51484518494640 - 
     (10636454016551597*F[1, 11]*F[3, 5])/26602942687200 - 
     ((78953211830061362807*I)/14587280240148000)*Pi*F[3, 6] + 
     (12806468319045543493*F[1, 1]*F[3, 6])/14587280240148000 - 
     (840213319591681*F[1, 2]*F[3, 6])/31574199654000 - 
     (106183929545336711*F[1, 3]*F[3, 6])/162080891557200 - 
     (1170270946824941*F[1, 4]*F[3, 6])/2687165928000 + 
     (3573820361544911501*F[1, 5]*F[3, 6])/3646820060037000 + 
     (184482155206390577*F[1, 6]*F[3, 6])/729364012007400 - 
     (775847552960351689*F[1, 7]*F[3, 6])/364682006003700 + 
     (2599345965056214361*F[1, 8]*F[3, 6])/1944970698686400 - 
     (798876684571297873*F[1, 9]*F[3, 6])/486242674671600 + 
     (1248234701985049*F[1, 10]*F[3, 6])/315468863325 - 
     (18155962674895*F[1, 11]*F[3, 6])/88676475624 + 
     ((128238824785804732787*I)/9724853493432000)*Pi*F[3, 7] - 
     (171803634917487244151*F[1, 1]*F[3, 7])/87523681440888000 + 
     (3533708200494209*F[1, 2]*F[3, 7])/15913396625616 + 
     (68610455027006062*F[1, 3]*F[3, 7])/50650278611625 + 
     (14684922476501957*F[1, 4]*F[3, 7])/15048129196800 - 
     (5139380632060873447*F[1, 5]*F[3, 7])/2188092036022200 - 
     (426315458329469477*F[1, 6]*F[3, 7])/1367557522513875 + 
     (145603053193671615383*F[1, 7]*F[3, 7])/21880920360222000 - 
     (25526139718172468201*F[1, 8]*F[3, 7])/7779882794745600 + 
     (1332410446830284089*F[1, 9]*F[3, 7])/388994139737280 - 
     (2553074234782061299*F[1, 10]*F[3, 7])/257422592473200 + 
     (15860292721947907*F[1, 11]*F[3, 7])/26602942687200 - 
     ((1318250314714956337*I)/110509698789000)*Pi*F[3, 8] + 
     (4421191966286902072181*F[1, 1]*F[3, 8])/1444140743774652000 - 
     (3007777474887227437*F[1, 2]*F[3, 8])/23870094938424000 - 
     (21864721245717207947*F[1, 3]*F[3, 8])/9724853493432000 - 
     (1853782175828488217*F[1, 4]*F[3, 8])/2482941317472000 + 
     (2346816339753903220409*F[1, 5]*F[3, 8])/722070371887326000 - 
     (2928227982364104740423*F[1, 6]*F[3, 8])/722070371887326000 - 
     (558221849322799754297*F[1, 7]*F[3, 8])/65642761080666000 + 
     (118867889440632158627*F[1, 8]*F[3, 8])/23339648384236800 - 
     (159081637871950771*F[1, 9]*F[3, 8])/75778079169600 + 
     (36824465318968033711*F[1, 10]*F[3, 8])/3089071109678400 - 
     (272454708923556151*F[1, 11]*F[3, 8])/438948554338800 - 
     ((94476382724040087979051*I)/240690123962442000)*Pi*F[3, 9] + 
     (61342385705494082342491*F[1, 1]*F[3, 9])/1083105557830989000 + 
     (785137066453931165789*F[1, 2]*F[3, 9])/35805142407636000 - 
     (241732368901547460301*F[1, 3]*F[3, 9])/7293640120074000 - 
     (902003834266421011*F[1, 4]*F[3, 9])/116387874256500 + 
     (29774642149223903074153*F[1, 5]*F[3, 9])/541552778915494500 + 
     (1390999145508400646623*F[1, 6]*F[3, 9])/154729365404427000 - 
     (10018163673705540031823*F[1, 7]*F[3, 9])/98464141620999000 + 
     (564566373482675481767*F[1, 8]*F[3, 9])/8752368144088800 - 
     (196243432272590333461*F[1, 9]*F[3, 9])/4376184072044400 + 
     (176691077549497059221*F[1, 10]*F[3, 9])/579200833064700 - 
     (15910520709394929059*F[1, 11]*F[3, 9])/1316845663016400 - 
     ((317452797805811536049*I)/14587280240148000)*Pi*F[3, 10] + 
     (288061749657079687*F[1, 1]*F[3, 10])/101300557223250 + 
     (1097539100207907527*F[1, 2]*F[3, 10])/1326116385468000 - 
     (97958186612519753*F[1, 3]*F[3, 10])/46308826159200 - 
     (13940186481763217*F[1, 4]*F[3, 10])/18810161496000 + 
     (1647459260698067821*F[1, 5]*F[3, 10])/486242674671600 + 
     (165865665766543361*F[1, 6]*F[3, 10])/115772065398000 - 
     (215072376010478447*F[1, 7]*F[3, 10])/30390167166975 + 
     (235053201914295911*F[1, 8]*F[3, 10])/55570591391040 - 
     (271198844936740057*F[1, 9]*F[3, 10])/69463239238800 + 
     (34780276901560189*F[1, 10]*F[3, 10])/2145188270610 - 
     (194907017926213*F[1, 11]*F[3, 10])/246323543400 - 
     ((9922515390027947809*I)/3646820060037000)*Pi*F[3, 11] + 
     (5009443255067344571*F[1, 1]*F[3, 11])/14587280240148000 - 
     (33363508220251879*F[1, 2]*F[3, 11])/442038795156000 - 
     (389128545619150963*F[1, 3]*F[3, 11])/1620808915572000 - 
     (813217104999253*F[1, 4]*F[3, 11])/7524064598400 + 
     (157705765707950057*F[1, 5]*F[3, 11])/291745604802960 + 
     (722713774335435241*F[1, 6]*F[3, 11])/7293640120074000 - 
     (152647802962275767*F[1, 7]*F[3, 11])/145872802401480 + 
     (2689861042304232817*F[1, 8]*F[3, 11])/3889941397372800 - 
     (786560955162761209*F[1, 9]*F[3, 11])/972485349343200 + 
     (24958528876772*F[1, 10]*F[3, 11])/12618754533 - 
     (18155962674895*F[1, 11]*F[3, 11])/177352951248 + 
     ((70549926599453634247*I)/14587280240148000)*Pi*F[3, 12] - 
     (4064577492598824301*F[1, 1]*F[3, 12])/5470230090055500 - 
     (74001066468322489*F[1, 2]*F[3, 12])/497293644550500 + 
     (11468716872704153*F[1, 3]*F[3, 12])/22511234938500 + 
     (574453974576337*F[1, 4]*F[3, 12])/1567513458000 - 
     (419538025954217161*F[1, 5]*F[3, 12])/465551497026000 + 
     (30914215151656817*F[1, 6]*F[3, 12])/21880920360222000 + 
     (917171469466920587*F[1, 7]*F[3, 12])/437618407204440 - 
     (62695218699986819*F[1, 8]*F[3, 12])/46308826159200 + 
     (123600284626315523*F[1, 9]*F[3, 12])/81040445778600 - 
     (1906512934690753909*F[1, 10]*F[3, 12])/514845184946400 + 
     (529217258187989*F[1, 11]*F[3, 12])/2660294268720 - 
     ((65842387839604559*I)/19501711551000)*Pi*F[3, 13] + 
     (158859648244309*F[1, 1]*F[3, 13])/344147850900 + 
     (3636377011303493*F[1, 2]*F[3, 13])/11701026930600 - 
     (126968261854391*F[1, 3]*F[3, 13])/433371367800 + 
     (651385081351451*F[1, 4]*F[3, 13])/2212960176000 + 
     (11907044942856247*F[1, 5]*F[3, 13])/58505134653000 + 
     (65081522698667*F[1, 6]*F[3, 13])/98327957400 + 
     (41742720252901*F[1, 7]*F[3, 13])/334315055160 + 
     (784559760924311*F[1, 8]*F[3, 13])/4160365130880 - 
     (1795143378961201*F[1, 9]*F[3, 13])/5200456413600 + 
     (6851559385953041*F[1, 10]*F[3, 13])/2925256732650 - 
     (14017023359*F[1, 11]*F[3, 13])/418416840 + 
     ((17389386257917390584673*I)/96276049584976800)*Pi*F[3, 14] - 
     (4550744093351322972863*F[1, 1]*F[3, 14])/135388194728873625 - 
     (481394441713151719363*F[1, 2]*F[3, 14])/71610284815272000 + 
     (115916653573295613779*F[1, 3]*F[3, 14])/5834912096059200 + 
     (28980715215165077593*F[1, 4]*F[3, 14])/7448823952416000 - 
     (2721238553812212197887*F[1, 5]*F[3, 14])/86648444626479120 + 
     (9141522320623201979947*F[1, 6]*F[3, 14])/541552778915494500 + 
     (941273511943222119029*F[1, 7]*F[3, 14])/14066305945857000 - 
     (420267920304641199709*F[1, 8]*F[3, 14])/10002706450387200 + 
     (85496494585521531473*F[1, 9]*F[3, 14])/3500947257635520 - 
     (1411843715019437947283*F[1, 10]*F[3, 14])/9267213329035200 + 
     (3265321484727972641*F[1, 11]*F[3, 14])/526738265206560 - 
     ((42039076998440842731211*I)/240690123962442000)*Pi*F[3, 15] + 
     (103704088192760165655757*F[1, 1]*F[3, 15])/4332422231323956000 + 
     (388052375390351040833*F[1, 2]*F[3, 15])/35805142407636000 - 
     (78653640855503380013*F[1, 3]*F[3, 15])/5834912096059200 - 
     (2965084175315701699*F[1, 4]*F[3, 15])/1064117707488000 + 
     (19306270203591625905229*F[1, 5]*F[3, 15])/866484446264791200 + 
     (20448460393025520908543*F[1, 6]*F[3, 15])/2166211115661978000 - 
     (7505164399922574528349*F[1, 7]*F[3, 15])/196928283241998000 + 
     (156679795025370562601*F[1, 8]*F[3, 15])/6365358650246400 - 
     (7082351275324071869*F[1, 9]*F[3, 15])/372441197620800 + 
     (245549242485722820031*F[1, 10]*F[3, 15])/1853442665807040 - 
     (3295782754003090711*F[1, 11]*F[3, 15])/658422831508200 + 
     ((6444670700417843687*I)/331529096367000)*Pi*F[3, 16] - 
     (544101390054162863*F[1, 1]*F[3, 16])/284167796886000 - 
     (2567329148787979963*F[1, 2]*F[3, 16])/1989174578202000 + 
     (61266130615308853*F[1, 3]*F[3, 16])/73673132526000 + 
     (45354855219113*F[1, 4]*F[3, 16])/418003588800 - 
     (1668207598736297753*F[1, 5]*F[3, 16])/994587289101000 - 
     (36915964612897949*F[1, 6]*F[3, 16])/21161431683000 + 
     (1863214914748221019*F[1, 7]*F[3, 16])/994587289101000 - 
     (18981858176454449*F[1, 8]*F[3, 16])/11787701204160 - 
     (4611545814766559*F[1, 9]*F[3, 16])/14734626505200 - 
     (4368674136420038*F[1, 10]*F[3, 16])/292525673265 + 
     (145083647921027*F[1, 11]*F[3, 16])/302306166900 + 
     ((127539532845914711*I)/36836566263000)*Pi*F[3, 17] - 
     (1144913696590229*F[1, 1]*F[3, 17])/1364317269000 - 
     (70781033442400699*F[1, 2]*F[3, 17])/147346265052000 + 
     (23021786824517939*F[1, 3]*F[3, 17])/49115421684000 - 
     (568990411510181*F[1, 4]*F[3, 17])/1393345296000 - 
     (14680567374758791*F[1, 5]*F[3, 17])/73673132526000 - 
     (6215800129921973*F[1, 6]*F[3, 17])/10524733218000 + 
     (9303835893673001*F[1, 7]*F[3, 17])/21049466436000 - 
     (3195349743615679*F[1, 8]*F[3, 17])/7858467469440 + 
     (1080364120683331*F[1, 9]*F[3, 17])/9823084336800 - 
     (798095237781277*F[1, 10]*F[3, 17])/346697094240 + 
     (9125275593703*F[1, 11]*F[3, 17])/89572197600 - 
     ((19436352332591425061*I)/4862426746716000)*Pi*F[3, 18] + 
     (5221719030141825293*F[1, 1]*F[3, 18])/9724853493432000 + 
     (44611275780928891*F[1, 2]*F[3, 18])/589385060208000 - 
     (328142270688955183*F[1, 3]*F[3, 18])/1080539277048000 + 
     (2023889713299913*F[1, 4]*F[3, 18])/25080215328000 + 
     (3082170799993312193*F[1, 5]*F[3, 18])/4862426746716000 + 
     (158786508970656509*F[1, 6]*F[3, 18])/972485349343200 - 
     (151031046068992697*F[1, 7]*F[3, 18])/97248534934320 + 
     (2667580785499764649*F[1, 8]*F[3, 18])/2593294264915200 - 
     (786885116945875609*F[1, 9]*F[3, 18])/648323566228800 + 
     (12479264438386*F[1, 10]*F[3, 18])/4206251511 - 
     (18155962674895*F[1, 11]*F[3, 18])/118235300832 - 
     ((767023722304975824427*I)/29174560480296000)*Pi*F[3, 19] + 
     (233212664676266374129*F[1, 1]*F[3, 19])/87523681440888000 + 
     (3472169168066589703*F[1, 2]*F[3, 19])/1989174578202000 - 
     (174919546637942501*F[1, 3]*F[3, 19])/135067409631000 - 
     (22553302134440107*F[1, 4]*F[3, 19])/75240645984000 + 
     (2025365693146847981*F[1, 5]*F[3, 19])/781461441436500 + 
     (24676124356604191091*F[1, 6]*F[3, 19])/10940460180111000 - 
     (83784083945051935741*F[1, 7]*F[3, 19])/21880920360222000 + 
     (20968571553809857259*F[1, 8]*F[3, 19])/7779882794745600 - 
     (832266857474264183*F[1, 9]*F[3, 19])/1944970698686400 + 
     (258375943525701079*F[1, 10]*F[3, 19])/12871129623660 - 
     (19207248383214503*F[1, 11]*F[3, 19])/26602942687200 + 
     ((20044105498955757269*I)/4862426746716000)*Pi*F[3, 20] - 
     (4973946688551131021*F[1, 1]*F[3, 20])/9724853493432000 + 
     (61236731952825101*F[1, 2]*F[3, 20])/589385060208000 + 
     (345430899121723183*F[1, 3]*F[3, 20])/1080539277048000 + 
     (4493380427608127*F[1, 4]*F[3, 20])/25080215328000 - 
     (4168613412698062109*F[1, 5]*F[3, 20])/4862426746716000 - 
     (516928097255667973*F[1, 6]*F[3, 20])/4862426746716000 + 
     (152246652755671697*F[1, 7]*F[3, 20])/97248534934320 - 
     (2719035602784528817*F[1, 8]*F[3, 20])/2593294264915200 + 
     (786560955162761209*F[1, 9]*F[3, 20])/648323566228800 - 
     (12479264438386*F[1, 10]*F[3, 20])/4206251511 + 
     (18155962674895*F[1, 11]*F[3, 20])/118235300832 - 
     ((26461303226922729827*I)/2652232770936000)*Pi*F[3, 21] + 
     (882469527676104131*F[1, 1]*F[3, 21])/1591339662561600 + 
     (88220460344378849*F[1, 2]*F[3, 21])/795669831280800 - 
     (40801208059206619*F[1, 3]*F[3, 21])/49115421684000 - 
     (76869933319769*F[1, 4]*F[3, 21])/557338118400 + 
     (473025266461778633*F[1, 5]*F[3, 21])/284167796886000 + 
     (8715258945347263*F[1, 6]*F[3, 21])/8464572673200 - 
     (1758312806357923643*F[1, 7]*F[3, 21])/397834915640400 + 
     (66769022684101747*F[1, 8]*F[3, 21])/47150804816640 + 
     (3694303865214877*F[1, 9]*F[3, 21])/58938506020800 + 
     (22111877528831953*F[1, 10]*F[3, 21])/2925256732650 - 
     (1089416229259889*F[1, 11]*F[3, 21])/2418449335200 - 
     ((1458384090315408323*I)/147346265052000)*Pi*F[3, 22] + 
     (634221840465663223*F[1, 1]*F[3, 22])/663058192734000 + 
     (700163678205961201*F[1, 2]*F[3, 22])/1326116385468000 - 
     (7650090064452637*F[1, 3]*F[3, 22])/16371807228000 - 
     (1743936196536661*F[1, 4]*F[3, 22])/6270053832000 + 
     (10048962584343169*F[1, 5]*F[3, 22])/8288227409175 + 
     (536561408606829017*F[1, 6]*F[3, 22])/331529096367000 - 
     (522629574482963153*F[1, 7]*F[3, 22])/331529096367000 + 
     (8071839660840673*F[1, 8]*F[3, 22])/8419786574400 - 
     (9298353913485809*F[1, 9]*F[3, 22])/7367313252600 + 
     (10261871504947987*F[1, 10]*F[3, 22])/1560136924080 - 
     (19877037542189*F[1, 11]*F[3, 22])/80614977840 + 
     ((49856230028468543*I)/221019397578000)*Pi*F[3, 23] - 
     (96850283148961267*F[1, 1]*F[3, 23])/1989174578202000 - 
     (105549045671700437*F[1, 2]*F[3, 23])/1989174578202000 + 
     (6577879046413*F[1, 3]*F[3, 23])/136431726900 + 
     (147460086524783*F[1, 4]*F[3, 23])/9405080748000 - 
     (53818513998732913*F[1, 5]*F[3, 23])/994587289101000 + 
     (3244590689826629*F[1, 6]*F[3, 23])/497293644550500 + 
     (52375852760309447*F[1, 7]*F[3, 23])/248646822275250 - 
     (10988842344363101*F[1, 8]*F[3, 23])/88407759031200 - 
     (1303355375590949*F[1, 9]*F[3, 23])/11050969878900 - 
     (415414821606821*F[1, 10]*F[3, 23])/2340205386120 + 
     (21183884842061*F[1, 11]*F[3, 23])/604612333800 - 
     ((119386260164268756067279*I)/481380247924884000)*Pi*F[3, 24] + 
     (73988965727026760937973*F[1, 1]*F[3, 24])/2166211115661978000 + 
     (133267048360402413631*F[1, 2]*F[3, 24])/8951285601909000 - 
     (115493160205391799643*F[1, 3]*F[3, 24])/5834912096059200 - 
     (6640903304297560393*F[1, 4]*F[3, 24])/1489764790483200 + 
     (143650766687225578190701*F[1, 5]*F[3, 24])/4332422231323956000 + 
     (23111500464583111847107*F[1, 6]*F[3, 24])/2166211115661978000 - 
     (5820951016321018903819*F[1, 7]*F[3, 24])/98464141620999000 + 
     (2626318254573577352843*F[1, 8]*F[3, 24])/70018945152710400 - 
     (1216974229262764121*F[1, 9]*F[3, 24])/45466847501760 + 
     (1759097997562517416213*F[1, 10]*F[3, 24])/9267213329035200 - 
     (357865829471366423*F[1, 11]*F[3, 24])/47885296836960 + 
     ((10264578669840091903*I)/82541194774500)*Pi*F[3, 25] - 
     (2638759360879541952683*F[1, 1]*F[3, 25])/160460082641628000 - 
     (2507757913692083911*F[1, 2]*F[3, 25])/331529096367000 + 
     (468838837624033171*F[1, 3]*F[3, 25])/49115421684000 + 
     (315557285919325609*F[1, 4]*F[3, 25])/137941184304000 - 
     (1289322409679324793431*F[1, 5]*F[3, 25])/80230041320814000 - 
     (585279690812164943047*F[1, 6]*F[3, 25])/80230041320814000 + 
     (4087843255512037543*F[1, 7]*F[3, 25])/145872802401480 - 
     (3289892911107941329*F[1, 8]*F[3, 25])/185235304636800 + 
     (724665480813135383*F[1, 9]*F[3, 25])/54026963852400 - 
     (146797023381860317*F[1, 10]*F[3, 25])/1560136924080 + 
     (32653921604460097*F[1, 11]*F[3, 25])/8867647562400 + 
     ((570041796888180109703*I)/3056382526507200)*Pi*F[3, 26] - 
     (2225852386415897014861*F[1, 1]*F[3, 26])/87523681440888000 - 
     (93582222973677362179*F[1, 2]*F[3, 26])/7956698312808000 + 
     (4291170864115727173*F[1, 3]*F[3, 26])/294692530104000 + 
     (26473308706626253*F[1, 4]*F[3, 26])/8276471058240 - 
     (105836452525961809343*F[1, 5]*F[3, 26])/4298037927900750 - 
     (10738348799699970202*F[1, 6]*F[3, 26])/1367557522513875 + 
     (59034427724264465149*F[1, 7]*F[3, 26])/1367557522513875 - 
     (10720726511101706357*F[1, 8]*F[3, 26])/388994139737280 + 
     (448495102335878321*F[1, 9]*F[3, 26])/24312133733580 - 
     (11405238536721623*F[1, 10]*F[3, 26])/79666566336 + 
     (325368924688789313*F[1, 11]*F[3, 26])/58526473911840 - 
     ((1428784832634060067*I)/55254849394500)*Pi*F[3, 27] + 
     (5234614714692674537*F[1, 1]*F[3, 27])/1989174578202000 + 
     (3012826487968348573*F[1, 2]*F[3, 27])/1989174578202000 - 
     (44277107459256403*F[1, 3]*F[3, 27])/24557710842000 - 
     (6178894424864843*F[1, 4]*F[3, 27])/18810161496000 + 
     (2902043724785298833*F[1, 5]*F[3, 27])/994587289101000 + 
     (2862853811484091051*F[1, 6]*F[3, 27])/994587289101000 - 
     (9268414875922868177*F[1, 7]*F[3, 27])/1989174578202000 + 
     (95564496036895021*F[1, 8]*F[3, 27])/35363103612480 - 
     (50319348230946209*F[1, 9]*F[3, 27])/44203879515600 + 
     (9001950562775171*F[1, 10]*F[3, 27])/468041077224 - 
     (1005313787704931*F[1, 11]*F[3, 27])/1209224667600 + 
     ((4663021711300025441*I)/63148399308000)*Pi*F[3, 28] - 
     (2512783827569732069*F[1, 1]*F[3, 28])/284167796886000 - 
     (15024187198269590597*F[1, 2]*F[3, 28])/3978349156404000 + 
     (300881671714461587*F[1, 3]*F[3, 28])/49115421684000 + 
     (3628165669123883*F[1, 4]*F[3, 28])/1881016149600 - 
     (19616766935202848107*F[1, 5]*F[3, 28])/1989174578202000 - 
     (445709361459929891*F[1, 6]*F[3, 28])/79566983128080 + 
     (2679752667854785213*F[1, 7]*F[3, 28])/142083898443000 - 
     (146665736368206589*F[1, 8]*F[3, 28])/12629679861600 + 
     (12914456831991779*F[1, 9]*F[3, 28])/1578709982700 - 
     (32565265836969787*F[1, 10]*F[3, 28])/585051346530 + 
     (1477810391368327*F[1, 11]*F[3, 28])/604612333800 + 
     ((4293257*I)/89250)*Pi*F[3, 30] - (11*F[1, 1]*F[3, 30])/2 + 
     (2601167*F[1, 2]*F[3, 30])/35700 + 4*F[1, 3]*F[3, 30] + 
     (2142169*F[1, 4]*F[3, 30])/178500 - (1990441*F[1, 5]*F[3, 30])/44625 - 
     2*F[1, 6]*F[3, 30] + (7*F[1, 7]*F[3, 30])/2 - 15*F[1, 8]*F[3, 30] - 
     ((4055257*I)/89250)*Pi*F[3, 31] + (25*F[1, 1]*F[3, 31])/6 - 
     (4213751*F[1, 2]*F[3, 31])/91800 - (16*F[1, 3]*F[3, 31])/3 - 
     (127324787*F[1, 4]*F[3, 31])/3213000 + (673397*F[1, 5]*F[3, 31])/14875 + 
     (4*F[1, 6]*F[3, 31])/3 - (25*F[1, 7]*F[3, 31])/6 + 15*F[1, 8]*F[3, 31] - 
     ((719998795645914809*I)/245164373784000)*Pi*F[3, 33] + 
     (92357082014121061*F[1, 1]*F[3, 33])/572050205496000 + 
     (2420225577082639*F[1, 2]*F[3, 33])/11143835172000 - 
     (158948464824667*F[1, 3]*F[3, 33])/1362024298800 + 
     (215792499187*F[1, 4]*F[3, 33])/10413930240 + 
     (65100734084843*F[1, 5]*F[3, 33])/1121667069600 + 
     (69272872585783*F[1, 6]*F[3, 33])/71595770400 - 
     (69811745354222273*F[1, 7]*F[3, 33])/95341700916000 - 
     (40814669482401931*F[1, 8]*F[3, 33])/457640164396800 - 
     (82093670363217827*F[1, 9]*F[3, 33])/114410041099200 + 
     (942094267684439*F[1, 10]*F[3, 33])/504750181320 + 
     (6747312216301*F[1, 11]*F[3, 33])/173875442400 - 
     ((533732346988821017*I)/85807530824400)*Pi*F[3, 34] + 
     (9844397835617623*F[1, 1]*F[3, 34])/28602510274800 + 
     (315461283961237*F[1, 2]*F[3, 34])/557191758600 - 
     (62337415375007*F[1, 3]*F[3, 34])/340506074700 - 
     (297421610509*F[1, 4]*F[3, 34])/2603482560 + 
     (244507485377387*F[1, 5]*F[3, 34])/529676116200 + 
     (21938771305331201*F[1, 6]*F[3, 34])/14301255137400 - 
     (160128172567903*F[1, 7]*F[3, 34])/595885630725 + 
     (2978477624352497*F[1, 8]*F[3, 34])/22882008219840 - 
     (5552580248360647*F[1, 9]*F[3, 34])/28602510274800 + 
     (87166335423336503*F[1, 10]*F[3, 34])/21451882706100 - 
     (5979735250399*F[1, 11]*F[3, 34])/43468860600 + 
     ((8172596444363825867*I)/572050205496000)*Pi*F[3, 35] - 
     (5496483714013011563*F[1, 1]*F[3, 35])/5148451849464000 - 
     (49677268600490779*F[1, 2]*F[3, 35])/33431505516000 + 
     (525996989092561*F[1, 3]*F[3, 35])/1362024298800 + 
     (1568737163867*F[1, 4]*F[3, 35])/10413930240 - 
     (100030050378248531*F[1, 5]*F[3, 35])/102969036989280 - 
     (45959612719598701*F[1, 6]*F[3, 35])/14709862427040 - 
     (1863737322147495203*F[1, 7]*F[3, 35])/2574225924732000 - 
     (21155947791209239*F[1, 8]*F[3, 35])/91528032879360 + 
     (23641853263379597*F[1, 9]*F[3, 35])/114410041099200 - 
     (152993081041435406*F[1, 10]*F[3, 35])/16088912029575 + 
     (488477613008029*F[1, 11]*F[3, 35])/1564878981600 - 
     ((370836302166436663*I)/15537166075200)*Pi*F[3, 36] + 
     (8371849118123747147*F[1, 1]*F[3, 36])/4854254600923200 + 
     (46161153975358319*F[1, 2]*F[3, 36])/20058903309600 - 
     (118449282391813*F[1, 3]*F[3, 36])/163442915856 - 
     (134855454926281*F[1, 4]*F[3, 36])/343659697920 + 
     (3225440018019035741*F[1, 5]*F[3, 36])/2427127300461600 + 
     (102708773696187814627*F[1, 6]*F[3, 36])/16989891103231200 - 
     (467357401107334027*F[1, 7]*F[3, 36])/772267777419600 + 
     (52388257534731481*F[1, 8]*F[3, 36])/124810953926400 - 
     (726111728905604549*F[1, 9]*F[3, 36])/343230123297600 + 
     (747823788601912706*F[1, 10]*F[3, 36])/48266736088725 - 
     (759039545824063*F[1, 11]*F[3, 36])/1173659236200 - 
     ((889088680239600275443*I)/14158242586026000)*Pi*F[3, 37] + 
     (469206155743016491517*F[1, 1]*F[3, 37])/127424183274234000 + 
     (444034680939455231*F[1, 2]*F[3, 37])/75220887411000 - 
     (278721350191078*F[1, 3]*F[3, 37])/153227733615 - 
     (74556368524951*F[1, 4]*F[3, 37])/51548954688 + 
     (11382925768467994577*F[1, 5]*F[3, 37])/2548483665484680 + 
     (204750971941369140719*F[1, 6]*F[3, 37])/12742418327423400 - 
     (8544765982765261189*F[1, 7]*F[3, 37])/2896004165323500 + 
     (1676740056652786129*F[1, 8]*F[3, 37])/1029690369892800 - 
     (237080200842629*F[1, 9]*F[3, 37])/64436193360 + 
     (6685351471941812099*F[1, 10]*F[3, 37])/165485952304200 - 
     (1819080199287121*F[1, 11]*F[3, 37])/968268869865 - 
     ((4720783490709115231*I)/429037654122000)*Pi*F[3, 38] + 
     (1138926460432232243*F[1, 1]*F[3, 38])/1287112962366000 + 
     (9502567073516119*F[1, 2]*F[3, 38])/8357876379000 - 
     (120998831227*F[1, 3]*F[3, 38])/378340083 - 
     (4534950629*F[1, 4]*F[3, 38])/289275840 + 
     (73092553262341357*F[1, 5]*F[3, 38])/128711296236600 + 
     (329232976239599213*F[1, 6]*F[3, 38])/128711296236600 + 
     (11974533983514907*F[1, 7]*F[3, 38])/45968320084500 + 
     (449626415549527*F[1, 8]*F[3, 38])/38136680366400 - 
     (148094330909849*F[1, 9]*F[3, 38])/202854682800 + 
     (37647226962039847*F[1, 10]*F[3, 38])/5148451849464 - 
     (53120333511739*F[1, 11]*F[3, 38])/391219745400 - 
     ((531237951667303379*I)/171615061648800)*Pi*F[3, 39] + 
     (6520523692363189*F[1, 1]*F[3, 39])/57205020549600 + 
     (345917041540783*F[1, 2]*F[3, 39])/1114383517200 - 
     (32916088139399*F[1, 3]*F[3, 39])/681012149400 - 
     (297421610509*F[1, 4]*F[3, 39])/5206965120 + 
     (163601339353853*F[1, 5]*F[3, 39])/635611339440 + 
     (4254750968102653*F[1, 6]*F[3, 39])/5720502054960 - 
     (469738930854043*F[1, 7]*F[3, 39])/4767085045800 + 
     (2099509397492081*F[1, 8]*F[3, 39])/45764016439680 - 
     (3987969586479887*F[1, 9]*F[3, 39])/11441004109920 + 
     (17407817206636123*F[1, 10]*F[3, 39])/8580753082440 - 
     (45198036184*F[1, 11]*F[3, 39])/5433607575 + 
     ((1285679766453875671*I)/214518827061000)*Pi*F[3, 40] - 
     (11224784490249839*F[1, 1]*F[3, 40])/37856263599000 - 
     (13969197194619749*F[1, 2]*F[3, 40])/29252567326500 + 
     (8748410639087*F[1, 3]*F[3, 40])/85126518675 + 
     (297421610509*F[1, 4]*F[3, 40])/2603482560 - 
     (6660199213486081*F[1, 5]*F[3, 40])/12871129623660 - 
     (9894599408781397*F[1, 6]*F[3, 40])/6435564811830 + 
     (69940024484697109*F[1, 7]*F[3, 40])/160889120295750 - 
     (15985426093423813*F[1, 8]*F[3, 40])/114410041099200 - 
     (13146773946888311*F[1, 9]*F[3, 40])/28602510274800 - 
     (60247151147660843*F[1, 10]*F[3, 40])/16088912029575 + 
     (129663324003617*F[1, 11]*F[3, 40])/782439490800 + 
     ((521944107233*I)/1630918800)*Pi*F[3, 41] - 
     (11335324223*F[1, 1]*F[3, 41])/978551280 - 
     (1373824174663*F[1, 2]*F[3, 41])/24463782000 - 
     (26717*F[1, 3]*F[3, 41])/850 - (114546251*F[1, 5]*F[3, 41])/7435800 - 
     (19711249*F[1, 6]*F[3, 41])/7435800 - (12846859568279*F[1, 7]*F[3, 41])/
      48927564000 - (107641*F[1, 8]*F[3, 41])/6885 - 
     (39707167*F[1, 9]*F[3, 41])/137700 - (22625469601*F[1, 10]*F[3, 41])/
      87370650 + (675076159*F[1, 11]*F[3, 41])/29743200 + 
     ((7062551137754689188391*I)/56632970344104000)*Pi*F[3, 42] - 
     (3753352839645628539119*F[1, 1]*F[3, 42])/509696733096936000 - 
     (5025456782286802333*F[1, 2]*F[3, 42])/421236969501600 + 
     (46523152299629429*F[1, 3]*F[3, 42])/12258218689200 + 
     (2961784611765227*F[1, 4]*F[3, 42])/1030979093760 - 
     (442444591818111353173*F[1, 5]*F[3, 42])/50969673309693600 - 
     (1618988922220621614923*F[1, 6]*F[3, 42])/50969673309693600 + 
     (7397606799697740587*F[1, 7]*F[3, 42])/1448002082661750 - 
     (13589478778515564649*F[1, 8]*F[3, 42])/4118761479571200 + 
     (1597195897114532711*F[1, 9]*F[3, 42])/205938073978560 - 
     (186953204238081073333*F[1, 10]*F[3, 42])/2316803332258800 + 
     (12215117106206357*F[1, 11]*F[3, 42])/3520977708600 - 
     ((17000920258675647373*I)/56632970344104000)*Pi*F[3, 43] - 
     (22453344530708710849*F[1, 1]*F[3, 43])/72813819013848000 - 
     (13233154763929489*F[1, 2]*F[3, 43])/300883549644000 - 
     (1732668914747417*F[1, 3]*F[3, 43])/12258218689200 - 
     (268669042976969*F[1, 4]*F[3, 43])/1030979093760 + 
     (959026821292985521*F[1, 5]*F[3, 43])/7281381901384800 + 
     (20969694536232912389*F[1, 6]*F[3, 43])/50969673309693600 - 
     (5466959078209233707*F[1, 7]*F[3, 43])/5792008330647000 + 
     (118107188365147001*F[1, 8]*F[3, 43])/374432861779200 + 
     (674953762607418311*F[1, 9]*F[3, 43])/1029690369892800 + 
     (23953919242136657*F[1, 10]*F[3, 43])/115840166612940 - 
     (894659859838339*F[1, 11]*F[3, 43])/15492301917840 - 
     ((800631627340841813*I)/39003423102000)*Pi*F[3, 44] + 
     (80077740861416863*F[1, 1]*F[3, 44])/39003423102000 + 
     (2075137544194763*F[1, 2]*F[3, 44])/928652931000 - 
     (2175571850419*F[1, 3]*F[3, 44])/3095509770 + 
     (94479910807*F[1, 4]*F[3, 44])/520696512 + 
     (2866949675148269*F[1, 5]*F[3, 44])/3900342310200 + 
     (18018356784479101*F[1, 6]*F[3, 44])/3900342310200 + 
     (11938018162419929*F[1, 7]*F[3, 44])/9750855775500 - 
     (2119014635143633*F[1, 8]*F[3, 44])/10400912827200 - 
     (5124380282916887*F[1, 9]*F[3, 44])/2600228206800 + 
     (1540322934852659*F[1, 10]*F[3, 44])/111438351720 - 
     (3075555536831*F[1, 11]*F[3, 44])/11855143800 - 
     ((531345136133079683*I)/114410041099200)*Pi*F[3, 45] + 
     (5687136616220197*F[1, 1]*F[3, 45])/38136680366400 + 
     (318614645369383*F[1, 2]*F[3, 45])/742922344800 - 
     (26992617757559*F[1, 3]*F[3, 45])/454008099600 - 
     (2004609536399*F[1, 4]*F[3, 45])/38184410880 + 
     (915885983744609*F[1, 5]*F[3, 45])/2118704464800 + 
     (20578613117398769*F[1, 6]*F[3, 45])/19068340183200 - 
     (9982892472925*F[1, 7]*F[3, 45])/127122267888 + 
     (11125479779360917*F[1, 8]*F[3, 45])/152546721465600 + 
     (413492660696987*F[1, 9]*F[3, 45])/1525467214656 + 
     (17407817206636123*F[1, 10]*F[3, 45])/5720502054960 + 
     (495012811627*F[1, 11]*F[3, 45])/5268952800 + 
     ((6724436535223493551*I)/343230123297600)*Pi*F[3, 46] - 
     (1906146202136682397*F[1, 1]*F[3, 46])/1029690369892800 - 
     (14194154536251293*F[1, 2]*F[3, 46])/6686301103200 + 
     (1009342071451499*F[1, 3]*F[3, 46])/1362024298800 - 
     (215792499187*F[1, 4]*F[3, 46])/2082786048 - 
     (404409574247801197*F[1, 5]*F[3, 46])/514845184946400 - 
     (49150410021557899*F[1, 6]*F[3, 46])/10954152871200 - 
     (230028541064611703*F[1, 7]*F[3, 46])/257422592473200 + 
     (53251457435151863*F[1, 8]*F[3, 46])/457640164396800 + 
     (232420900504130599*F[1, 9]*F[3, 46])/114410041099200 - 
     (68006341595145433*F[1, 10]*F[3, 46])/5148451849464 + 
     (91782952451881*F[1, 11]*F[3, 46])/391219745400 + 
     ((531366442369016291*I)/114410041099200)*Pi*F[3, 47] - 
     (1273274846656961*F[1, 1]*F[3, 47])/7627336073280 - 
     (347402886230383*F[1, 2]*F[3, 47])/742922344800 + 
     (25501334682167*F[1, 3]*F[3, 47])/454008099600 + 
     (297421610509*F[1, 4]*F[3, 47])/3471310080 - 
     (809460424563409*F[1, 5]*F[3, 47])/2118704464800 - 
     (21137741491653569*F[1, 6]*F[3, 47])/19068340183200 + 
     (461793789111043*F[1, 7]*F[3, 47])/3178056697200 - 
     (10949349497908309*F[1, 8]*F[3, 47])/152546721465600 + 
     (23244269876073517*F[1, 9]*F[3, 47])/38136680366400 - 
     (17407817206636123*F[1, 10]*F[3, 47])/5720502054960 + 
     (1615231958663*F[1, 11]*F[3, 47])/11591696160 + 
     ((218390255369187589*I)/156013692408000)*Pi*F[3, 48] - 
     (1637613674776481*F[1, 1]*F[3, 48])/9958320792000 + 
     (3993380038455299*F[1, 2]*F[3, 48])/33431505516000 + 
     (67579029283699*F[1, 3]*F[3, 48])/123820390800 + 
     (2651719378337*F[1, 4]*F[3, 48])/52069651200 - 
     (16745922903198899*F[1, 5]*F[3, 48])/46804107722400 - 
     (35866289592301291*F[1, 6]*F[3, 48])/46804107722400 + 
     (302220425415903199*F[1, 7]*F[3, 48])/117010269306000 - 
     (16165811516814431*F[1, 8]*F[3, 48])/41603651308800 - 
     (1331903970896627*F[1, 9]*F[3, 48])/2080182565440 - 
     (1922059557065303*F[1, 10]*F[3, 48])/2925256732650 + 
     (4980782820271*F[1, 11]*F[3, 48])/17782715700 - 
     ((787777493742716209547*I)/56632970344104000)*Pi*F[3, 49] + 
     (466647755274003624283*F[1, 1]*F[3, 49])/509696733096936000 + 
     (409702859278246309*F[1, 2]*F[3, 49])/300883549644000 - 
     (5320514717783929*F[1, 3]*F[3, 49])/12258218689200 - 
     (246761844501643*F[1, 4]*F[3, 49])/1030979093760 + 
     (50491594744731610553*F[1, 5]*F[3, 49])/50969673309693600 + 
     (175080254748689186107*F[1, 6]*F[3, 49])/50969673309693600 - 
     (1848502091735385403*F[1, 7]*F[3, 49])/5792008330647000 + 
     (135802044401252303*F[1, 8]*F[3, 49])/588394497081600 - 
     (1111821422251961207*F[1, 9]*F[3, 49])/1029690369892800 + 
     (20858446342916773013*F[1, 10]*F[3, 49])/2316803332258800 - 
     (605109654098431*F[1, 11]*F[3, 49])/1408391083440 + 
     ((734279909618953*I)/165972013200)*Pi*F[3, 51] - 
     (6773548889406319*F[1, 1]*F[3, 51])/11701026930600 - 
     (588054774952627*F[1, 2]*F[3, 51])/835787637900 + 
     (9381898706*F[1, 3]*F[3, 51])/18208881 - 
     (3145853362661*F[1, 4]*F[3, 51])/26034825600 - 
     (47758116439429*F[1, 5]*F[3, 51])/98327957400 - 
     (509556692849387*F[1, 6]*F[3, 51])/688295701800 - 
     (93174399242254*F[1, 7]*F[3, 51])/208946909475 - 
     (1987833583667549*F[1, 8]*F[3, 51])/4160365130880 + 
     (2954891615558221*F[1, 9]*F[3, 51])/5200456413600 - 
     (2934105056997907*F[1, 10]*F[3, 51])/936082154448 + 
     (23170371959*F[1, 11]*F[3, 51])/418416840 + 
     ((293864586529783*I)/66388805280)*Pi*F[3, 52] - 
     (26795089140140233*F[1, 1]*F[3, 52])/46804107722400 - 
     (593348096659327*F[1, 2]*F[3, 52])/835787637900 + 
     (9381898706*F[1, 3]*F[3, 52])/18208881 - 
     (7510641981209*F[1, 4]*F[3, 52])/26034825600 - 
     (338497880380249*F[1, 5]*F[3, 52])/688295701800 - 
     (512019152662541*F[1, 6]*F[3, 52])/688295701800 - 
     (92477909544004*F[1, 7]*F[3, 52])/208946909475 - 
     (10262387015543521*F[1, 8]*F[3, 52])/20801825654400 + 
     (2802370758796477*F[1, 9]*F[3, 52])/5200456413600 - 
     (10475679896453533*F[1, 10]*F[3, 52])/3343150551600 + 
     (23170371959*F[1, 11]*F[3, 52])/418416840 + 
     ((8640216688477397*I)/15601369240800)*Pi*F[3, 53] - 
     (8845756809877*F[1, 1]*F[3, 53])/275318280720 + 
     (1424215353319*F[1, 2]*F[3, 53])/83578763790 - 
     (3752630093*F[1, 3]*F[3, 53])/72835524 - (337951065953*F[1, 4]*F[3, 53])/
      1859630400 + (24186954900113*F[1, 5]*F[3, 53])/1376591403600 - 
     (323536480985843*F[1, 6]*F[3, 53])/1376591403600 + 
     (3643559772733*F[1, 7]*F[3, 53])/98327957400 + 
     (503066161729463*F[1, 8]*F[3, 53])/10400912827200 + 
     (198820131604933*F[1, 9]*F[3, 53])/2600228206800 - 
     (11827547423076481*F[1, 10]*F[3, 53])/46804107722400 + 
     (4863674759*F[1, 11]*F[3, 53])/836833680 + 
     ((12983456822170711*I)/3900342310200)*Pi*F[3, 54] - 
     (4374878144259799*F[1, 1]*F[3, 54])/11701026930600 - 
     (634868743041497*F[1, 2]*F[3, 54])/1671575275800 + 
     (15011167319*F[1, 3]*F[3, 54])/72835524 - 
     (7758839574671*F[1, 4]*F[3, 54])/26034825600 - 
     (112479663655591*F[1, 5]*F[3, 54])/688295701800 - 
     (64442390975567*F[1, 6]*F[3, 54])/98327957400 - 
     (41408405197741*F[1, 7]*F[3, 54])/334315055160 - 
     (722154283961111*F[1, 8]*F[3, 54])/4160365130880 + 
     (1795143378961201*F[1, 9]*F[3, 54])/5200456413600 - 
     (6851559385953041*F[1, 10]*F[3, 54])/2925256732650 + 
     (14017023359*F[1, 11]*F[3, 54])/418416840 + 
     ((10864607801403763*I)/15601369240800)*Pi*F[3, 55] - 
     (1528653468867421*F[1, 1]*F[3, 55])/11701026930600 - 
     (616126805382437*F[1, 2]*F[3, 55])/1671575275800 + 
     (13134528799*F[1, 3]*F[3, 55])/36417762 + 
     (200738371657*F[1, 4]*F[3, 55])/650870640 - 
     (468891400325969*F[1, 5]*F[3, 55])/1376591403600 + 
     (206748983927639*F[1, 6]*F[3, 55])/1376591403600 - 
     (72161755811836*F[1, 7]*F[3, 55])/208946909475 - 
     (1769849089108717*F[1, 8]*F[3, 55])/5200456413600 + 
     (398904346965941*F[1, 9]*F[3, 55])/2600228206800 - 
     (6889372756734637*F[1, 10]*F[3, 55])/9360821544480 + 
     (13443022441*F[1, 11]*F[3, 55])/836833680 - 
     ((11316054118197433*I)/5200456413600)*Pi*F[3, 56] + 
     (956758056293281*F[1, 1]*F[3, 56])/1560136924080 + 
     (50178346037663*F[1, 2]*F[3, 56])/139297939650 - 
     (7829832053*F[1, 3]*F[3, 56])/24278508 + 
     (3635719758119*F[1, 4]*F[3, 56])/8678275200 - 
     (46845773430997*F[1, 5]*F[3, 56])/458863801200 + 
     (202970856074107*F[1, 6]*F[3, 56])/458863801200 + 
     (65436004914071*F[1, 7]*F[3, 56])/557191758600 + 
     (199900364212331*F[1, 8]*F[3, 56])/1386788376960 - 
     (584924626994221*F[1, 9]*F[3, 56])/1733485471200 + 
     (1417869356414797*F[1, 10]*F[3, 56])/917727602400 - 
     (52257503897*F[1, 11]*F[3, 56])/1394722800 - ((19981*I)/1050)*Pi*
      F[3, 57] + (32581*F[1, 1]*F[3, 57])/1050 + 6*F[1, 2]*F[3, 57] + 
     (410273*F[1, 4]*F[3, 57])/5600 - (20113*F[1, 5]*F[3, 57])/700 + 
     (11713*F[1, 6]*F[3, 57])/700 + 6*F[1, 7]*F[3, 57] + 
     (674663*F[1, 8]*F[3, 57])/16800 - (F[1, 9]*F[3, 57])/2 + 
     ((141247276903669*I)/495281563200)*Pi*F[3, 59] + 
     (190100260177*F[1, 1]*F[3, 59])/18057140325 + 
     (1723854459529*F[1, 2]*F[3, 59])/24764078160 - 
     (1101250243*F[1, 3]*F[3, 59])/8092836 - (19152600377*F[1, 4]*F[3, 59])/
      206625600 + (774800595377*F[1, 5]*F[3, 59])/33989911200 - 
     (21195252975847*F[1, 6]*F[3, 59])/33989911200 + 
     (1923269056301*F[1, 7]*F[3, 59])/7738774425 + 
     (1810122199738*F[1, 8]*F[3, 59])/18057140325 + 
     (15808682071321*F[1, 9]*F[3, 59])/288914245200 + 
     (1529431558629473*F[1, 10]*F[3, 59])/3466970942400 - 
     (473348611*F[1, 11]*F[3, 59])/103312800 - 
     ((16725139694617*I)/28891424520)*Pi*F[3, 60] + 
     (4823248420129*F[1, 1]*F[3, 60])/57357975150 + 
     (4065486459122*F[1, 2]*F[3, 60])/69648969825 + 
     (111138241*F[1, 3]*F[3, 60])/2023209 + (13282908587*F[1, 4]*F[3, 60])/
      180797400 - (3749994087883*F[1, 5]*F[3, 60])/57357975150 + 
     (5016516489899*F[1, 6]*F[3, 60])/28678987575 + 
     (7588074497393*F[1, 7]*F[3, 60])/69648969825 - 
     (474629688383*F[1, 8]*F[3, 60])/6019046775 - 
     (260373510779*F[1, 9]*F[3, 60])/24076187100 + 
     (1288414020554503*F[1, 10]*F[3, 60])/3900342310200 - 
     (100061519*F[1, 11]*F[3, 60])/174340350 - 
     ((1270838763530569*I)/1155656980800)*Pi*F[3, 62] - 
     (4127601078509*F[1, 1]*F[3, 62])/650057051700 + 
     (50524063330841*F[1, 2]*F[3, 62])/371461172400 - 
     (212595425*F[1, 3]*F[3, 62])/8092836 + (6773307839*F[1, 4]*F[3, 62])/
      1446379200 + (83464115172839*F[1, 5]*F[3, 62])/305909200800 + 
     (155650079133271*F[1, 6]*F[3, 62])/305909200800 - 
     (7390465084817*F[1, 7]*F[3, 62])/46432646550 + 
     (8343585488887*F[1, 8]*F[3, 62])/48152374200 - 
     (434899701017*F[1, 9]*F[3, 62])/10700527600 + 
     (145877420913341*F[1, 10]*F[3, 62])/416036513088 + 
     (140552263*F[1, 11]*F[3, 62])/37192608 + 
     ((80181634215997*I)/36882669600)*Pi*F[3, 63] - 
     (241833744881*F[1, 1]*F[3, 63])/6878910600 - 
     (506321713429*F[1, 2]*F[3, 63])/1238203908 + 
     (1878308635*F[1, 3]*F[3, 63])/8092836 + (500129323*F[1, 4]*F[3, 63])/
      11479200 - (3184435957519*F[1, 5]*F[3, 63])/7283552400 - 
     (78035996897*F[1, 6]*F[3, 63])/50984866800 - 
     (41186677701607*F[1, 7]*F[3, 63])/61910195400 - 
     (54289313397541*F[1, 8]*F[3, 63])/144457122600 + 
     (75384665599*F[1, 9]*F[3, 63])/48152374200 - 
     (478482776039261*F[1, 10]*F[3, 63])/247640781600 + 
     (2853048379*F[1, 11]*F[3, 63])/154969200 + 
     ((3194485017641291*I)/3466970942400)*Pi*F[3, 64] - 
     (24923060697557*F[1, 1]*F[3, 64])/1300114103400 - 
     (80088313918793*F[1, 2]*F[3, 64])/371461172400 + 
     (108294707*F[1, 3]*F[3, 64])/899204 + (10146529919*F[1, 4]*F[3, 64])/
      96425280 - (48115147727939*F[1, 5]*F[3, 64])/305909200800 + 
     (174249768643709*F[1, 6]*F[3, 64])/305909200800 - 
     (3906948900772*F[1, 7]*F[3, 64])/4643264655 - 
     (11696171368031*F[1, 8]*F[3, 64])/72228561300 - 
     (1853473718449*F[1, 9]*F[3, 64])/41273463600 - 
     (877957111494541*F[1, 10]*F[3, 64])/611818401600 + 
     (10818836441*F[1, 11]*F[3, 64])/929815200 + 
     ((1880314740527*I)/5098486680)*Pi*F[3, 65] - 
     (1398681867799*F[1, 1]*F[3, 65])/7647730020 - 
     (12916493757979*F[1, 2]*F[3, 65])/185730586200 - 
     (165963713*F[1, 3]*F[3, 65])/8092836 - (1581320897*F[1, 4]*F[3, 65])/
      18079740 + (3280677798353*F[1, 5]*F[3, 65])/15295460040 - 
     (761292931375*F[1, 6]*F[3, 65])/3059092008 - 
     (9743164862831*F[1, 7]*F[3, 65])/37146117240 + 
     (83442330281*F[1, 8]*F[3, 65])/687891060 + 
     (1178761466339*F[1, 9]*F[3, 65])/48152374200 - 
     (2004122209891*F[1, 10]*F[3, 65])/15295460040 + 
     (67889797*F[1, 11]*F[3, 65])/11622690 + ((41302126682263*I)/40787893440)*
      Pi*F[3, 66] + (838982455*F[1, 1]*F[3, 66])/9441642 - 
     (2147936669609*F[1, 2]*F[3, 66])/41273463600 - 
     (96089965*F[1, 3]*F[3, 66])/8092836 + (11125665083*F[1, 4]*F[3, 66])/
      482126400 - (14104347395*F[1, 5]*F[3, 66])/64742688 - 
     (69108034697*F[1, 6]*F[3, 66])/194228064 + 
     (9814680234841*F[1, 7]*F[3, 66])/30955097700 - 
     (5259634444717*F[1, 8]*F[3, 66])/36114280650 + 
     (23005124427893*F[1, 9]*F[3, 66])/288914245200 - 
     (21043811319043*F[1, 10]*F[3, 66])/40787893440 - 
     (15539177*F[1, 11]*F[3, 66])/34437600 - ((39822255199*I)/94416420)*Pi*
      F[3, 67] - (776196790877*F[1, 1]*F[3, 67])/3823865010 + 
     (2691506296007*F[1, 2]*F[3, 67])/46432646550 - 
     (109483006*F[1, 3]*F[3, 67])/674403 - (8373275629*F[1, 4]*F[3, 67])/
      90398700 + (680019823426*F[1, 5]*F[3, 67])/1911932505 + 
     (45152668523*F[1, 6]*F[3, 67])/273133215 - 
     (1606932257741*F[1, 7]*F[3, 67])/2731332150 + 
     (593296952963*F[1, 8]*F[3, 67])/2124369450 - 
     (334305515456*F[1, 9]*F[3, 67])/6019046775 + 
     (407035905713*F[1, 10]*F[3, 67])/1529546004 - 
     (41091841*F[1, 11]*F[3, 67])/58113450 - ((14544020522653*I)/40787893440)*
      Pi*F[3, 68] + (6523487443223*F[1, 1]*F[3, 68])/15295460040 + 
     (71813952951827*F[1, 2]*F[3, 68])/371461172400 - 
     (807899009*F[1, 3]*F[3, 68])/8092836 + (41962751683*F[1, 4]*F[3, 68])/
      206625600 - (2763089831261*F[1, 5]*F[3, 68])/8740262880 + 
     (218399933957*F[1, 6]*F[3, 68])/61181840160 + 
     (2262448874882*F[1, 7]*F[3, 68])/23216323275 + 
     (9583769163737*F[1, 8]*F[3, 68])/144457122600 - 
     (7119133225249*F[1, 9]*F[3, 68])/32101582800 + 
     (8381210561599*F[1, 10]*F[3, 68])/24472736064 - 
     (11984111951*F[1, 11]*F[3, 68])/929815200 - 
     ((18079058223217*I)/5098486680)*Pi*F[3, 69] + 
     (7587405611953*F[1, 1]*F[3, 69])/7647730020 + 
     (13126594819037*F[1, 2]*F[3, 69])/23216323275 - 
     (304569926*F[1, 3]*F[3, 69])/674403 + (20597927059*F[1, 4]*F[3, 69])/
      36159480 - (304475708848*F[1, 5]*F[3, 69])/1911932505 + 
     (2475707218541*F[1, 6]*F[3, 69])/3823865010 + 
     (13415193924469*F[1, 7]*F[3, 69])/46432646550 + 
     (80319830879*F[1, 8]*F[3, 69])/1337565950 - 
     (11193717759913*F[1, 9]*F[3, 69])/24076187100 + 
     (7700597232809*F[1, 10]*F[3, 69])/3059092008 - 
     (1268168909*F[1, 11]*F[3, 69])/23245380 - ((1100796640423*I)/5098486680)*
      Pi*F[3, 70] + (68214770681*F[1, 1]*F[3, 70])/424873890 + 
     (379070894741*F[1, 2]*F[3, 70])/30955097700 + 
     (214256140*F[1, 3]*F[3, 70])/2023209 + (1837388563*F[1, 4]*F[3, 70])/
      60265800 - (141209590171*F[1, 5]*F[3, 70])/637310835 + 
     (237755781857*F[1, 6]*F[3, 70])/1274621670 + 
     (2881771494497*F[1, 7]*F[3, 70])/10318365900 - 
     (1949091962819*F[1, 8]*F[3, 70])/12038093550 - 
     (1347059175689*F[1, 9]*F[3, 70])/72228561300 - 
     (79052486609*F[1, 10]*F[3, 70])/5098486680 + 
     (182586527*F[1, 11]*F[3, 70])/38742300 - ((303074105233*I)/1699495560)*
      Pi*F[3, 71] - (16507932257*F[1, 1]*F[3, 71])/849747780 - 
     (914115522473*F[1, 2]*F[3, 71])/61910195400 + 
     (347906669*F[1, 3]*F[3, 71])/8092836 - (23649964*F[1, 4]*F[3, 71])/
      358725 + (7873165273*F[1, 5]*F[3, 71])/5098486680 + 
     (844660380953*F[1, 6]*F[3, 71])/5098486680 + 
     (500801227939*F[1, 7]*F[3, 71])/61910195400 - 
     (3815352812893*F[1, 8]*F[3, 71])/72228561300 + 
     (425639404417*F[1, 9]*F[3, 71])/144457122600 - 
     (1409885299*F[1, 10]*F[3, 71])/113299704 + (104853548*F[1, 11]*F[3, 71])/
      9685575 - ((5867760800639*I)/10196973360)*Pi*F[3, 72] - 
     (109104960487*F[1, 1]*F[3, 72])/1911932505 - 
     (8109454323097*F[1, 2]*F[3, 72])/185730586200 + 
     (84284965*F[1, 3]*F[3, 72])/899204 + (1945406831*F[1, 4]*F[3, 72])/
      51656400 + (503778258853*F[1, 5]*F[3, 72])/7647730020 + 
     (398963585233*F[1, 6]*F[3, 72])/3823865010 + 
     (16877409384653*F[1, 7]*F[3, 72])/185730586200 - 
     (108844242982*F[1, 8]*F[3, 72])/2006348925 - 
     (2073894018739*F[1, 9]*F[3, 72])/144457122600 + 
     (11274765543133*F[1, 10]*F[3, 72])/30590920080 - 
     (251711707*F[1, 11]*F[3, 72])/232453800 + ((131921753173*I)/242785080)*
      Pi*F[3, 73] + (31912799099*F[1, 1]*F[3, 73])/3823865010 - 
     (2054264972447*F[1, 2]*F[3, 73])/46432646550 - 
     (111138241*F[1, 3]*F[3, 73])/1348806 - (6196672189*F[1, 4]*F[3, 73])/
      180797400 + (32539306177*F[1, 5]*F[3, 73])/546266430 - 
     (1972180885541*F[1, 6]*F[3, 73])/7647730020 - 
     (5031811224784*F[1, 7]*F[3, 73])/23216323275 + 
     (4470381971729*F[1, 8]*F[3, 73])/36114280650 + 
     (79778970481*F[1, 9]*F[3, 73])/1719727650 - 
     (4145152795229*F[1, 10]*F[3, 73])/15295460040 + 
     (100061519*F[1, 11]*F[3, 73])/116226900 - ((2929124109859*I)/5098486680)*
      Pi*F[3, 74] - (665764262627*F[1, 1]*F[3, 74])/3823865010 - 
     (932392771481*F[1, 2]*F[3, 74])/92865293100 - 
     (11066449*F[1, 3]*F[3, 74])/1348806 - (2012573711*F[1, 4]*F[3, 74])/
      180797400 + (1419704357*F[1, 5]*F[3, 74])/5811345 + 
     (78129692945*F[1, 6]*F[3, 74])/764773002 - 
     (32525138935883*F[1, 7]*F[3, 74])/92865293100 + 
     (2312179484269*F[1, 8]*F[3, 74])/12038093550 - 
     (1381813085927*F[1, 9]*F[3, 74])/72228561300 + 
     (6276667185221*F[1, 10]*F[3, 74])/15295460040 + 
     (11581381*F[1, 11]*F[3, 74])/116226900 + ((67649987439803*I)/6797982240)*
      Pi*F[3, 75] - (10623155021267*F[1, 1]*F[3, 75])/5098486680 - 
     (7974464485781*F[1, 2]*F[3, 75])/6878910600 + 
     (1743625483*F[1, 3]*F[3, 75])/4046418 - (116032725569*F[1, 4]*F[3, 75])/
      80354400 + (6760605468047*F[1, 5]*F[3, 75])/10196973360 - 
     (24098177180153*F[1, 6]*F[3, 75])/10196973360 - 
     (24060791938951*F[1, 7]*F[3, 75])/15477548850 + 
     (5029793706919*F[1, 8]*F[3, 75])/16050791400 + 
     (20837148592117*F[1, 9]*F[3, 75])/18057140325 - 
     (134570071244449*F[1, 10]*F[3, 75])/20393946720 + 
     (18338279297*F[1, 11]*F[3, 75])/154969200 - 
     ((974263467029*I)/1019324250)*Pi*F[3, 77] + 
     (255662787956*F[1, 1]*F[3, 77])/1528986375 + 
     (49384845796*F[1, 2]*F[3, 77])/218426625 + (6346283*F[1, 5]*F[3, 77])/
      54675 - (5623358*F[1, 6]*F[3, 77])/54675 + 
     (44682776620229*F[1, 7]*F[3, 77])/48927564000 + 
     (4036*F[1, 8]*F[3, 77])/81 - (5440*F[1, 9]*F[3, 77])/81 + 
     (13548752171*F[1, 10]*F[3, 77])/17474130 - (37354169*F[1, 11]*F[3, 77])/
      1749600 - ((3929125332611*I)/4077297000)*Pi*F[3, 78] + 
     (2093422713853*F[1, 1]*F[3, 78])/12231891000 + 
     (180799705969*F[1, 2]*F[3, 78])/873706500 + (6318014*F[1, 5]*F[3, 78])/
      54675 - (5704439*F[1, 6]*F[3, 78])/54675 + 
     (43256683100189*F[1, 7]*F[3, 78])/48927564000 + 
     (4036*F[1, 8]*F[3, 78])/81 - (9665*F[1, 9]*F[3, 78])/162 + 
     (68262030607*F[1, 10]*F[3, 78])/87370650 - (77437181*F[1, 11]*F[3, 78])/
      1749600 + ((2711015620861*I)/8154594000)*Pi*F[3, 79] - 
     (537180577163*F[1, 1]*F[3, 79])/24463782000 - 
     (63403004647*F[1, 2]*F[3, 79])/719523000 + (12293573*F[1, 5]*F[3, 79])/
      437400 - (11297273*F[1, 6]*F[3, 79])/437400 - 
     (1515532385851*F[1, 7]*F[3, 79])/6115945500 + (1139*F[1, 8]*F[3, 79])/
      81 - (2629*F[1, 9]*F[3, 79])/162 - (54654209603*F[1, 10]*F[3, 79])/
      174741300 - (12237839*F[1, 11]*F[3, 79])/874800 - 
     ((490998648857*I)/1630918800)*Pi*F[3, 80] + 
     (43749035903*F[1, 1]*F[3, 80])/978551280 + 
     (1618461994663*F[1, 2]*F[3, 80])/24463782000 + 
     (3243103*F[1, 5]*F[3, 80])/437400 - (4385203*F[1, 6]*F[3, 80])/437400 + 
     (12064018544279*F[1, 7]*F[3, 80])/48927564000 + 
     (7*F[1, 8]*F[3, 80])/81 - (797*F[1, 9]*F[3, 80])/162 + 
     (22625469601*F[1, 10]*F[3, 80])/87370650 + (10029241*F[1, 11]*F[3, 80])/
      1749600 - ((75725270314*I)/72808875)*Pi*F[3, 81] + 
     (59603541859*F[1, 1]*F[3, 81])/436853250 + 
     (6975391470727*F[1, 2]*F[3, 81])/24463782000 + 
     (6953299*F[1, 5]*F[3, 81])/109350 - (6345799*F[1, 6]*F[3, 81])/109350 + 
     (22661680244839*F[1, 7]*F[3, 81])/24463782000 + 
     (2098*F[1, 8]*F[3, 81])/81 - (3178*F[1, 9]*F[3, 81])/81 + 
     (15692844701*F[1, 10]*F[3, 81])/17474130 - (18995*F[1, 11]*F[3, 81])/
      17496 - ((372599363*I)/7229250)*Pi*F[3, 82] + 
     (17119043*F[1, 1]*F[3, 82])/43375500 + (281223813629*F[1, 2]*F[3, 82])/
      8154594000 - (1294723*F[1, 5]*F[3, 82])/36450 + 
     (1197523*F[1, 6]*F[3, 82])/36450 - (365964055301*F[1, 7]*F[3, 82])/
      16309188000 - (463*F[1, 8]*F[3, 82])/27 + (409*F[1, 9]*F[3, 82])/27 + 
     (3922933*F[1, 10]*F[3, 82])/72900 + (4815479*F[1, 11]*F[3, 82])/583200 + 
     ((5017*I)/225)*Pi*F[3, 83] - (1642*F[1, 1]*F[3, 83])/225 + 
     (3*F[1, 2]*F[3, 83])/2 - (3476*F[1, 5]*F[3, 83])/225 + 
     (101*F[1, 6]*F[3, 83])/225 + (11089*F[1, 7]*F[3, 83])/600 + 
     15*F[1, 9]*F[3, 83] + (2171*F[1, 11]*F[3, 83])/1800 + 
     ((2319409403*I)/1617975)*Pi*F[3, 85] - (561746191*F[1, 1]*F[3, 85])/
      9707850 - (1900572091*F[1, 2]*F[3, 85])/19415700 - 
     (1693903*F[1, 5]*F[3, 85])/24300 + (1693903*F[1, 6]*F[3, 85])/24300 - 
     (1875025648*F[1, 7]*F[3, 85])/4853925 - (314*F[1, 8]*F[3, 85])/9 + 
     (314*F[1, 9]*F[3, 85])/9 - (13354710227*F[1, 10]*F[3, 85])/9707850 + 
     (101687*F[1, 11]*F[3, 85])/24300 - ((17775881*I)/143820)*Pi*F[3, 86] - 
     (16997*F[1, 1]*F[3, 86])/36450 - (2950802807*F[1, 2]*F[3, 86])/
      58247100 + (1421759*F[1, 5]*F[3, 86])/36450 - 
     (1421759*F[1, 6]*F[3, 86])/36450 + (2948728603*F[1, 7]*F[3, 86])/
      58247100 + (620*F[1, 8]*F[3, 86])/27 - (620*F[1, 9]*F[3, 86])/27 + 
     (7226393011*F[1, 10]*F[3, 86])/58247100 + (41629*F[1, 11]*F[3, 86])/
      72900 - ((5002131571*I)/12943800)*Pi*F[3, 88] - 
     (6099936937*F[1, 1]*F[3, 88])/38831400 - (1283519419*F[1, 2]*F[3, 88])/
      19415700 + (4058197*F[1, 5]*F[3, 88])/48600 - 
     (3839497*F[1, 6]*F[3, 88])/48600 - (4895351479*F[1, 7]*F[3, 88])/
      19415700 + (385*F[1, 8]*F[3, 88])/9 - (439*F[1, 9]*F[3, 88])/9 + 
     (418631807*F[1, 10]*F[3, 88])/776628 - (327017*F[1, 11]*F[3, 88])/
      48600 - ((4062446401*I)/2157300)*Pi*F[3, 89] + 
     (304997059*F[1, 1]*F[3, 89])/1078650 + (748795529*F[1, 2]*F[3, 89])/
      2157300 - (3187*F[1, 5]*F[3, 89])/300 + (1987*F[1, 6]*F[3, 89])/300 + 
     (1484193461*F[1, 7]*F[3, 89])/1078650 - 12*F[1, 8]*F[3, 89] + 
     18*F[1, 9]*F[3, 89] + (3461081483*F[1, 10]*F[3, 89])/2157300 - 
     (9341*F[1, 11]*F[3, 89])/1350 - ((29376809977*I)/12943800)*Pi*F[3, 90] + 
     (4879957187*F[1, 1]*F[3, 90])/38831400 + (2727820171*F[1, 2]*F[3, 90])/
      9707850 + (3541903*F[1, 5]*F[3, 90])/48600 - (3517603*F[1, 6]*F[3, 90])/
      48600 + (1283537107*F[1, 7]*F[3, 90])/1142100 + 
     (277*F[1, 8]*F[3, 90])/9 - (277*F[1, 9]*F[3, 90])/9 + 
     (1223986133*F[1, 10]*F[3, 90])/571050 - (663293*F[1, 11]*F[3, 90])/
      48600 + ((5064629*I)/18900)*Pi*F[3, 92] - (59089*F[1, 1]*F[3, 92])/
      1575 - (611*F[1, 2]*F[3, 92])/27 - (66749*F[1, 4]*F[3, 92])/1890 + 
     (14717*F[1, 5]*F[3, 92])/420 - (11357*F[1, 6]*F[3, 92])/420 + 
     (827*F[1, 7]*F[3, 92])/27 - (134179*F[1, 8]*F[3, 92])/9450 - 
     (77551*F[1, 9]*F[3, 92])/6300 - (643823*F[1, 10]*F[3, 92])/2700 - 
     ((259339*I)/2700)*Pi*F[3, 93] + (17432*F[1, 1]*F[3, 93])/1575 + 
     (365*F[1, 2]*F[3, 93])/54 - (81643*F[1, 4]*F[3, 93])/9450 + 
     (22933*F[1, 5]*F[3, 93])/2100 - (31333*F[1, 6]*F[3, 93])/2100 - 
     (581*F[1, 7]*F[3, 93])/54 - (241159*F[1, 8]*F[3, 93])/9450 + 
     (25709*F[1, 9]*F[3, 93])/6300 + (1681789*F[1, 10]*F[3, 93])/18900 + 
     ((2023753*I)/6300)*Pi*F[3, 94] - (32911*F[1, 1]*F[3, 94])/1050 - 
     (419*F[1, 2]*F[3, 94])/18 - (226789*F[1, 4]*F[3, 94])/6300 + 
     (3371*F[1, 5]*F[3, 94])/525 + (2929*F[1, 6]*F[3, 94])/525 + 
     (635*F[1, 7]*F[3, 94])/18 + (52814*F[1, 8]*F[3, 94])/1575 - 
     (6812*F[1, 9]*F[3, 94])/525 - (1901887*F[1, 10]*F[3, 94])/6300 + 
     ((269581*I)/6300)*Pi*F[3, 95] - (18103*F[1, 1]*F[3, 95])/1050 - 
     (55*F[1, 2]*F[3, 95])/9 + (58721*F[1, 4]*F[3, 95])/6300 + 
     (9292*F[1, 5]*F[3, 95])/525 - (9292*F[1, 6]*F[3, 95])/525 + 
     (55*F[1, 7]*F[3, 95])/9 - (34984*F[1, 8]*F[3, 95])/1575 - 
     (1793*F[1, 9]*F[3, 95])/525 - (160963*F[1, 10]*F[3, 95])/6300 + 
     ((4073743*I)/12600)*Pi*F[3, 96] - (4052*F[1, 1]*F[3, 96])/105 - 
     (221*F[1, 2]*F[3, 96])/9 - (795787*F[1, 4]*F[3, 96])/12600 + 
     (5799*F[1, 5]*F[3, 96])/140 - (4119*F[1, 6]*F[3, 96])/140 + 
     (329*F[1, 7]*F[3, 96])/9 - (247313*F[1, 8]*F[3, 96])/6300 - 
     (6418*F[1, 9]*F[3, 96])/525 - (3738703*F[1, 10]*F[3, 96])/12600 + 
     ((171*I)/175)*Pi*F[3, 97] + (29263*F[1, 1]*F[3, 97])/700 - 
     (10*F[1, 2]*F[3, 97])/3 - (11567*F[1, 4]*F[3, 97])/2100 + 
     (15499*F[1, 5]*F[3, 97])/2100 - (15499*F[1, 6]*F[3, 97])/2100 + 
     (10*F[1, 7]*F[3, 97])/3 - (9526*F[1, 8]*F[3, 97])/525 - 
     (11233*F[1, 9]*F[3, 97])/700 - (29947*F[1, 10]*F[3, 97])/700 - 
     ((109001*I)/1350)*Pi*F[3, 99] - (23186*F[1, 1]*F[3, 99])/6075 + 
     (46094*F[1, 2]*F[3, 99])/6075 - (37784*F[1, 5]*F[3, 99])/1215 + 
     (37784*F[1, 6]*F[3, 99])/1215 - (46907*F[1, 7]*F[3, 99])/12150 - 
     (152*F[1, 8]*F[3, 99])/9 + (152*F[1, 9]*F[3, 99])/9 + 
     (1027381*F[1, 10]*F[3, 99])/12150 - (3251*F[1, 11]*F[3, 99])/1215 + 
     ((26056*I)/675)*Pi*F[3, 100] - (99739*F[1, 1]*F[3, 100])/12150 - 
     (46217*F[1, 2]*F[3, 100])/12150 - (88637*F[1, 5]*F[3, 100])/12150 + 
     (88637*F[1, 6]*F[3, 100])/12150 + (108853*F[1, 7]*F[3, 100])/12150 - 
     (20*F[1, 8]*F[3, 100])/9 + (20*F[1, 9]*F[3, 100])/9 - 
     (369269*F[1, 10]*F[3, 100])/12150 + (15653*F[1, 11]*F[3, 100])/6075 - 
     ((77273*I)/675)*Pi*F[3, 101] + (20611*F[1, 1]*F[3, 101])/4050 + 
     (56549*F[1, 2]*F[3, 101])/4050 - (35767*F[1, 5]*F[3, 101])/4050 + 
     (35767*F[1, 6]*F[3, 101])/4050 - (33263*F[1, 7]*F[3, 101])/2025 - 
     (28*F[1, 8]*F[3, 101])/3 + (28*F[1, 9]*F[3, 101])/3 + 
     (443027*F[1, 10]*F[3, 101])/4050 + (16769*F[1, 11]*F[3, 101])/4050 - 
     ((2189*I)/450)*Pi*F[3, 102] - (1411*F[1, 1]*F[3, 102])/2025 - 
     (5207*F[1, 2]*F[3, 102])/2025 - (30317*F[1, 5]*F[3, 102])/2025 + 
     (30317*F[1, 6]*F[3, 102])/2025 + (7303*F[1, 7]*F[3, 102])/2025 - 
     (16*F[1, 8]*F[3, 102])/3 + (16*F[1, 9]*F[3, 102])/3 + 
     (22523*F[1, 10]*F[3, 102])/4050 - (38041*F[1, 11]*F[3, 102])/4050 - 
     ((271901*I)/2700)*Pi*F[3, 103] - (5531*F[1, 1]*F[3, 103])/810 + 
     (48361*F[1, 2]*F[3, 103])/4050 - (34711*F[1, 5]*F[3, 103])/810 + 
     (34711*F[1, 6]*F[3, 103])/810 + (15673*F[1, 7]*F[3, 103])/4050 - 
     (68*F[1, 8]*F[3, 103])/3 + (68*F[1, 9]*F[3, 103])/3 + 
     (871013*F[1, 10]*F[3, 103])/8100 + (28877*F[1, 11]*F[3, 103])/8100 + 
     ((4454*I)/675)*Pi*F[3, 104] - (34469*F[1, 1]*F[3, 104])/1350 + 
     (1327*F[1, 2]*F[3, 104])/675 - (1327*F[1, 5]*F[3, 104])/675 + 
     (1327*F[1, 6]*F[3, 104])/675 + (11609*F[1, 7]*F[3, 104])/1350 + 
     (25561*F[1, 10]*F[3, 104])/1350 - (481*F[1, 11]*F[3, 104])/450 + 
     ((63*I)/11)*Pi*F[3, 108] + (719*F[1, 1]*F[3, 108])/132 - 
     (61*F[1, 2]*F[3, 108])/24 + (112*F[1, 4]*F[3, 108])/11 - 
     (29*F[1, 5]*F[3, 108])/44 - (347*F[1, 6]*F[3, 108])/33 + 
     (881*F[1, 7]*F[3, 108])/264 + (113*F[1, 8]*F[3, 108])/264 - 
     (229*F[1, 9]*F[3, 108])/88 + (119*F[1, 11]*F[3, 108])/11 - 
     ((106*I)/33)*Pi*F[3, 109] - (91*F[1, 1]*F[3, 109])/11 + 
     4*F[1, 2]*F[3, 109] - (1306*F[1, 4]*F[3, 109])/99 - 
     (71*F[1, 5]*F[3, 109])/33 + (150*F[1, 6]*F[3, 109])/11 - 
     (54*F[1, 7]*F[3, 109])/11 - (116*F[1, 8]*F[3, 109])/99 + 
     (362*F[1, 9]*F[3, 109])/99 - (1070*F[1, 11]*F[3, 109])/99 - 
     ((206*I)/33)*Pi*F[3, 110] - (71*F[1, 1]*F[3, 110])/11 + 
     (19*F[1, 2]*F[3, 110])/4 - (365*F[1, 4]*F[3, 110])/33 + 
     (43*F[1, 5]*F[3, 110])/33 + (376*F[1, 6]*F[3, 110])/33 - 
     (239*F[1, 7]*F[3, 110])/44 - (281*F[1, 8]*F[3, 110])/132 + 
     (527*F[1, 9]*F[3, 110])/132 - (328*F[1, 11]*F[3, 110])/33 + 
     ((410*I)/33)*Pi*F[3, 111] + (355*F[1, 1]*F[3, 111])/66 - 
     (29*F[1, 2]*F[3, 111])/12 + (515*F[1, 4]*F[3, 111])/33 - 
     (413*F[1, 5]*F[3, 111])/198 - (1556*F[1, 6]*F[3, 111])/99 + 
     (449*F[1, 7]*F[3, 111])/132 - (733*F[1, 8]*F[3, 111])/396 - 
     (37*F[1, 9]*F[3, 111])/44 + (299*F[1, 11]*F[3, 111])/33 + 
     ((214*I)/33)*Pi*F[3, 112] + (53*F[1, 1]*F[3, 112])/22 - 
     (F[1, 2]*F[3, 112])/4 + (595*F[1, 4]*F[3, 112])/99 - 
     (65*F[1, 5]*F[3, 112])/198 - (848*F[1, 6]*F[3, 112])/99 + 
     (103*F[1, 7]*F[3, 112])/132 + (157*F[1, 8]*F[3, 112])/396 - 
     (731*F[1, 9]*F[3, 112])/396 + (593*F[1, 11]*F[3, 112])/99 + 
     (10*I)*Pi*F[3, 113] - (25*F[1, 1]*F[3, 113])/12 - 
     (19*F[1, 2]*F[3, 113])/24 + (11*F[1, 4]*F[3, 113])/3 - 
     (161*F[1, 5]*F[3, 113])/36 - (31*F[1, 6]*F[3, 113])/9 + 
     (29*F[1, 7]*F[3, 113])/24 - (25*F[1, 8]*F[3, 113])/72 - 
     (19*F[1, 9]*F[3, 113])/24 + (13*F[1, 11]*F[3, 113])/3 - 
     ((145153*I)/7650)*Pi*F[3, 115] - (1333*F[1, 1]*F[3, 115])/1530 - 
     10*F[1, 2]*F[3, 115] - (349*F[1, 3]*F[3, 115])/425 + 
     (26153*F[1, 5]*F[3, 115])/2550 + (8849*F[1, 6]*F[3, 115])/850 + 
     16*F[1, 7]*F[3, 115] + (4903*F[1, 8]*F[3, 115])/3825 + 
     (2671507*F[1, 9]*F[3, 115])/9180 - (412741*F[1, 11]*F[3, 115])/9180 + 
     ((28193*I)/1530)*Pi*F[3, 116] + (8759*F[1, 1]*F[3, 116])/7650 + 
     (20*F[1, 2]*F[3, 116])/3 + (1396*F[1, 3]*F[3, 116])/1275 - 
     (17501*F[1, 5]*F[3, 116])/1275 - (8849*F[1, 6]*F[3, 116])/1275 - 
     (38*F[1, 7]*F[3, 116])/3 - (8759*F[1, 8]*F[3, 116])/7650 - 
     (12857783*F[1, 9]*F[3, 116])/45900 + (314047*F[1, 11]*F[3, 116])/9180 - 
     ((347597*I)/151200)*Pi*F[3, 117] - (138037*F[1, 1]*F[3, 117])/21600 + 
     (19*F[1, 2]*F[3, 117])/3 + (8449657*F[1, 4]*F[3, 117])/50400 + 
     (12787*F[1, 5]*F[3, 117])/2100 + (7513*F[1, 6]*F[3, 117])/2100 - 
     (10*F[1, 7]*F[3, 117])/3 + (195779*F[1, 8]*F[3, 117])/12600 + 
     (277153*F[1, 9]*F[3, 117])/9450 - (171*F[1, 10]*F[3, 117])/175 + 
     ((127427*I)/16200)*Pi*F[3, 118] - (63731*F[1, 1]*F[3, 118])/16200 + 
     (155191*F[1, 2]*F[3, 118])/8100 + (349*F[1, 5]*F[3, 118])/675 + 
     (1001*F[1, 6]*F[3, 118])/675 + (78697*F[1, 7]*F[3, 118])/2700 - 
     (15*F[1, 9]*F[3, 118])/2 - (4004*F[1, 10]*F[3, 118])/675 + 
     (123713*F[1, 11]*F[3, 118])/5400 - ((171*I)/175)*Pi*F[3, 119] + 
     (171*F[1, 1]*F[3, 119])/350 + (10*F[1, 2]*F[3, 119])/3 - 
     (5921*F[1, 4]*F[3, 119])/420 - (7513*F[1, 5]*F[3, 119])/2100 + 
     (7513*F[1, 6]*F[3, 119])/2100 - (10*F[1, 7]*F[3, 119])/3 + 
     (15059*F[1, 8]*F[3, 119])/1050 + (171*F[1, 9]*F[3, 119])/700 + 
     (171*F[1, 10]*F[3, 119])/350 - ((4004*I)/675)*Pi*F[3, 120] + 
     (2002*F[1, 1]*F[3, 120])/675 + (1001*F[1, 2]*F[3, 120])/675 - 
     (1001*F[1, 5]*F[3, 120])/675 + (1001*F[1, 6]*F[3, 120])/675 - 
     (7853*F[1, 7]*F[3, 120])/1350 + (2002*F[1, 10]*F[3, 120])/675 + 
     (73*F[1, 11]*F[3, 120])/10 + (22345879*F[4, 1])/1071000 + 
     (3276563*F[4, 2])/31500 - (249001*F[4, 4])/8568 + 
     (300061913*F[4, 5])/5033700 + (23444969711*F[4, 6])/75505500 + 
     (221309*F[4, 7])/13160 - (533561912*F[4, 8])/18876375 - 
     (1487*F[4, 9])/136 + (182666521*F[4, 10])/12852000 + 
     (278952377*F[4, 11])/6426000 - (44218963*F[4, 13])/714000 - 
     (56423741*F[4, 14])/306000 + (911740463*F[4, 15])/8883000 + 
     (361003591*F[4, 16])/714000 + (12517721*F[4, 17])/47600 - 
     (5571524621*F[4, 18])/16779000 + (654576097019*F[4, 19])/2030259000 + 
     (2303051433299*F[4, 21])/12181554000 - (419913913*F[4, 23])/3213000 - 
     (132594841*F[4, 24])/642600 - (1696108991*F[4, 25])/17136000 - 
     (2380752257*F[4, 26])/3595500 + (854586359*F[4, 27])/8389500 + 
     (4644413*F[4, 28])/119000 + (8954637*F[4, 29])/238000 + 
     (20163911*F[4, 30])/178500 + (439969*F[4, 31])/11900 - 
     (3102677621*F[4, 32])/25168500 + (15*F[4, 33])/2 + 
     (498928939*F[4, 34])/9639000 - (1845188533*F[4, 35])/151011000 + 
     (1951610867*F[4, 37])/10786500 - (1518869213*F[4, 38])/6426000 + 
     (17888142427*F[4, 39])/151011000 + (39829969811*F[4, 40])/75505500 - 
     (72143877*F[4, 41])/699125 + (38232581*F[4, 42])/24161760 - 
     (128472623*F[4, 43])/1510110 - (11446921*F[4, 44])/238000 - 
     (245*F[4, 46])/34 + (11393149*F[4, 48])/2142000 + (527*F[4, 50])/70 - 
     (56666123*F[4, 51])/1606500 - (2220223*F[4, 55])/38250 + 
     (991169*F[4, 56])/107100 - (6133013*F[4, 57])/238000 - (5*F[4, 58])/4 - 
     (396336*F[4, 59])/14875 - (22539269*F[4, 60])/1071000 + 
     (1528157*F[4, 61])/59500 - (5976941*F[4, 62])/267750 - 
     (81552361*F[4, 63])/1285200 - (649583*F[4, 64])/26775 - 
     (1273877*F[4, 66])/15750 + (447513*F[4, 67])/59500 - (17*F[4, 68])/4 - 
     (281779*F[4, 69])/1050 + (23509429*F[4, 70])/119000 - 
     (2518007*F[4, 72])/53550 - (272759717*F[4, 73])/1428000 + 
     (400867309*F[4, 74])/3213000 - (1399654*F[4, 75])/8925 - 
     (394581637*F[4, 76])/1606500 + (1747712759*F[4, 77])/3213000 - 
     (275502863*F[4, 78])/1606500 - (20594659*F[4, 79])/204000 + 
     (16130771*F[4, 80])/1071000 + (503531*F[4, 81])/306000 - 
     (860531*F[4, 82])/306000 + F[4, 83]/6 - (3*F[4, 84])/2 + 
     (542329717*F[4, 85])/12852000 + (1841453119*F[4, 86])/38556000 + 
     (541200077*F[4, 87])/1606500 + (1392233*F[4, 88])/28560 + 
     (36873811*F[4, 89])/1285200 - (121047107*F[4, 90])/6426000 + 
     (7177357*F[4, 91])/378000 - (141128357*F[4, 92])/6426000 + 
     (3628169*F[4, 93])/8400 - (549317*F[4, 94])/28560 + 
     (46729309*F[4, 95])/2142000 - (7940603*F[4, 96])/535500 + 
     (2258191*F[4, 97])/133875 - 3*F[4, 102] + (5*F[4, 103])/8 + 
     (1101741*F[4, 104])/23800 + (740057*F[4, 105])/357000 - 
     (5825129*F[4, 106])/133875 - (2473*F[4, 108])/564 + 
     (6487*F[4, 109])/1400 - (1791*F[4, 110])/340 + (6063*F[4, 111])/1700 - 
     (40421*F[4, 112])/1400 + (8151*F[4, 134])/1700 - 
     (14128529*F[4, 135])/22215600 - (159267023*F[4, 136])/22215600 + 
     (43983*F[4, 137])/850 - (16637*F[4, 139])/850 - 
     (47678201*F[4, 140])/3702600 + (30620899*F[4, 141])/3702600 - 
     (2620769*F[4, 142])/239700 + (1367*F[4, 143])/408 - 
     (35481401*F[4, 144])/6664680 - (2*F[4, 145])/3 + 
     (879179377*F[4, 146])/26658720 + (23922413*F[4, 147])/22215600 - 
     (1418319137*F[4, 148])/8330850 - (4623576*F[4, 149])/19975 + 
     (39933749*F[4, 150])/154275 + (10901163*F[4, 151])/822800 + 
     (472570139*F[4, 152])/7840800 - (5913089*F[4, 153])/31960 + 
     (17610439*F[4, 155])/159800 - (20829511*F[4, 156])/159800 - 
     (3051*F[4, 157])/1700 + (2394757*F[4, 158])/79900 - 
     (3510868*F[4, 160])/11985 + (6433271*F[4, 161])/159800 + 
     (26767583*F[4, 162])/2876400 - (834686527*F[4, 164])/20134800 + 
     (113*F[4, 166])/47 + (690703*F[4, 167])/47940 - (113*F[4, 168])/47 + 
     (383*F[4, 169])/47 + (2829*F[4, 170])/94 - (7975*F[4, 171])/188 - 
     (74571*F[4, 173])/15980 + (1713*F[4, 175])/94 + (181*F[4, 176])/94 - 
     (113*F[4, 178])/47 - (9097*F[4, 179])/282 + (11785*F[4, 180])/564 - 
     (1978933*F[4, 181])/22372 - (1209*F[4, 182])/1400 - (835*F[4, 184])/47 + 
     (9310*F[4, 185])/141 + (20189*F[4, 186])/282 - (1009*F[4, 187])/94 - 
     (211760377*F[4, 189])/1677900 - (2287*F[4, 190])/1400 - 
     (303082981*F[4, 191])/8629200 + (530846639*F[4, 192])/120808800 - 
     (119993*F[4, 193])/3384 + (19243579*F[4, 194])/177660 - 
     (890858*F[4, 195])/133245 + (4641497849*F[4, 196])/7550550 - 
     (743776399*F[4, 197])/1118600 - (6498461*F[4, 198])/11900 - 
     (19911*F[4, 199])/188 - (61897*F[4, 200])/282 - 
     (106373017*F[4, 201])/5033700 - (9020521*F[4, 202])/107100 - 
     (346801*F[4, 203])/8460 - (1183380983*F[4, 204])/2157300 - 
     (10929319*F[4, 205])/152280 - (793837*F[4, 206])/5640 + 
     (15376607*F[4, 207])/157920 - 6*F[4, 208] - (3330493*F[4, 209])/47000 - 
     (213043*F[4, 210])/29750 - (14128363*F[4, 211])/799000 - 
     (2813157*F[4, 213])/799000 + (1542961*F[4, 214])/141000 - 
     (539783921*F[4, 216])/16779000 - (2046283*F[4, 219])/47940 + 
     (1934423*F[4, 223])/47940 + F[4, 225] + F[4, 226] + 
     (3247375*F[4, 229])/28764 + (1069*F[4, 230])/150 + (15*F[4, 231])/2 + 
     (171550667*F[4, 232])/1078650 + (3479*F[4, 233])/1800 - 
     (95486927*F[4, 234])/25887600 + (194391871*F[4, 235])/12943800 - 
     (1440460091*F[4, 236])/3235950 + (173671543*F[4, 237])/239700 + 
     (40580272*F[4, 238])/59925 + (215741533*F[4, 239])/2157300 - 
     (74409463*F[4, 240])/539325 + (5960952103*F[4, 241])/12943800 + 
     (6487*F[4, 242])/1400 + (38321*F[4, 243])/700 - (18369*F[4, 245])/700 + 
     (1733981*F[4, 246])/59220 + (303*F[4, 247])/280 + 
     (3570899*F[4, 248])/236880 - (11862119*F[4, 249])/59220 - 
     (688*F[4, 250])/225 - (3583*F[4, 251])/225 + (5237*F[4, 253])/225 - 
     6*F[4, 254] + (4199654*F[4, 255])/59925 + (607521*F[4, 258])/15980 - 
     (5*F[4, 261])/2 + (3515*F[4, 262])/188 - (1934423*F[4, 264])/47940 - 
     (4501*F[4, 266])/282 - (27281*F[4, 267])/564 + 
     (143099*F[4, 268])/25500 - (25273*F[4, 269])/188 - 
     (15937*F[4, 270])/282 - (35437508*F[4, 272])/419475 - 
     (270*F[4, 274])/47 - (1875943*F[4, 275])/47940 + (270*F[4, 276])/47 + 
     (2863813*F[4, 279])/47940 + (270*F[4, 280])/47 + 
     (2116161*F[4, 281])/15980 - (414079*F[4, 282])/79900 - 
     (953223*F[4, 284])/319600 - (16*F[4, 285])/3 + (49*F[4, 286])/6 + 
     (14*F[4, 287])/3 - (9*F[4, 288])/2 + (31*F[4, 290])/3 + 
     (10*F[4, 291])/3 + (7*F[4, 292])/3 + (5*F[4, 293])/3 + 
     (683*F[4, 294])/108 + (55*F[4, 295])/3 + (106*F[4, 296])/3 - 
     (119*F[4, 297])/12 - (647*F[4, 298])/68 - (49*F[4, 299])/135 - 
     (885221*F[4, 300])/16920 - (1119277*F[4, 301])/19740 + 
     (279*F[4, 302])/35 + (7453*F[4, 303])/306 - (4771*F[4, 304])/564 + 
     (2173*F[4, 305])/170 - (3*F[4, 307])/2 + (8*F[4, 308])/3 + 
     (13*F[4, 309])/2 + 24*F[4, 310] + (40*F[4, 311])/3 - 
     (689*F[4, 312])/56 + (4553*F[4, 313])/420 - (6551*F[4, 314])/612 + 
     (109*F[4, 316])/34 - (227*F[4, 318])/188 - (6233*F[4, 319])/188 - 
     3*F[4, 320] + (766*F[4, 323])/141 + (3*F[4, 325])/4 + (11*F[4, 327])/4 - 
     F[4, 328]/3 + (3*F[4, 330])/4 + (11*F[4, 332])/4 - F[4, 333]/3 + 
     (101*F[4, 335])/94 + (269*F[4, 339])/45 + (173*F[4, 341])/70 - 
     (1672*F[4, 342])/675 - (7963*F[4, 344])/425 - (9559*F[4, 345])/525 - 
     (270*F[4, 346])/47 + (41*F[4, 347])/18 - (5*F[4, 348])/6 + 
     (383*F[4, 371])/47 - (26067*F[4, 373])/850 + (143759*F[4, 374])/5100 - 
     12*F[4, 376] - (192733*F[4, 379])/2700 + (19067*F[4, 380])/700 + 
     (5562*F[4, 381])/175 - (19267*F[4, 382])/1400 - 
     (191463*F[4, 383])/1400 - (268*F[4, 384])/75 - (464*F[4, 385])/75 + 
     (1011*F[4, 386])/100 - (407*F[4, 387])/25 - (61263*F[4, 389])/14875 - 
     (61*F[4, 390])/2 - 12*F[4, 391] - (5119*F[4, 392])/3400 - 
     (9251*F[4, 393])/306 - (10*F[4, 394])/3 - 8*F[4, 395] + 
     (4472*F[4, 396])/225 - (57011*F[4, 397])/900 + (72993*F[4, 398])/1700 + 
     (163*F[4, 399])/225 - F[4, 400]/3 - F[4, 401] + (17991*F[4, 402])/700 + 
     (8813*F[4, 403])/200 + F[4, 404]/6 - 4*F[4, 405] - (177*F[4, 407])/50 + 
     (8449*F[4, 408])/675 - 4*F[4, 410] + (6589*F[4, 411])/1200 + 
     (464663*F[4, 412])/33600 - (1776*F[4, 413])/425 - (3193*F[4, 414])/170 + 
     (193541*F[4, 415])/5100 - (4589*F[4, 416])/850 - 
     (355133*F[4, 417])/10200 - (1082*F[4, 418])/425 + 
     (14502803*F[4, 419])/45900 - (17201*F[4, 420])/3240 - 
     (1237*F[4, 421])/350 + (158617*F[4, 422])/4200 - (1369*F[4, 423])/175 + 
     (388279*F[4, 424])/20160 - (793*F[4, 425])/700 + (688*F[4, 426])/225 - 
     (688*F[4, 427])/225 + (671*F[4, 428])/450 + (261*F[4, 429])/340 - 
     (4481*F[4, 430])/350 + (857*F[4, 431])/280 + (7*F[4, 432])/4 + 
     3*F[4, 434] - 3*F[4, 435] + (3*F[4, 437])/2 - (2*F[4, 441])/3 + 
     (513*F[4, 468])/2800 + (1001*F[4, 469])/900 - F[4, 470]/2 + 
     (349*F[4, 471])/3400 + (1021231*F[4, 476])/5100 + 
     (22859347*F[4, 477])/137700 + (9534*F[4, 478])/425 - 
     (293141*F[4, 479])/1275 - (21608*F[4, 481])/425 - 
     (26525227*F[4, 482])/275400 + (5990929*F[4, 483])/22950 - 
     (7143923*F[4, 484])/15300 - (41326*F[4, 486])/525 + 
     (21958721*F[4, 487])/302400 - (608131*F[4, 488])/5040 + 
     (14447*F[4, 490])/450 + (664921*F[4, 491])/32400 - 
     (15217*F[4, 492])/8400 + (1511*F[4, 493])/175 + (9097*F[4, 494])/560 - 
     (1536*F[4, 496])/35 - (36803*F[4, 497])/8400 - 
     (233303*F[4, 498])/16200 - (130117*F[4, 499])/8100 + 
     (688*F[4, 500])/225 - (73598*F[4, 501])/2025 + (1529*F[4, 503])/90 + 
     (811*F[4, 504])/1260 - (881653*F[4, 506])/24300 + 
     (84859*F[4, 508])/3825 - (27011*F[4, 509])/900 + 
     (120211*F[4, 510])/48600 - (1559*F[4, 511])/75 - 
     (26621*F[4, 512])/4860 + (956051*F[4, 513])/5100 - 
     (25352*F[4, 514])/425 + (1551329*F[4, 515])/34425 - 
     (46491*F[4, 516])/1400 + (5368*F[4, 517])/525 - 
     (4344161*F[4, 518])/50400 - (129461*F[4, 519])/50400 + 
     (6063*F[4, 520])/1700 + (649261*F[4, 521])/15300 + 
     (5531*F[4, 526])/1400 - (20971*F[4, 527])/2016 + 
     (4596463*F[4, 532])/91800 - (1047*F[4, 533])/1700 - 
     (16297*F[4, 534])/850 - (121*F[4, 535])/3 - (10699*F[4, 536])/850 + 
     (34403*F[4, 537])/1700 + (3164*F[4, 538])/425 - (15*F[4, 539])/4 + 
     (1430663*F[4, 540])/22950 + (1239*F[4, 541])/1700 - 3*F[4, 542] + 
     (4*F[4, 543])/3 + (769*F[4, 544])/1400 - (73657*F[4, 545])/151200 - 
     (78619*F[4, 546])/7560 - (857863*F[4, 547])/25200 - 
     (2960597*F[4, 548])/15120 - (7*F[4, 549])/4 - (473*F[4, 551])/1800 - 
     (166651*F[4, 552])/32400 - (70067*F[4, 553])/2700 - 
     (897599*F[4, 554])/16200 - (1539*F[4, 555])/1400 - 
     (48367*F[4, 556])/2100 - (119*F[4, 557])/3 - (5169*F[4, 558])/350 - 
     (5269*F[4, 559])/700 + (32861*F[4, 560])/1400 + (81*F[4, 561])/100 - 
     (15*F[4, 562])/4 - (4307*F[4, 563])/1400 + (191*F[4, 564])/675 + 
     (1001*F[4, 565])/150 - (6479*F[4, 566])/900 - (5732*F[4, 567])/2025 - 
     (259*F[4, 568])/100 + (1213*F[4, 569])/75 - (30059*F[4, 570])/2025 - 
     (3*F[4, 571])/2 - (46711*F[4, 572])/12150 - (29687*F[4, 573])/5400 - 
     (30253*F[4, 574])/900 - 3*F[4, 577] - (13713*F[4, 579])/1700 + 
     (230123*F[4, 580])/30600 + (220069*F[4, 581])/30600 - 
     (2366*F[4, 582])/2025 - (413*F[4, 583])/50 - (16759*F[4, 584])/450 + 
     (2837*F[4, 585])/850 + (24517*F[4, 586])/1700 - 
     (1998593*F[4, 587])/11475 + (163*F[4, 588])/450 - (163*F[4, 589])/450 + 
     (163*F[4, 590])/225 - (20167*F[4, 591])/4050 - 3*F[4, 592] - 
     (3513*F[4, 593])/850 + (1817*F[4, 594])/100 + (22429*F[4, 595])/1400 + 
     (193461*F[4, 596])/1400 - 3*F[4, 597] - (3431*F[4, 598])/700 + 
     (4691*F[4, 599])/280 - (839*F[4, 600])/68 - (10*F[4, 601])/3 + 
     3*F[4, 602] + (13*F[4, 603])/8 - (743*F[4, 604])/56 + (7*F[4, 605])/4 + 
     (3*F[4, 606])/4 + (7*F[4, 607])/3 - (8*F[4, 608])/9 + 4*F[4, 609] - 
     (4*F[4, 610])/3 + 5*F[4, 611] - (4*F[4, 612])/3 + 5*F[4, 613] - 
     (4*F[4, 614])/9 + 4*F[4, 615] - (4*F[4, 616])/3 - (7*F[4, 618])/4 + 
     (7*F[4, 621])/4 + (3*F[4, 622])/2 + (95*F[4, 623])/18 + 6*F[4, 624] + 
     (19*F[4, 625])/3 + 3*F[4, 626] + 2*F[4, 628] + (3*F[4, 629])/2 + 
     2*F[4, 630] + (8*F[4, 632])/3 + (4*F[4, 636])/3 - (4*F[4, 640])/3 - 
     3*F[4, 643] - 3*F[4, 645] - (8*F[4, 648])/3 + (4*F[4, 652])/3 + 
     3*F[4, 656] - 3*F[4, 657] + 3*F[4, 659] - 3*F[4, 660] + F[4, 680]/8 - 
     F[4, 687]/16 - F[4, 688]/32 + F[4, 691]/8 - F[4, 692]/16 - 
     F[4, 693]/32 - (3*F[4, 714])/16 + F[4, 716]/8 - (3*F[4, 725])/16 + 
     F[4, 727]/8 - F[4, 797]/8 - (3*F[4, 798])/8 - 
     ((27964156703173614620863*I)/29174560480296000)*Pi*Zeta[3] + 
     (414274893887571597823*F[1, 1]*Zeta[3])/3282138054033300 + 
     (2574344818482956216419*F[1, 2]*Zeta[3])/47740189876848000 - 
     (9298139218900591549*F[1, 3]*Zeta[3])/126296798616000 - 
     (9006020687929225481*F[1, 4]*Zeta[3])/620735329368000 + 
     (166489852177558268455357*F[1, 5]*Zeta[3])/1444140743774652000 + 
     (45383892720495471469741*F[1, 6]*Zeta[3])/722070371887326000 - 
     (2793568205662253554021*F[1, 7]*Zeta[3])/13128552216133200 + 
     (230996139084673634773*F[1, 8]*Zeta[3])/1667117741731200 - 
     (35346585175322520967*F[1, 9]*Zeta[3])/416779435432800 + 
     (182479119865360793*F[1, 10]*Zeta[3])/250736291370 - 
     (614315563277549611*F[1, 11]*Zeta[3])/19952207015400)


==> anc/5_Remainder_Function_in_II.m <==
(* ::Package:: *)

(*
This is the fifth ancillary file associated with the article
"Analytic Four-Point Lightlike Form Factors and OPE of Null-Wrapped Polygons"
by Yuanhong Guo, Lei Wang, Gang Yang and Yixiong Yin
*)

(*
This file gives the finite remainder of the two-loop four-point form factor
of stress-tensor multiplet in planar N=4 SYM, in terms of the Chen iterated path integrals ii[m_i, m_j, ..., m_l] and the constants {re, tc, tcr, tci},
where the 34 function letters {m_1, ..., m_34} are the same as the symbol letters given in arXiv:2212.02410 by Dixon et.al.,
where ui := s_{i,i+1}/q^2, vi := s_{i,i+1,i+2}/q^2.
The expression is valid in the region 34->12(-q) as given in arxiv:2009.07803 by Chicherina and Sotnikov.
*)

LettersRule = {m1 -> u1, m2 -> u2, m3 -> u3, m4 -> 1 + u2 - v1 - v2, 
     m5 -> v1, m6 -> v2, m7 -> 1 - u1 + u3 - v2, m8 -> 1 + u1 - u3 - v1, 
     m9 -> 1 - v1, m10 -> 1 - v2, m11 -> u1 - u3 + v2, m12 -> -u1 + u3 + v1, 
     m13 -> u1 - v1 - u1*v1 + u3*v1 + v1^2, m14 -> u2 - v1*v2, 
     m15 -> u3 - v2 + u1*v2 - u3*v2 + v2^2, 
     m16 -> u1^2 + u2 - 2*u1*u3 + u3^2 - u1*v1 + u3*v1 + u1*v2 - u3*v2 - 
       v1*v2, m17 -> (sqrt1b*sqrt3 + u2 - 2*u1*u2 + u1^2*u2 - 2*u1*u3 - 
        2*u2*u3 - 2*u1*u2*u3 + u2*u3^2 + u3*v1 + u1*u3*v1 - u3^2*v1 + u1*v2 - 
        u1^2*v2 + u1*u3*v2 - v1*v2 + u1*v1*v2 + u3*v1*v2)/
       (-(sqrt1b*sqrt3) + u2 - 2*u1*u2 + u1^2*u2 - 2*u1*u3 - 2*u2*u3 - 
        2*u1*u2*u3 + u2*u3^2 + u3*v1 + u1*u3*v1 - u3^2*v1 + u1*v2 - u1^2*v2 + 
        u1*u3*v2 - v1*v2 + u1*v1*v2 + u3*v1*v2), 
     m18 -> (sqrt1a*sqrt3 + 2*u1*u2 + 2*u2^2 + 2*u2*u3 - u2*v1 - u1*u2*v1 + 
        u2*u3*v1 - u3*v1^2 - u2*v2 + u1*u2*v2 - u2*u3*v2 - u1*v1*v2 - 
        2*u2*v1*v2 - u3*v1*v2 + v1^2*v2 - u1*v2^2 + v1*v2^2)/
       (-(sqrt1a*sqrt3) + 2*u1*u2 + 2*u2^2 + 2*u2*u3 - u2*v1 - u1*u2*v1 + 
        u2*u3*v1 - u3*v1^2 - u2*v2 + u1*u2*v2 - u2*u3*v2 - u1*v1*v2 - 
        2*u2*v1*v2 - u3*v1*v2 + v1^2*v2 - u1*v2^2 + v1*v2^2), 
     m19 -> (1 + sqrt1b - u1 + u3)/(1 - sqrt1b - u1 + u3), 
     m20 -> (1 + sqrt1b + u1 - u3)/(1 - sqrt1b + u1 - u3), 
     m21 -> (sqrt1a + v1 + v2)/(-sqrt1a + v1 + v2), 
     m22 -> (2 + sqrt1a - v1 - v2)/(2 - sqrt1a - v1 - v2), 
     m23 -> ((1 + sqrt1b + u1 - u3 - 2*v1)*(1 + sqrt1b - u1 + u3 - 2*v2))/
       ((1 - sqrt1b + u1 - u3 - 2*v1)*(1 - sqrt1b - u1 + u3 - 2*v2)), 
     m24 -> ((sqrt1a + v1 - v2)*(-sqrt1a - 2*u1 + 2*u3 + v1 - v2))/
       ((-sqrt1a + v1 - v2)*(sqrt1a - 2*u1 + 2*u3 + v1 - v2)), 
     m25 -> ((sqrt2a + u1 + u1*u2 - u2*u3 - v1 + u3*v1 - u1*v2 + v1*v2)*
        (sqrt2a + u1 + 2*u2 - u1*u2 + u2*u3 - v1 - u3*v1 - u1*v2 - 2*u2*v2 + 
         v1*v2))/((-sqrt2a + u1 + u1*u2 - u2*u3 - v1 + u3*v1 - u1*v2 + v1*v2)*
        (-sqrt2a + u1 + 2*u2 - u1*u2 + u2*u3 - v1 - u3*v1 - u1*v2 - 2*u2*v2 + 
         v1*v2)), m26 -> ((sqrt2a + u1 + u1*u2 - u2*u3 - v1 + u3*v1 - u1*v2 + 
         v1*v2)*(-sqrt2a + u1 + u1*u2 - u2*u3 - v1 - 2*u1*v1 - 2*u2*v1 + 
         u3*v1 + 2*v1^2 - u1*v2 + v1*v2))/((-sqrt2a + u1 + u1*u2 - u2*u3 - 
         v1 + u3*v1 - u1*v2 + v1*v2)*(sqrt2a + u1 + u1*u2 - u2*u3 - v1 - 
         2*u1*v1 - 2*u2*v1 + u3*v1 + 2*v1^2 - u1*v2 + v1*v2)), 
     m27 -> ((-sqrt2a + u1 - 2*u1^2 - u1*u2 + 2*u1*u3 + u2*u3 - v1 + 
         2*u1*v1 - u3*v1 - u1*v2 + v1*v2)*(sqrt2a + u1 + u1*u2 - u2*u3 - v1 + 
         u3*v1 - u1*v2 + v1*v2))/((sqrt2a + u1 - 2*u1^2 - u1*u2 + 2*u1*u3 + 
         u2*u3 - v1 + 2*u1*v1 - u3*v1 - u1*v2 + v1*v2)*
        (-sqrt2a + u1 + u1*u2 - u2*u3 - v1 + u3*v1 - u1*v2 + v1*v2)), 
     m28 -> ((sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 - u1*v2 - v1*v2)^2*
        (-sqrt3 + u2 + u1*u2 - u2*u3 - 2*u2*v1 - u3*v1 - u1*v2 + v1*v2)^2)/
       ((-sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 - u1*v2 - v1*v2)^2*
        (sqrt3 + u2 + u1*u2 - u2*u3 - 2*u2*v1 - u3*v1 - u1*v2 + v1*v2)^2), 
     m29 -> ((-sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 + u1*v2 - v1*v2)^2*
        (sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 - u1*v2 - 2*u2*v2 + v1*v2)^2)/
       ((sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 + u1*v2 - v1*v2)^2*
        (-sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 - u1*v2 - 2*u2*v2 + v1*v2)^2), 
     m30 -> ((sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 - v1*v2)*
        (sqrt2b + u1*u2 + u3 + 2*u1*u3 - u2*u3 - 2*u3^2 - u3*v1 - v2 - 
         u1*v2 + 2*u3*v2 + v1*v2))/((-sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + 
         v2 - u1*v2 - v1*v2)*(-sqrt2b + u1*u2 + u3 + 2*u1*u3 - u2*u3 - 
         2*u3^2 - u3*v1 - v2 - u1*v2 + 2*u3*v2 + v1*v2)), 
     m31 -> ((sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 - v1*v2)*
        (-sqrt2b + 2*u2 + u1*u2 + u3 - u2*u3 - 2*u2*v1 - u3*v1 - v2 - u1*v2 + 
         v1*v2))/((-sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 - v1*v2)*
        (sqrt2b + 2*u2 + u1*u2 + u3 - u2*u3 - 2*u2*v1 - u3*v1 - v2 - u1*v2 + 
         v1*v2)), m32 -> ((sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 - 
         v1*v2)*(-sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 + 
         2*u2*v2 + 2*u3*v2 - v1*v2 - 2*v2^2))/
       ((-sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 - v1*v2)*
        (sqrt2b + u1*u2 - u3 - u2*u3 + u3*v1 + v2 - u1*v2 + 2*u2*v2 + 
         2*u3*v2 - v1*v2 - 2*v2^2)), 
     m33 -> (sqrt3 + u2 - u1*u2 - u2*u3 + u3*v1 + u1*v2 - v1*v2)/
       (-sqrt3 + u2 - u1*u2 - u2*u3 + u3*v1 + u1*v2 - v1*v2), 
     m34 -> ((sqrt3 + u2 + u1*u2 - u2*u3 + u3*v1 - u1*v2 - v1*v2)*
        (-sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 + u1*v2 - v1*v2)*
        (sqrt3 + 2*u1^2 + u2 + u1*u2 - 2*u1*u3 - u2*u3 - 2*u1*v1 + u3*v1 + 
         u1*v2 - v1*v2)*(sqrt3 - u2 + u1*u2 + 2*u1*u3 - u2*u3 - 2*u3^2 - 
         u3*v1 - u1*v2 + 2*u3*v2 + v1*v2))/((-sqrt3 + u2 + u1*u2 - u2*u3 + 
         u3*v1 - u1*v2 - v1*v2)*(sqrt3 + u2 - u1*u2 + u2*u3 - u3*v1 + u1*v2 - 
         v1*v2)*(sqrt3 + u2 - u1*u2 - 2*u1*u3 + u2*u3 + 2*u3^2 + u3*v1 + 
         u1*v2 - 2*u3*v2 - v1*v2)*(sqrt3 - 2*u1^2 - u2 - u1*u2 + 2*u1*u3 + 
         u2*u3 + 2*u1*v1 - u3*v1 - u1*v2 + v1*v2))}
 
SqrtsRule = {sqrt1a -> Sqrt[-4*u2 + v1^2 + 2*v1*v2 + v2^2], 
     sqrt1b -> Sqrt[1 - 2*u1 + u1^2 - 2*u3 - 2*u1*u3 + u3^2], 
     sqrt2a -> Sqrt[u1^2 + 2*u1^2*u2 + u1^2*u2^2 - 2*u1*u2*u3 - 
        2*u1*u2^2*u3 + u2^2*u3^2 - 2*u1*v1 - 2*u1*u2*v1 - 2*u1*u3*v1 - 
        2*u2*u3*v1 + 2*u1*u2*u3*v1 - 2*u2*u3^2*v1 + v1^2 + 2*u3*v1^2 + 
        u3^2*v1^2 - 2*u1^2*v2 - 2*u1^2*u2*v2 + 2*u1*u2*u3*v2 + 4*u1*v1*v2 + 
        2*u1*u2*v1*v2 + 2*u1*u3*v1*v2 + 2*u2*u3*v1*v2 - 2*v1^2*v2 - 
        2*u3*v1^2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2], 
     sqrt2b -> Sqrt[u1^2*u2^2 - 2*u1*u2*u3 - 2*u1*u2^2*u3 + u3^2 + 
        2*u2*u3^2 + u2^2*u3^2 + 2*u1*u2*u3*v1 - 2*u3^2*v1 - 2*u2*u3^2*v1 + 
        u3^2*v1^2 - 2*u1*u2*v2 - 2*u1^2*u2*v2 - 2*u3*v2 - 2*u1*u3*v2 - 
        2*u2*u3*v2 + 2*u1*u2*u3*v2 + 2*u1*u2*v1*v2 + 4*u3*v1*v2 + 
        2*u1*u3*v1*v2 + 2*u2*u3*v1*v2 - 2*u3*v1^2*v2 + v2^2 + 2*u1*v2^2 + 
        u1^2*v2^2 - 2*v1*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2], 
     sqrt3 -> Sqrt[u2^2 - 2*u1*u2^2 + u1^2*u2^2 - 4*u1*u2*u3 - 2*u2^2*u3 - 
        2*u1*u2^2*u3 + u2^2*u3^2 + 2*u2*u3*v1 + 2*u1*u2*u3*v1 - 
        2*u2*u3^2*v1 + u3^2*v1^2 + 2*u1*u2*v2 - 2*u1^2*u2*v2 + 
        2*u1*u2*u3*v2 - 2*u2*v1*v2 + 2*u1*u2*v1*v2 + 2*u1*u3*v1*v2 + 
        2*u2*u3*v1*v2 - 2*u3*v1^2*v2 + u1^2*v2^2 - 2*u1*v1*v2^2 + v1^2*v2^2]}
 
ConstsRule = {re[1, 1] -> Log[2], re[1, 2] -> Log[3], re[1, 3] -> Log[5], 
     re[1, 4] -> Log[7], re[2, 1] -> PolyLog[2, -2], 
     re[2, 2] -> PolyLog[2, 4/7], re[2, 3] -> Log[2]*Log[5] - Log[3]*Log[5] + 
       PolyLog[2, -2/3], re[2, 4] -> PolyLog[2, -2/7], 
     re[2, 5] -> -1/2*(Log[2 - Sqrt[2]]*Log[2 + Sqrt[2]]) + 
       (Log[2]*Log[10 + Sqrt[2]])/2 + PolyLog[2, -1 - 1/Sqrt[2]] + 
       PolyLog[2, -2 - Sqrt[2]], tcr[3, 3] -> 0.35056911811913636320168508812\
1796523448584034722996482657137869580084334738118848204675629140644`70., 
     tcr[3, 4] -> 4.543852224427318987208350452606882858601343658330254616737\
176565563990217068760653814874798672464`70., tcr[3, 5] -> 7.15629164189649576\
03787186541590870752175580899640181599785047061880843048621593735469671684458\
68`70., tcr[3, 6] -> 1.978231578988137644308877781520123274911453681942776175\
592222545448351726845383423733313502400436`70., 
     tcr[3, 15] -> -0.2411309207464038833287552610010887862383728839808277103\
70945475750624262020814687159992430145465`70., 
     tcr[3, 17] -> -10.390488096342232826550778361773511038576051878403718863\
65174845490789332441714887895625538188694`70., 
     tcr[3, 18] -> -0.4383283600775900213547954774097509596372387079285579109\
18974175245740852849176936270004327279053`70., tcr[3, 20] -> 4.96400742422203\
67170526525452139114863062619609783112103940644366470243868238134757644069505\
25707`70., tcr[3, 31] -> 3.10202612824541216861079785247771093298219428753062\
6127009247859750803386612966360356809256051089`70., 
     tcr[3, 36] -> 0.51495069688577283804828303384193319901645041786205821333\
2780201550373187779684797902727051750478`70., tcr[3, 39] -> 2.708110037722974\
10636126775370883395528762817962200671246426347749581121403764734643169378841\
5315`70., tcr[3, 69] -> 8.892896679660556824271635276520997570753240407488630\
829527647562748617716685008302125804478782667`70., 
     tcr[3, 70] -> -11.378959550093748237749626083057795291459145319161363252\
614785971452314795294409043994805992219356`70., 
     tcr[3, 71] -> -3.9921411512371051555508642175140083188704692502436427452\
46507270053025716228694968842131133626232`70., tcr[3, 72] -> 9.34424568109104\
57635566866854227706917971340618347488240416874515970165388246784175335957483\
20825`70., tcr[3, 200] -> 33.373757523382938154296208308090866598341465805876\
474381073038438940949207332963808663638347024176`70., 
     tcr[3, 201] -> 7.2418421417524493190792075654715679332803439341444391259\
98126310800819953330342412552403981970692`70., tcr[3, 340] -> 24.855945548011\
38908973253626528804566644998697702980841656956938708955434459452320327243791\
9071179`70., tcr[4, 3] -> -6.446720158570129530746162249344521909248389593643\
576992809854804741229936234007437397900386638809`70., 
     tcr[4, 4] -> -15.5804377141327689013823499498763420412776363797666141923\
04251231610799534585742223464434276152611`70., tcr[4, 5] -> 2.286235696154255\
16035114771320981618351224633926064788944192778735354951149121758139407630229\
7155`70., tcr[4, 6] -> 10.546974362483733379807488557423723094586198933041677\
119250458391512274948405711521747816658362791`70., 
     tcr[4, 17] -> -7.5871250151393207673811090390693617309613428724890604198\
63942156012712955632818802648019409956898`70., 
     tcr[4, 18] -> -2.7626995532606709424233023107931551200535794050174297196\
14880048720560171918451907078876538631806`70., tcr[4, 20] -> 1.09039154557857\
33171097855946503275144204943729164094967773711594727176626055515263796293707\
90478`70., tcr[4, 21] -> 5.48531647186102634612753480250178078928587570459562\
0895322027653133178293770461171554059675676569`70., 
     tcr[4, 31] -> 1.61086119171513056542552488719481682500804922860221060030\
4247089066800882283871048398818904679539`70., tcr[4, 39] -> 
      -0.40953472677724241952394800441851961874109208656475486884209414937468\
8663220038797052215192760615`70., tcr[4, 69] -> -118.731629929741119544501012\
410484382762434071774522947407597335113588532554469537505219352422674499`70., 
     tcr[4, 70] -> -34.088696593189916341299168418629364323798529415304722665\
947423388071769307715407246220491466617058`70., 
     tcr[4, 71] -> -43.837623605525059103782776619003555742200251039657810455\
806317351519641744951534021281419205082431`70., 
     tcr[4, 72] -> -91.839574159149954502048497615416143478191699154082212461\
626411046206378567976250570878435342809189`70., tcr[4, 73] -> 25.228597064040\
91949998742698130313782471479814648387177282360822658766576548211750321202485\
5844342`70., tcr[4, 74] -> 2.581197302049409426911156351414165306643755261605\
308567632457547338573906515477938457322106545764`70., 
     tcr[4, 75] -> -8.2562365300879611253813321671572876682203623039718735005\
12322605374431842488992588347393556200694`70., tcr[4, 76] -> 42.7015887599078\
23751466344002883850371580380878801311685890182373353562313855521552178624002\
473688`70., tcr[4, 78] -> -52.38221910412558308893192552035719391167195262249\
9932687873647477655042254953444405849414349531025`70., 
     tcr[4, 79] -> 13.4617138864491369806609356118891406511044252740502085718\
06018967470994205581406660056798419811981`70., 
     tcr[4, 82] -> -21.861368008368651252551170577587974127852694738009518663\
455939701846940162461610181581780942262254`70., tcr[4, 84] -> 73.899417982644\
40302853674802459869087669397071968199389758986100165298755191808813807435339\
4161471`70., tcr[4, 86] -> -55.7837312120328870896149832011834500924224089141\
70962560033487225600894355013069795916236377428148`70., 
     tcr[4, 87] -> 6.22361227359770569548341639348113951647084678774237520883\
8910236116914126629492033268703216125267`70., tcr[4, 88] -> 36.86932290245785\
21855745647280028998943295812999978211897185650051444120378304672832097424045\
47555`70., tcr[4, 89] -> -49.713183123727989342152997567088559119687641820210\
811189049743565434554853305115392371962223929343`70., 
     tcr[4, 90] -> -42.391128545806845665976010777472576934073263909672741060\
279178034721587791964419559860057355232782`70., 
     tcr[4, 93] -> -3.8584093554732456550473418538366538149371406354945311703\
59474412858449220511538778987810216700655`70., 
     tcr[4, 94] -> -80.134159093869948248777859107433073803742428247951132464\
268731990388343189887179407026168136319607`70., 
     tcr[4, 95] -> -21.431725334673396097152948580339597724564466872024985582\
557478800290450719768064443455005779629291`70., tcr[4, 96] -> 107.84345641686\
31194010930778945418215294407541046448819437465601123907656950976047084445383\
2575047`70., tcr[4, 97] -> -19.5522146920863031468584128724549037145553496890\
83152329145581435445653603189169805636689863356097`70., 
     tcr[4, 98] -> 106.481314249209121611074205382197676437821409470914134683\
314817811711921031692791079224533896266127`70., 
     tcr[4, 100] -> -23.48232547615974087443949976433304712260578393871638049\
281882311529048312904600141940963573489944`70., tcr[4, 101] -> 31.57466290788\
28246336576264059384302424456223762058807943023286927729042547128915685031199\
27006604`70., tcr[4, 102] -> -6.161391823699302285794611135174429853135141869\
536577703958860192233247352731824969239963596028849`70., 
     tcr[4, 106] -> -5.496436629823550551318322029628472490106806040650912125\
137746997641806954439780787457899571276085`70., 
     tcr[4, 107] -> -13.88130953560913354635222408788668737020596956089695680\
7378454259512297231711520601172218972744961`70., tcr[4, 109] -> 19.7062530603\
59239512834786479803863083921920917806096495492705062365670450204458692999512\
401878732`70., tcr[4, 111] -> 66.78018101498659928530765354656407583002880692\
9372308887871942210329329076683953064823937998698749`70., 
     tcr[4, 142] -> -0.462484811112731776645966920075732882551810850324987075\
657016671706567037648229166139275606893836`70., 
     tcr[4, 143] -> -5.578252093840654157591214820873058734984820671398317684\
231969063873537760459419064297759154752911`70., 
     tcr[4, 144] -> -1.586016350336786912486880044691813001397375004616609336\
274765847068254145704812924556390514715326`70., 
     tcr[4, 145] -> -7.502043982755239238420458136660825503061594932425744473\
763292849377894125592126079657489698120931`70., 
     tcr[4, 208] -> -37.21723351595624603286361190217977786164503642800631558\
3813820201770733703796281678269163441039012`70., 
     tcr[4, 209] -> -7.350668572901619165007643210938794348163179690218144484\
593632625021681733426381510133817531895216`70., 
     tcr[4, 210] -> -20.37994324685034081108295073547867861129977800644352574\
6050015582375671397121619405128992031552107`70., 
     tcr[4, 211] -> -49.76671308291962751025510532244602623493303098004108169\
3788609914761931590172840147363798321085525`70., 
     tcr[4, 212] -> -20.69769043077175212008534066835144825036959286171451468\
5254815505600227189814612539836471363842833`70., 
     tcr[4, 215] -> -33.73631940859245235161870559090048367911158305719631320\
2166435047402077657460647468998213915847503`70., tcr[4, 216] -> 51.3222900422\
81951869941318468830181916584932683219920258759671810467060975176995855760755\
865333587`70., tcr[4, 257] -> 109.3619511583738671959792306083968141669172256\
18740702478204637068050128429803908008358614942562017`70., 
     tcr[4, 355] -> -110.0432780318802606094112585481580487672934835552379562\
70734326346676407178285742804459960007918289`70., 
     tcr[4, 356] -> -42.26211643398397019876395973129775021448026659200980207\
1972232474312256406375859171083193875571556`70., 
     tcr[4, 357] -> -95.48035323318461810595715203013572180243009721117715362\
939268332665198399819105744879076683695152`70., 
     tcr[4, 362] -> -13.93177454901040018436546507747342639850437557281106313\
8582766005241739111418122136392865174773896`70., tcr[4, 425] -> 21.4716068110\
16524229051949222530757554637727294424509312528259428900276545491611040561999\
226900869`70., tcr[4, 745] -> -116.877046260331003571736095896257049279816081\
462325538626132763366859884759441820582601712385470244`70., 
     tcr[4, 791] -> 2.7500385772142685424101707766644224819759432657599790233\
99047820635052760105498335525506247519591`70., 
     tci[3, 1] -> 0.099760851391757056745029563882099145091250120480492570271\
208658696913474012229560779579731932509`70.*I, 
     tci[3, 3] -> 4.810300059685334784912789877778374519282724278237972523815\
199879008307290197423766423062564670678`70.*I, 
     tci[3, 21] -> 0.07890147509140274574916052467188659654803403904175288703\
5366833875111541444788195913848999690954`70.*I, 
     tci[3, 30] -> -0.1680781571205259684783209532609898001018838699352932802\
17060111497738335650689051985215661086801`70.*I, 
     tci[3, 56] -> 29.8690079828019841373951024351774768220285649628857217690\
97377130270927806908377802996906728444729`70.*I, 
     tci[4, 3] -> 4.219827101202922886542666250869304176013952423205642982039\
561764237009187486929673784660172469573`70.*I, 
     tci[4, 56] -> 20.1021494759246170297250641367525166674193621286765594426\
03885128732533456166948949533895149289565`70.*I, 
     tci[4, 57] -> -51.493598445318449833808303002488252352723527170284346934\
832118751813323470349326272049738747941648`70.*I, 
     tci[4, 58] -> -34.859701539291110108982035290351984755759745157931530015\
992864135377082111543661845934022769138047`70.*I, 
     tci[4, 59] -> 13.4372944223869084457244163623179143357427647584702186702\
48136872053231177573513465044015776417487`70.*I, 
     tci[4, 60] -> 58.2109889776036061776480040517818777925797613716290048391\
85840976776282753071647989282745158324691`70.*I, 
     tci[4, 124] -> -40.46700158917878864695269297403017807229137539274852381\
6401247885373097555024468098615129082109454`70.*I, 
     tci[4, 125] -> -14.57470350840909224422604891992637385300179044552732277\
0215325840517041014523054952873853073202084`70.*I, 
     tci[4, 126] -> -13.55054295900865903899171287532793601942408943489112937\
0343589233306005825065574550182150085572742`70.*I, 
     tci[4, 230] -> -33.77517158909452149881646528086819287172667317850363616\
8693959017165489606235880261626612972578821`70.*I, 
     tci[4, 713] -> -3.302897597752692717264479556292877873135289115396569396\
711218512080223525748985122916784950975604`70.*I, 
     tc[1, 2] -> Log[-2/3 + (I/3)*Sqrt[5]], 
     tc[1, 3] -> Log[5/7 + ((3*I)/7)*Sqrt[5]], 
     tc[2, 6] -> PolyLog[2, -2/3 - (I/3)*Sqrt[5]], 
     tc[2, 7] -> PolyLog[2, 11/21 + ((8*I)/21)*Sqrt[5]], 
     tc[2, 8] -> PolyLog[2, 2/7 - ((3*I)/7)*Sqrt[5]], 
     tc[3, 12] -> -83.8000079966999956654709077293831982474504352867897594647\
36182845396453799601268890566570245968195`69.90187886824526 - 
       122.659800872899441503278919596393158160009474596774092672596944582912\
082586261204590290358492090076`70.0673370634862*I, 
     tc[3, 14] -> 256.2375811385061144014631229813111749348329663636670380117\
21016422641202285894404052018633227165086`69.99756859654192 + 
       259.106739633904667919943361340418850486628665216845896362077364011045\
884992435683698758966423842467`70.00240448015143*I, 
     tc[4, 30] -> 914.6545266222768102812024682881039038676784861402300344292\
2802676979771464597311`70.0481666939366 - 709.7423133134246210802323932165960\
1285863593894014454920324320581507010048838606`69.93801030360115*I, 
     tc[4, 32] -> 255.7029940155243021806754668126509132714340078865893797949\
27458215811929917851875417912128885451701`69.8948259574677 - 
       383.232253740206179546550156674482651626196222919951577951741020319762\
7905042588270962445779072503`70.0705521974797*I, 
     tc[4, 34] -> 68.40974350084752931831282001517550886171729097552191942730\
2824319906162001025665399427187910243268`69.32052454349369 - 
       457.409101248745275225460679120314200688089455782958803001101105817375\
022141865988596553916255102188`70.14571138311783*I, 
     tc[4, 36] -> -638.232830997128691586096360520242629254809109382460518676\
24438496174263102002452`70.01985550708984 + 579.78660060935887090334125919790\
600891854162258535408898515060573101814210085053`69.97814454054348*I, 
     tc[4, 52] -> -133.692586176206755635556495624519552343005241180695673958\
37699127013423296432964`69.40118554414225 + 738.64732481742263840627345253068\
4839018027637732084668980877102665742091054459775832287089921343556`70.143515\
34896043*I, tc[4, 53] -> 30.6580398866377051303510563593989785357612231008052\
8121818089517590343310797951888281109680667867`69.60706435609451 - 
       102.671114949558010177100961336300994706150979285947376942208945051341\
687672147238356419138957075647`70.13196824942428*I, 
     tc[4, 54] -> -125.782183804892437485033994705185123549326539182365215557\
774977894925042473378296482125868306523191`70.09019611145123 + 
       71.1747192478495424930356561512388399651087160681880763599257553365394\
10138152784172840271398150971`69.8429027435867*I, 
     tc[4, 59] -> 593.2581833600091188185970439004957338753873593506287546693\
3359721905078895327039`69.51447430482911 - 2496.64636748762811939334235143055\
784691821678058969693709390283013298644436449503`70.1385875992009*I, 
     tc[4, 60] -> 2817.491278756908939899510450726241651740607345999699291432\
07119501446100574531399`70.01885550705722 - 2572.5110546601168245994260000484\
4576439582769741266276841925796901455843073837374`69.97935017634896*I, 
     tc[4, 68] -> 575.4147755073685601666855158979169509226551619908308761467\
7076333295110354464494`70.1378282164161 + 141.1412159030752321385671498229831\
8455946787931203542644004241246226585562587601`69.5275010613733*I, 
     tc[4, 69] -> 641.1779045249934406423230103082135170062478551887002474635\
9757012787003204462776`70.12058493658519 - 246.485902789483905501158147933865\
129692800889261044370490764885555304606375871246601300657428797436`69.7053984\
745821*I, tc[4, 74] -> 121.80252250220557445638825884432190317094016277844192\
4721248267931578573784435185779026984741258478`69.70659741802868 - 
       315.839216608190140554247460323100965861883836873133941070498331567929\
446963933199147024477540801097`70.12040718928849*I, 
     tc[4, 75] -> -157.099537026769305948899295063530066577650578975924798429\
75947781014848361455937`69.40037968944328 + 869.63480651457251238645157746989\
9285656948478625600563361213480543469143375133972805265685537832736`70.143541\
69802357*I}
 
RemFun = (-844451138575921*Pi^4)/34836480000 - I*Pi*ii[m2, m14, m1] - 
     I*Pi*ii[m4, m16, m1] - ii[m1, m13, m1, m1] - ii[m1, m13, m1, m12] + 
     ii[m1, m13, m1, m13] + ii[m1, m13, m1, m3] - ii[m1, m13, m1, m9] - 
     ii[m1, m13, m12, m1] - ii[m1, m13, m12, m2] + ii[m1, m13, m12, m3] + 
     ii[m1, m13, m12, m4] + 2*ii[m1, m13, m13, m1] + 
     2*ii[m1, m13, m13, m12] - 2*ii[m1, m13, m13, m13] - 
     2*ii[m1, m13, m13, m3] + 2*ii[m1, m13, m13, m9] - ii[m1, m13, m2, m12] - 
     ii[m1, m13, m2, m14] + ii[m1, m13, m2, m2] + ii[m1, m13, m2, m3] + 
     ii[m1, m13, m2, m9] + ii[m1, m13, m3, m1] - ii[m1, m13, m3, m12] - 
     ii[m1, m13, m3, m15] + ii[m1, m13, m3, m2] + ii[m1, m13, m3, m3] + 
     ii[m1, m13, m3, m4] - ii[m1, m13, m3, m9] - ii[m1, m13, m33, m33] + 
     ii[m1, m13, m4, m12] - ii[m1, m13, m4, m16] + ii[m1, m13, m4, m3] + 
     ii[m1, m13, m4, m4] - ii[m1, m13, m4, m9] - ii[m1, m13, m5, m1] + 
     ii[m1, m13, m5, m13] + ii[m1, m13, m5, m14] - ii[m1, m13, m5, m2] - 
     2*ii[m1, m13, m5, m9] - 2*ii[m1, m13, m6, m10] + ii[m1, m13, m6, m14] + 
     ii[m1, m13, m6, m15] - ii[m1, m13, m6, m2] - ii[m1, m13, m6, m3] - 
     2*ii[m1, m13, m7, m11] + ii[m1, m13, m7, m15] + ii[m1, m13, m7, m16] - 
     ii[m1, m13, m7, m3] - ii[m1, m13, m7, m4] - ii[m1, m13, m8, m1] - 
     2*ii[m1, m13, m8, m12] + ii[m1, m13, m8, m13] + ii[m1, m13, m8, m16] - 
     ii[m1, m13, m8, m4] - ii[m1, m13, m9, m1] + ii[m1, m13, m9, m2] + 
     ii[m1, m13, m9, m3] - ii[m1, m13, m9, m4] + ii[m1, m19, m17, m33] + 
     ii[m1, m19, m19, m1] - ii[m1, m19, m19, m13] - ii[m1, m19, m19, m15] + 
     ii[m1, m19, m19, m2] + ii[m1, m19, m19, m3] + ii[m1, m19, m19, m4] + 
     ii[m1, m19, m20, m1] - ii[m1, m19, m20, m13] - ii[m1, m19, m20, m15] + 
     ii[m1, m19, m20, m2] + ii[m1, m19, m20, m3] + ii[m1, m19, m20, m4] - 
     ii[m1, m19, m23, m2] + ii[m1, m19, m23, m4] + ii[m1, m2, m1, m10]/2 + 
     ii[m1, m2, m1, m12]/2 - ii[m1, m2, m1, m3]/2 - ii[m1, m2, m1, m4]/2 + 
     ii[m1, m2, m10, m1]/2 + ii[m1, m2, m10, m2]/2 - ii[m1, m2, m10, m3]/2 - 
     ii[m1, m2, m10, m4]/2 + ii[m1, m2, m12, m1]/2 + ii[m1, m2, m12, m2]/2 - 
     ii[m1, m2, m12, m3]/2 - ii[m1, m2, m12, m4]/2 - ii[m1, m2, m13, m12] - 
     ii[m1, m2, m13, m14] + ii[m1, m2, m13, m2] + ii[m1, m2, m13, m3] + 
     ii[m1, m2, m13, m9] + ii[m1, m2, m14, m1] - ii[m1, m2, m14, m10] - 
     ii[m1, m2, m14, m13] + ii[m1, m2, m14, m4] + ii[m1, m2, m14, m9] + 
     ii[m1, m2, m2, m10]/2 + ii[m1, m2, m2, m12]/2 - ii[m1, m2, m2, m3]/2 - 
     ii[m1, m2, m2, m4]/2 - ii[m1, m2, m28, m33]/2 - 
     (3*ii[m1, m2, m3, m1])/2 - ii[m1, m2, m3, m10]/2 + 
     ii[m1, m2, m3, m12]/2 + ii[m1, m2, m3, m13] + ii[m1, m2, m3, m14] + 
     ii[m1, m2, m3, m15] - (3*ii[m1, m2, m3, m2])/2 - ii[m1, m2, m3, m3] - 
     ii[m1, m2, m3, m4] - ii[m1, m2, m3, m9] + ii[m1, m2, m33, m33] - 
     (3*ii[m1, m2, m4, m1])/2 + ii[m1, m2, m4, m10]/2 - 
     ii[m1, m2, m4, m12]/2 + ii[m1, m2, m4, m13] + ii[m1, m2, m4, m14] + 
     ii[m1, m2, m4, m16] - (3*ii[m1, m2, m4, m2])/2 - ii[m1, m2, m4, m3] - 
     ii[m1, m2, m4, m4] - ii[m1, m2, m4, m9] - ii[m1, m2, m5, m1] + 
     ii[m1, m2, m5, m13] + ii[m1, m2, m5, m14] - ii[m1, m2, m5, m2] - 
     2*ii[m1, m2, m5, m9] + 2*ii[m1, m2, m6, m10] - ii[m1, m2, m6, m14] - 
     ii[m1, m2, m6, m15] + ii[m1, m2, m6, m2] + ii[m1, m2, m6, m3] + 
     2*ii[m1, m2, m7, m11] - ii[m1, m2, m7, m15] - ii[m1, m2, m7, m16] + 
     ii[m1, m2, m7, m3] + ii[m1, m2, m7, m4] + ii[m1, m2, m8, m1] + 
     2*ii[m1, m2, m8, m12] - ii[m1, m2, m8, m13] - ii[m1, m2, m8, m16] + 
     ii[m1, m2, m8, m4] - ii[m1, m25, m25, m10]/2 - ii[m1, m25, m25, m12]/2 + 
     ii[m1, m25, m25, m3]/2 + ii[m1, m25, m25, m4]/2 + 
     ii[m1, m25, m26, m1]/2 - ii[m1, m25, m26, m10]/2 - 
     ii[m1, m25, m26, m12]/2 + ii[m1, m25, m26, m2]/2 + 
     ii[m1, m25, m27, m10]/2 + ii[m1, m25, m27, m12]/2 - 
     ii[m1, m25, m27, m3]/2 - ii[m1, m25, m27, m4]/2 - ii[m1, m3, m1, m1] + 
     ii[m1, m3, m1, m10]/2 + ii[m1, m3, m1, m11]/2 + ii[m1, m3, m1, m12]/2 + 
     ii[m1, m3, m1, m13] + ii[m1, m3, m1, m15] - (3*ii[m1, m3, m1, m2])/2 - 
     2*ii[m1, m3, m1, m3] - (3*ii[m1, m3, m1, m4])/2 + ii[m1, m3, m1, m9]/2 - 
     ii[m1, m3, m10, m1]/2 - ii[m1, m3, m10, m2]/2 + ii[m1, m3, m10, m3]/2 + 
     ii[m1, m3, m10, m4]/2 - ii[m1, m3, m11, m1]/2 + ii[m1, m3, m11, m2]/2 + 
     ii[m1, m3, m11, m3]/2 - ii[m1, m3, m11, m4]/2 + ii[m1, m3, m12, m1]/2 + 
     ii[m1, m3, m12, m2]/2 - ii[m1, m3, m12, m3]/2 - ii[m1, m3, m12, m4]/2 - 
     ii[m1, m3, m13, m12] - ii[m1, m3, m13, m15] + ii[m1, m3, m13, m2] + 
     2*ii[m1, m3, m13, m3] + ii[m1, m3, m13, m4] - ii[m1, m3, m13, m9] + 
     2*ii[m1, m3, m15, m1] - ii[m1, m3, m15, m10] - ii[m1, m3, m15, m11] - 
     ii[m1, m3, m15, m13] + ii[m1, m3, m15, m2] + ii[m1, m3, m15, m4] - 
     (3*ii[m1, m3, m2, m1])/2 - ii[m1, m3, m2, m10]/2 + 
     ii[m1, m3, m2, m11]/2 + ii[m1, m3, m2, m12]/2 + ii[m1, m3, m2, m13] + 
     ii[m1, m3, m2, m14] + ii[m1, m3, m2, m15] - ii[m1, m3, m2, m2] - 
     (3*ii[m1, m3, m2, m3])/2 - 2*ii[m1, m3, m2, m4] - ii[m1, m3, m2, m9]/2 - 
     2*ii[m1, m3, m3, m1] + ii[m1, m3, m3, m10]/2 + ii[m1, m3, m3, m11]/2 + 
     ii[m1, m3, m3, m12]/2 + ii[m1, m3, m3, m13] + ii[m1, m3, m3, m15] - 
     (3*ii[m1, m3, m3, m2])/2 - ii[m1, m3, m3, m3] - 
     (3*ii[m1, m3, m3, m4])/2 + ii[m1, m3, m3, m9]/2 + ii[m1, m3, m33, m33] - 
     (3*ii[m1, m3, m4, m1])/2 + ii[m1, m3, m4, m10]/2 - 
     ii[m1, m3, m4, m11]/2 - ii[m1, m3, m4, m12]/2 + ii[m1, m3, m4, m13] + 
     ii[m1, m3, m4, m15] + ii[m1, m3, m4, m16] - 2*ii[m1, m3, m4, m2] - 
     (3*ii[m1, m3, m4, m3])/2 - ii[m1, m3, m4, m4] + ii[m1, m3, m4, m9]/2 + 
     ii[m1, m3, m5, m1] - ii[m1, m3, m5, m13] - ii[m1, m3, m5, m14] + 
     ii[m1, m3, m5, m2] + 2*ii[m1, m3, m5, m9] + 2*ii[m1, m3, m6, m10] - 
     ii[m1, m3, m6, m14] - ii[m1, m3, m6, m15] + ii[m1, m3, m6, m2] + 
     ii[m1, m3, m6, m3] + 2*ii[m1, m3, m7, m11] - ii[m1, m3, m7, m15] - 
     ii[m1, m3, m7, m16] + ii[m1, m3, m7, m3] + ii[m1, m3, m7, m4] + 
     ii[m1, m3, m8, m1] + 2*ii[m1, m3, m8, m12] - ii[m1, m3, m8, m13] - 
     ii[m1, m3, m8, m16] + ii[m1, m3, m8, m4] + ii[m1, m3, m9, m1]/2 - 
     ii[m1, m3, m9, m2]/2 - ii[m1, m3, m9, m3]/2 + ii[m1, m3, m9, m4]/2 + 
     ii[m1, m30, m30, m1]/2 - ii[m1, m30, m30, m11]/2 + 
     ii[m1, m30, m30, m4]/2 - ii[m1, m30, m30, m9]/2 - 
     ii[m1, m30, m31, m1]/2 + ii[m1, m30, m31, m11]/2 - 
     ii[m1, m30, m31, m4]/2 + ii[m1, m30, m31, m9]/2 + 
     ii[m1, m30, m32, m11]/2 - ii[m1, m30, m32, m2]/2 - 
     ii[m1, m30, m32, m3]/2 + ii[m1, m30, m32, m9]/2 - 
     ii[m1, m32, m30, m1]/2 + ii[m1, m32, m30, m11]/2 - 
     ii[m1, m32, m30, m4]/2 + ii[m1, m32, m30, m9]/2 + 
     ii[m1, m32, m31, m1]/2 - ii[m1, m32, m31, m11]/2 + 
     ii[m1, m32, m31, m4]/2 - ii[m1, m32, m31, m9]/2 - 
     ii[m1, m32, m32, m11]/2 + ii[m1, m32, m32, m2]/2 + 
     ii[m1, m32, m32, m3]/2 - ii[m1, m32, m32, m9]/2 + 
     ii[m1, m4, m1, m11]/2 - ii[m1, m4, m1, m2]/2 - ii[m1, m4, m1, m3]/2 + 
     ii[m1, m4, m1, m9]/2 + ii[m1, m4, m11, m1]/2 - ii[m1, m4, m11, m2]/2 - 
     ii[m1, m4, m11, m3]/2 + ii[m1, m4, m11, m4]/2 + ii[m1, m4, m13, m12] - 
     ii[m1, m4, m13, m16] + ii[m1, m4, m13, m3] + ii[m1, m4, m13, m4] - 
     ii[m1, m4, m13, m9] + ii[m1, m4, m16, m1] - ii[m1, m4, m16, m11] + 
     ii[m1, m4, m16, m12] - ii[m1, m4, m16, m13] + ii[m1, m4, m16, m2] - 
     (3*ii[m1, m4, m2, m1])/2 + ii[m1, m4, m2, m11]/2 - ii[m1, m4, m2, m12] + 
     ii[m1, m4, m2, m13] + ii[m1, m4, m2, m14] + ii[m1, m4, m2, m16] - 
     ii[m1, m4, m2, m2] - ii[m1, m4, m2, m3] - (3*ii[m1, m4, m2, m4])/2 - 
     ii[m1, m4, m2, m9]/2 + ii[m1, m4, m28, m33]/2 - 
     (3*ii[m1, m4, m3, m1])/2 - ii[m1, m4, m3, m11]/2 - ii[m1, m4, m3, m12] + 
     ii[m1, m4, m3, m13] + ii[m1, m4, m3, m15] + ii[m1, m4, m3, m16] - 
     ii[m1, m4, m3, m2] - ii[m1, m4, m3, m3] - (3*ii[m1, m4, m3, m4])/2 + 
     ii[m1, m4, m3, m9]/2 - ii[m1, m4, m34, m33]/2 + ii[m1, m4, m4, m11]/2 - 
     ii[m1, m4, m4, m2]/2 - ii[m1, m4, m4, m3]/2 + ii[m1, m4, m4, m9]/2 + 
     ii[m1, m4, m5, m1] - ii[m1, m4, m5, m13] - ii[m1, m4, m5, m14] + 
     ii[m1, m4, m5, m2] + 2*ii[m1, m4, m5, m9] + 2*ii[m1, m4, m6, m10] - 
     ii[m1, m4, m6, m14] - ii[m1, m4, m6, m15] + ii[m1, m4, m6, m2] + 
     ii[m1, m4, m6, m3] + 2*ii[m1, m4, m7, m11] - ii[m1, m4, m7, m15] - 
     ii[m1, m4, m7, m16] + ii[m1, m4, m7, m3] + ii[m1, m4, m7, m4] - 
     ii[m1, m4, m8, m1] - 2*ii[m1, m4, m8, m12] + ii[m1, m4, m8, m13] + 
     ii[m1, m4, m8, m16] - ii[m1, m4, m8, m4] + ii[m1, m4, m9, m1]/2 - 
     ii[m1, m4, m9, m2]/2 - ii[m1, m4, m9, m3]/2 + ii[m1, m4, m9, m4]/2 + 
     ii[m1, m5, m1, m1] - ii[m1, m5, m1, m10]/2 + ii[m1, m5, m1, m12]/2 - 
     ii[m1, m5, m1, m13] - ii[m1, m5, m1, m3]/2 + ii[m1, m5, m1, m4]/2 + 
     ii[m1, m5, m1, m9] - ii[m1, m5, m10, m1]/2 - ii[m1, m5, m10, m2]/2 + 
     ii[m1, m5, m10, m3]/2 + ii[m1, m5, m10, m4]/2 + ii[m1, m5, m12, m1]/2 + 
     ii[m1, m5, m12, m2]/2 - ii[m1, m5, m12, m3]/2 - ii[m1, m5, m12, m4]/2 - 
     2*ii[m1, m5, m13, m1] - ii[m1, m5, m13, m12] + 2*ii[m1, m5, m13, m13] + 
     ii[m1, m5, m13, m14] - ii[m1, m5, m13, m2] + ii[m1, m5, m13, m3] - 
     3*ii[m1, m5, m13, m9] - ii[m1, m5, m14, m1] + ii[m1, m5, m14, m10] + 
     ii[m1, m5, m14, m13] - ii[m1, m5, m14, m4] - ii[m1, m5, m14, m9] - 
     ii[m1, m5, m2, m10]/2 + ii[m1, m5, m2, m12]/2 + ii[m1, m5, m2, m14] - 
     ii[m1, m5, m2, m2] - ii[m1, m5, m2, m3]/2 + ii[m1, m5, m2, m4]/2 - 
     ii[m1, m5, m2, m9] + ii[m1, m5, m28, m33]/2 + ii[m1, m5, m3, m1]/2 + 
     ii[m1, m5, m3, m10]/2 + ii[m1, m5, m3, m12]/2 - ii[m1, m5, m3, m13] - 
     ii[m1, m5, m3, m14] + ii[m1, m5, m3, m2]/2 + 2*ii[m1, m5, m3, m9] + 
     (3*ii[m1, m5, m4, m1])/2 - ii[m1, m5, m4, m10]/2 - 
     ii[m1, m5, m4, m12]/2 - ii[m1, m5, m4, m13] - ii[m1, m5, m4, m14] + 
     (3*ii[m1, m5, m4, m2])/2 + 2*ii[m1, m5, m4, m9] + 2*ii[m1, m5, m5, m1] - 
     2*ii[m1, m5, m5, m13] - 2*ii[m1, m5, m5, m14] + 2*ii[m1, m5, m5, m2] + 
     4*ii[m1, m5, m5, m9] + ii[m1, m5, m9, m1] - ii[m1, m5, m9, m2] - 
     ii[m1, m5, m9, m3] + ii[m1, m5, m9, m4] - ii[m1, m6, m1, m11]/2 + 
     ii[m1, m6, m1, m2]/2 + ii[m1, m6, m1, m3]/2 - ii[m1, m6, m1, m9]/2 + 
     3*ii[m1, m6, m10, m1] - 2*ii[m1, m6, m10, m13] - 
     2*ii[m1, m6, m10, m15] + ii[m1, m6, m10, m2] + ii[m1, m6, m10, m3] + 
     3*ii[m1, m6, m10, m4] + ii[m1, m6, m11, m1]/2 - ii[m1, m6, m11, m2]/2 - 
     ii[m1, m6, m11, m3]/2 + ii[m1, m6, m11, m4]/2 - 2*ii[m1, m6, m13, m10] + 
     ii[m1, m6, m13, m14] + ii[m1, m6, m13, m15] - ii[m1, m6, m13, m2] - 
     ii[m1, m6, m13, m3] - ii[m1, m6, m14, m1] + ii[m1, m6, m14, m10] + 
     ii[m1, m6, m14, m13] - ii[m1, m6, m14, m4] - ii[m1, m6, m14, m9] - 
     2*ii[m1, m6, m15, m1] + ii[m1, m6, m15, m10] + ii[m1, m6, m15, m11] + 
     ii[m1, m6, m15, m13] - 2*ii[m1, m6, m15, m4] + 
     (3*ii[m1, m6, m2, m1])/2 + ii[m1, m6, m2, m10] - ii[m1, m6, m2, m11]/2 - 
     ii[m1, m6, m2, m13] - ii[m1, m6, m2, m14] - ii[m1, m6, m2, m15] + 
     ii[m1, m6, m2, m2] + ii[m1, m6, m2, m3] + (3*ii[m1, m6, m2, m4])/2 + 
     ii[m1, m6, m2, m9]/2 + ii[m1, m6, m29, m33]/2 + 
     (3*ii[m1, m6, m3, m1])/2 + ii[m1, m6, m3, m10] - ii[m1, m6, m3, m11]/2 - 
     ii[m1, m6, m3, m13] - ii[m1, m6, m3, m14] - ii[m1, m6, m3, m15] + 
     ii[m1, m6, m3, m2] + ii[m1, m6, m3, m3] + (3*ii[m1, m6, m3, m4])/2 + 
     ii[m1, m6, m3, m9]/2 + 2*ii[m1, m6, m4, m10] + ii[m1, m6, m4, m11]/2 - 
     ii[m1, m6, m4, m14] - ii[m1, m6, m4, m15] + ii[m1, m6, m4, m2]/2 + 
     ii[m1, m6, m4, m3]/2 + ii[m1, m6, m4, m9]/2 - 4*ii[m1, m6, m6, m10] + 
     2*ii[m1, m6, m6, m14] + 2*ii[m1, m6, m6, m15] - 2*ii[m1, m6, m6, m2] - 
     2*ii[m1, m6, m6, m3] - ii[m1, m6, m9, m1]/2 + ii[m1, m6, m9, m2]/2 + 
     ii[m1, m6, m9, m3]/2 - ii[m1, m6, m9, m4]/2 - ii[m1, m7, m1, m10]/2 - 
     ii[m1, m7, m1, m12]/2 + ii[m1, m7, m1, m3]/2 + ii[m1, m7, m1, m4]/2 + 
     ii[m1, m7, m10, m1]/2 + ii[m1, m7, m10, m2]/2 - ii[m1, m7, m10, m3]/2 - 
     ii[m1, m7, m10, m4]/2 + 3*ii[m1, m7, m11, m1] - 2*ii[m1, m7, m11, m13] - 
     2*ii[m1, m7, m11, m15] + 3*ii[m1, m7, m11, m2] + ii[m1, m7, m11, m3] + 
     ii[m1, m7, m11, m4] - ii[m1, m7, m12, m1]/2 - ii[m1, m7, m12, m2]/2 + 
     ii[m1, m7, m12, m3]/2 + ii[m1, m7, m12, m4]/2 - 2*ii[m1, m7, m13, m11] + 
     ii[m1, m7, m13, m15] + ii[m1, m7, m13, m16] - ii[m1, m7, m13, m3] - 
     ii[m1, m7, m13, m4] - 2*ii[m1, m7, m15, m1] + ii[m1, m7, m15, m10] + 
     ii[m1, m7, m15, m11] + ii[m1, m7, m15, m13] - 2*ii[m1, m7, m15, m2] - 
     ii[m1, m7, m16, m1] + ii[m1, m7, m16, m11] - ii[m1, m7, m16, m12] + 
     ii[m1, m7, m16, m13] - ii[m1, m7, m16, m2] + ii[m1, m7, m2, m10]/2 + 
     2*ii[m1, m7, m2, m11] + ii[m1, m7, m2, m12]/2 - ii[m1, m7, m2, m15] - 
     ii[m1, m7, m2, m16] + ii[m1, m7, m2, m3]/2 + ii[m1, m7, m2, m4]/2 - 
     ii[m1, m7, m29, m33]/2 + (3*ii[m1, m7, m3, m1])/2 - 
     ii[m1, m7, m3, m10]/2 + ii[m1, m7, m3, m11] + ii[m1, m7, m3, m12]/2 - 
     ii[m1, m7, m3, m13] - ii[m1, m7, m3, m15] - ii[m1, m7, m3, m16] + 
     (3*ii[m1, m7, m3, m2])/2 + ii[m1, m7, m3, m3] + ii[m1, m7, m3, m4] - 
     ii[m1, m7, m33, m33] + ii[m1, m7, m34, m33]/2 + 
     (3*ii[m1, m7, m4, m1])/2 - ii[m1, m7, m4, m10]/2 + ii[m1, m7, m4, m11] + 
     ii[m1, m7, m4, m12]/2 - ii[m1, m7, m4, m13] - ii[m1, m7, m4, m15] - 
     ii[m1, m7, m4, m16] + (3*ii[m1, m7, m4, m2])/2 + ii[m1, m7, m4, m3] + 
     ii[m1, m7, m4, m4] - 4*ii[m1, m7, m7, m11] + 2*ii[m1, m7, m7, m15] + 
     2*ii[m1, m7, m7, m16] - 2*ii[m1, m7, m7, m3] - 2*ii[m1, m7, m7, m4] + 
     ii[m1, m8, m1, m1] - ii[m1, m8, m1, m11]/2 + ii[m1, m8, m1, m12] - 
     ii[m1, m8, m1, m13] + ii[m1, m8, m1, m2]/2 - ii[m1, m8, m1, m3]/2 + 
     ii[m1, m8, m1, m9]/2 - ii[m1, m8, m11, m1]/2 + ii[m1, m8, m11, m2]/2 + 
     ii[m1, m8, m11, m3]/2 - ii[m1, m8, m11, m4]/2 + ii[m1, m8, m12, m1] + 
     ii[m1, m8, m12, m2] - ii[m1, m8, m12, m3] - ii[m1, m8, m12, m4] - 
     2*ii[m1, m8, m13, m1] - 3*ii[m1, m8, m13, m12] + 
     2*ii[m1, m8, m13, m13] + ii[m1, m8, m13, m16] + ii[m1, m8, m13, m3] - 
     ii[m1, m8, m13, m4] - ii[m1, m8, m13, m9] - ii[m1, m8, m16, m1] + 
     ii[m1, m8, m16, m11] - ii[m1, m8, m16, m12] + ii[m1, m8, m16, m13] - 
     ii[m1, m8, m16, m2] + (3*ii[m1, m8, m2, m1])/2 - ii[m1, m8, m2, m11]/2 + 
     2*ii[m1, m8, m2, m12] - ii[m1, m8, m2, m13] - ii[m1, m8, m2, m16] + 
     (3*ii[m1, m8, m2, m4])/2 - ii[m1, m8, m2, m9]/2 - 
     ii[m1, m8, m28, m33]/2 + ii[m1, m8, m3, m1]/2 + ii[m1, m8, m3, m11]/2 + 
     2*ii[m1, m8, m3, m12] - ii[m1, m8, m3, m13] - ii[m1, m8, m3, m16] + 
     ii[m1, m8, m3, m4]/2 + ii[m1, m8, m3, m9]/2 + ii[m1, m8, m33, m33] + 
     ii[m1, m8, m34, m33]/2 - ii[m1, m8, m4, m11]/2 - ii[m1, m8, m4, m12] + 
     ii[m1, m8, m4, m16] + ii[m1, m8, m4, m2]/2 - ii[m1, m8, m4, m3]/2 - 
     ii[m1, m8, m4, m4] + ii[m1, m8, m4, m9]/2 + 2*ii[m1, m8, m8, m1] + 
     4*ii[m1, m8, m8, m12] - 2*ii[m1, m8, m8, m13] - 2*ii[m1, m8, m8, m16] + 
     2*ii[m1, m8, m8, m4] + ii[m1, m8, m9, m1]/2 - ii[m1, m8, m9, m2]/2 - 
     ii[m1, m8, m9, m3]/2 + ii[m1, m8, m9, m4]/2 + ii[m2, m1, m1, m10]/2 + 
     ii[m2, m1, m1, m12]/2 - ii[m2, m1, m1, m3]/2 - ii[m2, m1, m1, m4]/2 + 
     ii[m2, m1, m10, m1]/2 + ii[m2, m1, m10, m2]/2 - ii[m2, m1, m10, m3]/2 - 
     ii[m2, m1, m10, m4]/2 + ii[m2, m1, m12, m1]/2 + ii[m2, m1, m12, m2]/2 - 
     ii[m2, m1, m12, m3]/2 - ii[m2, m1, m12, m4]/2 - ii[m2, m1, m13, m12] - 
     ii[m2, m1, m13, m14] + ii[m2, m1, m13, m2] + ii[m2, m1, m13, m3] + 
     ii[m2, m1, m13, m9] + ii[m2, m1, m14, m1] - ii[m2, m1, m14, m10] - 
     ii[m2, m1, m14, m13] + ii[m2, m1, m14, m4] + ii[m2, m1, m14, m9] + 
     ii[m2, m1, m2, m10]/2 + ii[m2, m1, m2, m12]/2 - ii[m2, m1, m2, m3]/2 - 
     ii[m2, m1, m2, m4]/2 - ii[m2, m1, m28, m33]/2 - 
     (3*ii[m2, m1, m3, m1])/2 - ii[m2, m1, m3, m10]/2 + 
     ii[m2, m1, m3, m12]/2 + ii[m2, m1, m3, m13] + ii[m2, m1, m3, m14] + 
     ii[m2, m1, m3, m15] - (3*ii[m2, m1, m3, m2])/2 - ii[m2, m1, m3, m3] - 
     ii[m2, m1, m3, m4] - ii[m2, m1, m3, m9] + ii[m2, m1, m33, m33] - 
     (3*ii[m2, m1, m4, m1])/2 + ii[m2, m1, m4, m10]/2 - 
     ii[m2, m1, m4, m12]/2 + ii[m2, m1, m4, m13] + ii[m2, m1, m4, m14] + 
     ii[m2, m1, m4, m16] - (3*ii[m2, m1, m4, m2])/2 - ii[m2, m1, m4, m3] - 
     ii[m2, m1, m4, m4] - ii[m2, m1, m4, m9] - ii[m2, m1, m5, m1] + 
     ii[m2, m1, m5, m13] + ii[m2, m1, m5, m14] - ii[m2, m1, m5, m2] - 
     2*ii[m2, m1, m5, m9] + 2*ii[m2, m1, m6, m10] - ii[m2, m1, m6, m14] - 
     ii[m2, m1, m6, m15] + ii[m2, m1, m6, m2] + ii[m2, m1, m6, m3] + 
     2*ii[m2, m1, m7, m11] - ii[m2, m1, m7, m15] - ii[m2, m1, m7, m16] + 
     ii[m2, m1, m7, m3] + ii[m2, m1, m7, m4] + ii[m2, m1, m8, m1] + 
     2*ii[m2, m1, m8, m12] - ii[m2, m1, m8, m13] - ii[m2, m1, m8, m16] + 
     ii[m2, m1, m8, m4] + ii[m2, m14, m1, m1] - ii[m2, m14, m1, m10] - 
     ii[m2, m14, m1, m13] + ii[m2, m14, m1, m4] + ii[m2, m14, m1, m9] - 
     ii[m2, m14, m10, m1] - ii[m2, m14, m10, m2] + ii[m2, m14, m10, m3] + 
     ii[m2, m14, m10, m4] + 2*ii[m2, m14, m14, m10] - 
     2*ii[m2, m14, m14, m14] + 2*ii[m2, m14, m14, m2] - 
     2*ii[m2, m14, m14, m4] + 2*ii[m2, m14, m14, m9] - ii[m2, m14, m2, m10] + 
     ii[m2, m14, m2, m14] - ii[m2, m14, m2, m2] + ii[m2, m14, m2, m4] - 
     ii[m2, m14, m2, m9] + ii[m2, m14, m3, m10] - ii[m2, m14, m3, m15] + 
     ii[m2, m14, m3, m3] + ii[m2, m14, m3, m4] - ii[m2, m14, m3, m9] - 
     ii[m2, m14, m33, m33] + ii[m2, m14, m4, m1] - ii[m2, m14, m4, m10] - 
     ii[m2, m14, m4, m16] + ii[m2, m14, m4, m2] + ii[m2, m14, m4, m3] + 
     ii[m2, m14, m4, m4] - ii[m2, m14, m4, m9] - ii[m2, m14, m5, m1] + 
     ii[m2, m14, m5, m13] + ii[m2, m14, m5, m14] - ii[m2, m14, m5, m2] - 
     2*ii[m2, m14, m5, m9] - 2*ii[m2, m14, m6, m10] + ii[m2, m14, m6, m14] + 
     ii[m2, m14, m6, m15] - ii[m2, m14, m6, m2] - ii[m2, m14, m6, m3] - 
     2*ii[m2, m14, m7, m11] + ii[m2, m14, m7, m15] + ii[m2, m14, m7, m16] - 
     ii[m2, m14, m7, m3] - ii[m2, m14, m7, m4] - ii[m2, m14, m8, m1] - 
     2*ii[m2, m14, m8, m12] + ii[m2, m14, m8, m13] + ii[m2, m14, m8, m16] - 
     ii[m2, m14, m8, m4] + ii[m2, m14, m9, m1] - ii[m2, m14, m9, m2] - 
     ii[m2, m14, m9, m3] + ii[m2, m14, m9, m4] - ii[m2, m22, m18, m33] + 
     ii[m2, m22, m21, m1] - ii[m2, m22, m21, m14] - ii[m2, m22, m21, m16] + 
     ii[m2, m22, m21, m2] + ii[m2, m22, m21, m3] + ii[m2, m22, m21, m4] + 
     ii[m2, m22, m22, m1] - ii[m2, m22, m22, m14] - ii[m2, m22, m22, m16] + 
     ii[m2, m22, m22, m2] + ii[m2, m22, m22, m3] + ii[m2, m22, m22, m4] + 
     ii[m2, m22, m24, m1] - ii[m2, m22, m24, m3] - ii[m2, m26, m25, m10]/2 - 
     ii[m2, m26, m25, m12]/2 + ii[m2, m26, m25, m3]/2 + 
     ii[m2, m26, m25, m4]/2 + ii[m2, m26, m26, m1]/2 - 
     ii[m2, m26, m26, m10]/2 - ii[m2, m26, m26, m12]/2 + 
     ii[m2, m26, m26, m2]/2 + ii[m2, m26, m27, m10]/2 + 
     ii[m2, m26, m27, m12]/2 - ii[m2, m26, m27, m3]/2 - 
     ii[m2, m26, m27, m4]/2 + ii[m2, m27, m25, m10]/2 + 
     ii[m2, m27, m25, m12]/2 - ii[m2, m27, m25, m3]/2 - 
     ii[m2, m27, m25, m4]/2 - ii[m2, m27, m26, m1]/2 + 
     ii[m2, m27, m26, m10]/2 + ii[m2, m27, m26, m12]/2 - 
     ii[m2, m27, m26, m2]/2 - ii[m2, m27, m27, m10]/2 - 
     ii[m2, m27, m27, m12]/2 + ii[m2, m27, m27, m3]/2 + 
     ii[m2, m27, m27, m4]/2 - ii[m2, m3, m1, m1] - ii[m2, m3, m1, m10] + 
     ii[m2, m3, m1, m11]/2 + ii[m2, m3, m1, m13] + ii[m2, m3, m1, m14] + 
     ii[m2, m3, m1, m15] - (3*ii[m2, m3, m1, m2])/2 - 
     (3*ii[m2, m3, m1, m3])/2 - ii[m2, m3, m1, m4] - ii[m2, m3, m1, m9]/2 - 
     ii[m2, m3, m11, m1]/2 + ii[m2, m3, m11, m2]/2 + ii[m2, m3, m11, m3]/2 - 
     ii[m2, m3, m11, m4]/2 + ii[m2, m3, m14, m10] - ii[m2, m3, m14, m15] + 
     ii[m2, m3, m14, m3] + ii[m2, m3, m14, m4] - ii[m2, m3, m14, m9] + 
     ii[m2, m3, m15, m1] + ii[m2, m3, m15, m10] - ii[m2, m3, m15, m11] - 
     ii[m2, m3, m15, m14] + ii[m2, m3, m15, m2] - ii[m2, m3, m2, m1]/2 + 
     ii[m2, m3, m2, m11]/2 - ii[m2, m3, m2, m4]/2 + ii[m2, m3, m2, m9]/2 + 
     ii[m2, m3, m29, m33]/2 - ii[m2, m3, m3, m1]/2 + ii[m2, m3, m3, m11]/2 - 
     ii[m2, m3, m3, m4]/2 + ii[m2, m3, m3, m9]/2 + ii[m2, m3, m33, m33] - 
     ii[m2, m3, m4, m1] - ii[m2, m3, m4, m10] - ii[m2, m3, m4, m11]/2 + 
     ii[m2, m3, m4, m14] + ii[m2, m3, m4, m15] + ii[m2, m3, m4, m16] - 
     (3*ii[m2, m3, m4, m2])/2 - (3*ii[m2, m3, m4, m3])/2 - 
     ii[m2, m3, m4, m4] + ii[m2, m3, m4, m9]/2 + ii[m2, m3, m5, m1] - 
     ii[m2, m3, m5, m13] - ii[m2, m3, m5, m14] + ii[m2, m3, m5, m2] + 
     2*ii[m2, m3, m5, m9] - 2*ii[m2, m3, m6, m10] + ii[m2, m3, m6, m14] + 
     ii[m2, m3, m6, m15] - ii[m2, m3, m6, m2] - ii[m2, m3, m6, m3] + 
     2*ii[m2, m3, m7, m11] - ii[m2, m3, m7, m15] - ii[m2, m3, m7, m16] + 
     ii[m2, m3, m7, m3] + ii[m2, m3, m7, m4] + ii[m2, m3, m8, m1] + 
     2*ii[m2, m3, m8, m12] - ii[m2, m3, m8, m13] - ii[m2, m3, m8, m16] + 
     ii[m2, m3, m8, m4] - ii[m2, m3, m9, m1]/2 + ii[m2, m3, m9, m2]/2 + 
     ii[m2, m3, m9, m3]/2 - ii[m2, m3, m9, m4]/2 + ii[m2, m30, m30, m1]/2 - 
     ii[m2, m30, m30, m11]/2 + ii[m2, m30, m30, m4]/2 - 
     ii[m2, m30, m30, m9]/2 - ii[m2, m30, m31, m1]/2 + 
     ii[m2, m30, m31, m11]/2 - ii[m2, m30, m31, m4]/2 + 
     ii[m2, m30, m31, m9]/2 + ii[m2, m30, m32, m11]/2 - 
     ii[m2, m30, m32, m2]/2 - ii[m2, m30, m32, m3]/2 + 
     ii[m2, m30, m32, m9]/2 - ii[m2, m32, m30, m1]/2 + 
     ii[m2, m32, m30, m11]/2 - ii[m2, m32, m30, m4]/2 + 
     ii[m2, m32, m30, m9]/2 + ii[m2, m32, m31, m1]/2 - 
     ii[m2, m32, m31, m11]/2 + ii[m2, m32, m31, m4]/2 - 
     ii[m2, m32, m31, m9]/2 - ii[m2, m32, m32, m11]/2 + 
     ii[m2, m32, m32, m2]/2 + ii[m2, m32, m32, m3]/2 - 
     ii[m2, m32, m32, m9]/2 - ii[m2, m4, m1, m1] + ii[m2, m4, m1, m10]/2 + 
     ii[m2, m4, m1, m11]/2 - ii[m2, m4, m1, m12]/2 + ii[m2, m4, m1, m13] + 
     ii[m2, m4, m1, m14] + ii[m2, m4, m1, m16] - (3*ii[m2, m4, m1, m2])/2 - 
     2*ii[m2, m4, m1, m3] - (3*ii[m2, m4, m1, m4])/2 - ii[m2, m4, m1, m9]/2 + 
     ii[m2, m4, m10, m1]/2 + ii[m2, m4, m10, m2]/2 - ii[m2, m4, m10, m3]/2 - 
     ii[m2, m4, m10, m4]/2 + ii[m2, m4, m11, m1]/2 - ii[m2, m4, m11, m2]/2 - 
     ii[m2, m4, m11, m3]/2 + ii[m2, m4, m11, m4]/2 - ii[m2, m4, m12, m1]/2 - 
     ii[m2, m4, m12, m2]/2 + ii[m2, m4, m12, m3]/2 + ii[m2, m4, m12, m4]/2 + 
     ii[m2, m4, m14, m1] - ii[m2, m4, m14, m10] - ii[m2, m4, m14, m16] + 
     ii[m2, m4, m14, m3] + 2*ii[m2, m4, m14, m4] - ii[m2, m4, m14, m9] + 
     ii[m2, m4, m16, m1] - ii[m2, m4, m16, m11] - ii[m2, m4, m16, m12] - 
     ii[m2, m4, m16, m14] + 2*ii[m2, m4, m16, m2] + ii[m2, m4, m16, m3] - 
     (3*ii[m2, m4, m2, m1])/2 + ii[m2, m4, m2, m10]/2 + 
     ii[m2, m4, m2, m11]/2 + ii[m2, m4, m2, m12]/2 + ii[m2, m4, m2, m14] + 
     ii[m2, m4, m2, m16] - ii[m2, m4, m2, m2] - (3*ii[m2, m4, m2, m3])/2 - 
     2*ii[m2, m4, m2, m4] + ii[m2, m4, m2, m9]/2 - 2*ii[m2, m4, m3, m1] - 
     ii[m2, m4, m3, m10]/2 - ii[m2, m4, m3, m11]/2 + ii[m2, m4, m3, m12]/2 + 
     ii[m2, m4, m3, m14] + ii[m2, m4, m3, m15] + ii[m2, m4, m3, m16] - 
     (3*ii[m2, m4, m3, m2])/2 - ii[m2, m4, m3, m3] - 
     (3*ii[m2, m4, m3, m4])/2 + ii[m2, m4, m3, m9]/2 + ii[m2, m4, m33, m33] - 
     (3*ii[m2, m4, m4, m1])/2 + ii[m2, m4, m4, m10]/2 + 
     ii[m2, m4, m4, m11]/2 + ii[m2, m4, m4, m12]/2 + ii[m2, m4, m4, m14] + 
     ii[m2, m4, m4, m16] - 2*ii[m2, m4, m4, m2] - (3*ii[m2, m4, m4, m3])/2 - 
     ii[m2, m4, m4, m4] + ii[m2, m4, m4, m9]/2 + ii[m2, m4, m5, m1] - 
     ii[m2, m4, m5, m13] - ii[m2, m4, m5, m14] + ii[m2, m4, m5, m2] + 
     2*ii[m2, m4, m5, m9] + 2*ii[m2, m4, m6, m10] - ii[m2, m4, m6, m14] - 
     ii[m2, m4, m6, m15] + ii[m2, m4, m6, m2] + ii[m2, m4, m6, m3] + 
     2*ii[m2, m4, m7, m11] - ii[m2, m4, m7, m15] - ii[m2, m4, m7, m16] + 
     ii[m2, m4, m7, m3] + ii[m2, m4, m7, m4] + ii[m2, m4, m8, m1] + 
     2*ii[m2, m4, m8, m12] - ii[m2, m4, m8, m13] - ii[m2, m4, m8, m16] + 
     ii[m2, m4, m8, m4] - ii[m2, m4, m9, m1]/2 + ii[m2, m4, m9, m2]/2 + 
     ii[m2, m4, m9, m3]/2 - ii[m2, m4, m9, m4]/2 - ii[m2, m5, m1, m1] + 
     ii[m2, m5, m1, m10]/2 - ii[m2, m5, m1, m12]/2 + ii[m2, m5, m1, m13] + 
     ii[m2, m5, m1, m3]/2 - ii[m2, m5, m1, m4]/2 - ii[m2, m5, m1, m9] + 
     ii[m2, m5, m10, m1]/2 + ii[m2, m5, m10, m2]/2 - ii[m2, m5, m10, m3]/2 - 
     ii[m2, m5, m10, m4]/2 - ii[m2, m5, m12, m1]/2 - ii[m2, m5, m12, m2]/2 + 
     ii[m2, m5, m12, m3]/2 + ii[m2, m5, m12, m4]/2 + ii[m2, m5, m13, m12] + 
     ii[m2, m5, m13, m14] - ii[m2, m5, m13, m2] - ii[m2, m5, m13, m3] - 
     ii[m2, m5, m13, m9] - ii[m2, m5, m14, m1] - ii[m2, m5, m14, m10] + 
     ii[m2, m5, m14, m13] + 2*ii[m2, m5, m14, m14] - 2*ii[m2, m5, m14, m2] + 
     ii[m2, m5, m14, m4] - 3*ii[m2, m5, m14, m9] + ii[m2, m5, m2, m10]/2 - 
     ii[m2, m5, m2, m12]/2 - ii[m2, m5, m2, m14] + ii[m2, m5, m2, m2] + 
     ii[m2, m5, m2, m3]/2 - ii[m2, m5, m2, m4]/2 + ii[m2, m5, m2, m9] + 
     ii[m2, m5, m28, m33]/2 + (3*ii[m2, m5, m3, m1])/2 - 
     ii[m2, m5, m3, m10]/2 - ii[m2, m5, m3, m12]/2 - ii[m2, m5, m3, m13] - 
     ii[m2, m5, m3, m14] + (3*ii[m2, m5, m3, m2])/2 + 2*ii[m2, m5, m3, m9] + 
     ii[m2, m5, m4, m1]/2 + ii[m2, m5, m4, m10]/2 + ii[m2, m5, m4, m12]/2 - 
     ii[m2, m5, m4, m13] - ii[m2, m5, m4, m14] + ii[m2, m5, m4, m2]/2 + 
     2*ii[m2, m5, m4, m9] + 2*ii[m2, m5, m5, m1] - 2*ii[m2, m5, m5, m13] - 
     2*ii[m2, m5, m5, m14] + 2*ii[m2, m5, m5, m2] + 4*ii[m2, m5, m5, m9] - 
     ii[m2, m5, m9, m1] + ii[m2, m5, m9, m2] + ii[m2, m5, m9, m3] - 
     ii[m2, m5, m9, m4] + 2*ii[m2, m6, m1, m10] - ii[m2, m6, m1, m11]/2 - 
     ii[m2, m6, m1, m14] - ii[m2, m6, m1, m15] + (3*ii[m2, m6, m1, m2])/2 + 
     (3*ii[m2, m6, m1, m3])/2 - ii[m2, m6, m1, m9]/2 + ii[m2, m6, m10, m1] + 
     ii[m2, m6, m10, m2] - ii[m2, m6, m10, m3] - ii[m2, m6, m10, m4] + 
     ii[m2, m6, m11, m1]/2 - ii[m2, m6, m11, m2]/2 - ii[m2, m6, m11, m3]/2 + 
     ii[m2, m6, m11, m4]/2 - 3*ii[m2, m6, m14, m10] + 
     2*ii[m2, m6, m14, m14] + ii[m2, m6, m14, m15] - 2*ii[m2, m6, m14, m2] - 
     ii[m2, m6, m14, m3] + ii[m2, m6, m14, m4] - ii[m2, m6, m14, m9] - 
     ii[m2, m6, m15, m1] - ii[m2, m6, m15, m10] + ii[m2, m6, m15, m11] + 
     ii[m2, m6, m15, m14] - ii[m2, m6, m15, m2] + ii[m2, m6, m2, m1]/2 + 
     ii[m2, m6, m2, m10] - ii[m2, m6, m2, m11]/2 - ii[m2, m6, m2, m14] + 
     ii[m2, m6, m2, m2] - ii[m2, m6, m2, m4]/2 + ii[m2, m6, m2, m9]/2 - 
     ii[m2, m6, m29, m33]/2 + ii[m2, m6, m3, m1]/2 - ii[m2, m6, m3, m10] - 
     ii[m2, m6, m3, m11]/2 + ii[m2, m6, m3, m15] - ii[m2, m6, m3, m3] - 
     ii[m2, m6, m3, m4]/2 + ii[m2, m6, m3, m9]/2 + 2*ii[m2, m6, m4, m10] + 
     ii[m2, m6, m4, m11]/2 - ii[m2, m6, m4, m14] - ii[m2, m6, m4, m15] + 
     ii[m2, m6, m4, m2]/2 + ii[m2, m6, m4, m3]/2 + ii[m2, m6, m4, m9]/2 + 
     4*ii[m2, m6, m6, m10] - 2*ii[m2, m6, m6, m14] - 2*ii[m2, m6, m6, m15] + 
     2*ii[m2, m6, m6, m2] + 2*ii[m2, m6, m6, m3] - ii[m2, m6, m9, m1]/2 + 
     ii[m2, m6, m9, m2]/2 + ii[m2, m6, m9, m3]/2 - ii[m2, m6, m9, m4]/2 + 
     ii[m2, m7, m1, m10]/2 + 2*ii[m2, m7, m1, m11] + ii[m2, m7, m1, m12]/2 - 
     ii[m2, m7, m1, m15] - ii[m2, m7, m1, m16] + ii[m2, m7, m1, m3]/2 + 
     ii[m2, m7, m1, m4]/2 - ii[m2, m7, m10, m1]/2 - ii[m2, m7, m10, m2]/2 + 
     ii[m2, m7, m10, m3]/2 + ii[m2, m7, m10, m4]/2 + 3*ii[m2, m7, m11, m1] - 
     2*ii[m2, m7, m11, m14] - 2*ii[m2, m7, m11, m16] + 
     3*ii[m2, m7, m11, m2] + ii[m2, m7, m11, m3] + ii[m2, m7, m11, m4] + 
     ii[m2, m7, m12, m1]/2 + ii[m2, m7, m12, m2]/2 - ii[m2, m7, m12, m3]/2 - 
     ii[m2, m7, m12, m4]/2 - 2*ii[m2, m7, m14, m11] + ii[m2, m7, m14, m15] + 
     ii[m2, m7, m14, m16] - ii[m2, m7, m14, m3] - ii[m2, m7, m14, m4] - 
     ii[m2, m7, m15, m1] - ii[m2, m7, m15, m10] + ii[m2, m7, m15, m11] + 
     ii[m2, m7, m15, m14] - ii[m2, m7, m15, m2] - 2*ii[m2, m7, m16, m1] + 
     ii[m2, m7, m16, m11] + ii[m2, m7, m16, m12] + ii[m2, m7, m16, m14] - 
     2*ii[m2, m7, m16, m2] - ii[m2, m7, m2, m10]/2 - ii[m2, m7, m2, m12]/2 + 
     ii[m2, m7, m2, m3]/2 + ii[m2, m7, m2, m4]/2 - ii[m2, m7, m29, m33]/2 + 
     (3*ii[m2, m7, m3, m1])/2 + ii[m2, m7, m3, m10]/2 + ii[m2, m7, m3, m11] - 
     ii[m2, m7, m3, m12]/2 - ii[m2, m7, m3, m14] - ii[m2, m7, m3, m15] - 
     ii[m2, m7, m3, m16] + (3*ii[m2, m7, m3, m2])/2 + ii[m2, m7, m3, m3] + 
     ii[m2, m7, m3, m4] - ii[m2, m7, m33, m33] + ii[m2, m7, m34, m33]/2 + 
     (3*ii[m2, m7, m4, m1])/2 + ii[m2, m7, m4, m10]/2 + ii[m2, m7, m4, m11] - 
     ii[m2, m7, m4, m12]/2 - ii[m2, m7, m4, m14] - ii[m2, m7, m4, m15] - 
     ii[m2, m7, m4, m16] + (3*ii[m2, m7, m4, m2])/2 + ii[m2, m7, m4, m3] + 
     ii[m2, m7, m4, m4] - 4*ii[m2, m7, m7, m11] + 2*ii[m2, m7, m7, m15] + 
     2*ii[m2, m7, m7, m16] - 2*ii[m2, m7, m7, m3] - 2*ii[m2, m7, m7, m4] + 
     ii[m2, m8, m1, m1] - ii[m2, m8, m1, m11]/2 + ii[m2, m8, m1, m12] - 
     ii[m2, m8, m1, m13] - ii[m2, m8, m1, m14] - ii[m2, m8, m1, m16] + 
     (3*ii[m2, m8, m1, m2])/2 + (3*ii[m2, m8, m1, m3])/2 + 
     ii[m2, m8, m1, m4] + ii[m2, m8, m1, m9]/2 - ii[m2, m8, m11, m1]/2 + 
     ii[m2, m8, m11, m2]/2 + ii[m2, m8, m11, m3]/2 - ii[m2, m8, m11, m4]/2 + 
     ii[m2, m8, m12, m1] - 2*ii[m2, m8, m12, m14] - 2*ii[m2, m8, m12, m16] + 
     3*ii[m2, m8, m12, m2] + 3*ii[m2, m8, m12, m3] + ii[m2, m8, m12, m4] + 
     ii[m2, m8, m13, m12] + ii[m2, m8, m13, m14] - ii[m2, m8, m13, m2] - 
     ii[m2, m8, m13, m3] - ii[m2, m8, m13, m9] - ii[m2, m8, m14, m1] - 
     2*ii[m2, m8, m14, m12] + ii[m2, m8, m14, m13] + ii[m2, m8, m14, m16] - 
     ii[m2, m8, m14, m4] + ii[m2, m8, m16, m11] + ii[m2, m8, m16, m12] + 
     ii[m2, m8, m16, m14] - 2*ii[m2, m8, m16, m2] - 2*ii[m2, m8, m16, m3] + 
     ii[m2, m8, m2, m1]/2 - ii[m2, m8, m2, m11]/2 + ii[m2, m8, m2, m4]/2 - 
     ii[m2, m8, m2, m9]/2 + ii[m2, m8, m28, m33]/2 + ii[m2, m8, m3, m1]/2 + 
     ii[m2, m8, m3, m11]/2 + 2*ii[m2, m8, m3, m12] - ii[m2, m8, m3, m13] - 
     ii[m2, m8, m3, m16] + ii[m2, m8, m3, m4]/2 + ii[m2, m8, m3, m9]/2 - 
     ii[m2, m8, m33, m33] - ii[m2, m8, m34, m33]/2 + ii[m2, m8, m4, m1] - 
     ii[m2, m8, m4, m11]/2 + ii[m2, m8, m4, m12] - ii[m2, m8, m4, m13] - 
     ii[m2, m8, m4, m14] - ii[m2, m8, m4, m16] + (3*ii[m2, m8, m4, m2])/2 + 
     (3*ii[m2, m8, m4, m3])/2 + ii[m2, m8, m4, m4] + ii[m2, m8, m4, m9]/2 - 
     2*ii[m2, m8, m8, m1] - 4*ii[m2, m8, m8, m12] + 2*ii[m2, m8, m8, m13] + 
     2*ii[m2, m8, m8, m16] - 2*ii[m2, m8, m8, m4] + ii[m2, m8, m9, m1]/2 - 
     ii[m2, m8, m9, m2]/2 - ii[m2, m8, m9, m3]/2 + ii[m2, m8, m9, m4]/2 - 
     ii[m3, m1, m1, m1] + ii[m3, m1, m1, m10]/2 + ii[m3, m1, m1, m11]/2 + 
     ii[m3, m1, m1, m12]/2 + ii[m3, m1, m1, m13] + ii[m3, m1, m1, m15] - 
     (3*ii[m3, m1, m1, m2])/2 - 2*ii[m3, m1, m1, m3] - 
     (3*ii[m3, m1, m1, m4])/2 + ii[m3, m1, m1, m9]/2 - 
     ii[m3, m1, m10, m1]/2 - ii[m3, m1, m10, m2]/2 + ii[m3, m1, m10, m3]/2 + 
     ii[m3, m1, m10, m4]/2 - ii[m3, m1, m11, m1]/2 + ii[m3, m1, m11, m2]/2 + 
     ii[m3, m1, m11, m3]/2 - ii[m3, m1, m11, m4]/2 + ii[m3, m1, m12, m1]/2 + 
     ii[m3, m1, m12, m2]/2 - ii[m3, m1, m12, m3]/2 - ii[m3, m1, m12, m4]/2 - 
     ii[m3, m1, m13, m12] - ii[m3, m1, m13, m15] + ii[m3, m1, m13, m2] + 
     2*ii[m3, m1, m13, m3] + ii[m3, m1, m13, m4] - ii[m3, m1, m13, m9] + 
     2*ii[m3, m1, m15, m1] - ii[m3, m1, m15, m10] - ii[m3, m1, m15, m11] - 
     ii[m3, m1, m15, m13] + ii[m3, m1, m15, m2] + ii[m3, m1, m15, m4] - 
     (3*ii[m3, m1, m2, m1])/2 - ii[m3, m1, m2, m10]/2 + 
     ii[m3, m1, m2, m11]/2 + ii[m3, m1, m2, m12]/2 + ii[m3, m1, m2, m13] + 
     ii[m3, m1, m2, m14] + ii[m3, m1, m2, m15] - ii[m3, m1, m2, m2] - 
     (3*ii[m3, m1, m2, m3])/2 - 2*ii[m3, m1, m2, m4] - ii[m3, m1, m2, m9]/2 - 
     2*ii[m3, m1, m3, m1] + ii[m3, m1, m3, m10]/2 + ii[m3, m1, m3, m11]/2 + 
     ii[m3, m1, m3, m12]/2 + ii[m3, m1, m3, m13] + ii[m3, m1, m3, m15] - 
     (3*ii[m3, m1, m3, m2])/2 - ii[m3, m1, m3, m3] - 
     (3*ii[m3, m1, m3, m4])/2 + ii[m3, m1, m3, m9]/2 + ii[m3, m1, m33, m33] - 
     (3*ii[m3, m1, m4, m1])/2 + ii[m3, m1, m4, m10]/2 - 
     ii[m3, m1, m4, m11]/2 - ii[m3, m1, m4, m12]/2 + ii[m3, m1, m4, m13] + 
     ii[m3, m1, m4, m15] + ii[m3, m1, m4, m16] - 2*ii[m3, m1, m4, m2] - 
     (3*ii[m3, m1, m4, m3])/2 - ii[m3, m1, m4, m4] + ii[m3, m1, m4, m9]/2 + 
     ii[m3, m1, m5, m1] - ii[m3, m1, m5, m13] - ii[m3, m1, m5, m14] + 
     ii[m3, m1, m5, m2] + 2*ii[m3, m1, m5, m9] + 2*ii[m3, m1, m6, m10] - 
     ii[m3, m1, m6, m14] - ii[m3, m1, m6, m15] + ii[m3, m1, m6, m2] + 
     ii[m3, m1, m6, m3] + 2*ii[m3, m1, m7, m11] - ii[m3, m1, m7, m15] - 
     ii[m3, m1, m7, m16] + ii[m3, m1, m7, m3] + ii[m3, m1, m7, m4] + 
     ii[m3, m1, m8, m1] + 2*ii[m3, m1, m8, m12] - ii[m3, m1, m8, m13] - 
     ii[m3, m1, m8, m16] + ii[m3, m1, m8, m4] + ii[m3, m1, m9, m1]/2 - 
     ii[m3, m1, m9, m2]/2 - ii[m3, m1, m9, m3]/2 + ii[m3, m1, m9, m4]/2 + 
     ii[m3, m15, m1, m1] - ii[m3, m15, m1, m10] - ii[m3, m15, m1, m11] - 
     ii[m3, m15, m1, m13] + ii[m3, m15, m1, m2] + ii[m3, m15, m1, m3] + 
     ii[m3, m15, m1, m4] + ii[m3, m15, m10, m1] + ii[m3, m15, m10, m2] - 
     ii[m3, m15, m10, m3] - ii[m3, m15, m10, m4] + ii[m3, m15, m11, m1] - 
     ii[m3, m15, m11, m2] - ii[m3, m15, m11, m3] + ii[m3, m15, m11, m4] - 
     2*ii[m3, m15, m15, m1] + 2*ii[m3, m15, m15, m10] + 
     2*ii[m3, m15, m15, m11] - 2*ii[m3, m15, m15, m15] + 
     2*ii[m3, m15, m15, m3] + ii[m3, m15, m2, m1] + ii[m3, m15, m2, m10] - 
     ii[m3, m15, m2, m11] - ii[m3, m15, m2, m14] + ii[m3, m15, m2, m2] + 
     ii[m3, m15, m3, m1] - ii[m3, m15, m3, m10] - ii[m3, m15, m3, m11] + 
     ii[m3, m15, m3, m15] - ii[m3, m15, m3, m3] - ii[m3, m15, m33, m33] + 
     ii[m3, m15, m4, m1] - ii[m3, m15, m4, m10] + ii[m3, m15, m4, m11] - 
     ii[m3, m15, m4, m16] + ii[m3, m15, m4, m4] - ii[m3, m15, m5, m1] + 
     ii[m3, m15, m5, m13] + ii[m3, m15, m5, m14] - ii[m3, m15, m5, m2] - 
     2*ii[m3, m15, m5, m9] - 2*ii[m3, m15, m6, m10] + ii[m3, m15, m6, m14] + 
     ii[m3, m15, m6, m15] - ii[m3, m15, m6, m2] - ii[m3, m15, m6, m3] - 
     2*ii[m3, m15, m7, m11] + ii[m3, m15, m7, m15] + ii[m3, m15, m7, m16] - 
     ii[m3, m15, m7, m3] - ii[m3, m15, m7, m4] - ii[m3, m15, m8, m1] - 
     2*ii[m3, m15, m8, m12] + ii[m3, m15, m8, m13] + ii[m3, m15, m8, m16] - 
     ii[m3, m15, m8, m4] - ii[m3, m2, m1, m1] - ii[m3, m2, m1, m10] + 
     ii[m3, m2, m1, m11]/2 + ii[m3, m2, m1, m13] + ii[m3, m2, m1, m14] + 
     ii[m3, m2, m1, m15] - (3*ii[m3, m2, m1, m2])/2 - 
     (3*ii[m3, m2, m1, m3])/2 - ii[m3, m2, m1, m4] - ii[m3, m2, m1, m9]/2 - 
     ii[m3, m2, m11, m1]/2 + ii[m3, m2, m11, m2]/2 + ii[m3, m2, m11, m3]/2 - 
     ii[m3, m2, m11, m4]/2 + ii[m3, m2, m14, m10] - ii[m3, m2, m14, m15] + 
     ii[m3, m2, m14, m3] + ii[m3, m2, m14, m4] - ii[m3, m2, m14, m9] + 
     ii[m3, m2, m15, m1] + ii[m3, m2, m15, m10] - ii[m3, m2, m15, m11] - 
     ii[m3, m2, m15, m14] + ii[m3, m2, m15, m2] - ii[m3, m2, m2, m1]/2 + 
     ii[m3, m2, m2, m11]/2 - ii[m3, m2, m2, m4]/2 + ii[m3, m2, m2, m9]/2 + 
     ii[m3, m2, m29, m33]/2 - ii[m3, m2, m3, m1]/2 + ii[m3, m2, m3, m11]/2 - 
     ii[m3, m2, m3, m4]/2 + ii[m3, m2, m3, m9]/2 + ii[m3, m2, m33, m33] - 
     ii[m3, m2, m4, m1] - ii[m3, m2, m4, m10] - ii[m3, m2, m4, m11]/2 + 
     ii[m3, m2, m4, m14] + ii[m3, m2, m4, m15] + ii[m3, m2, m4, m16] - 
     (3*ii[m3, m2, m4, m2])/2 - (3*ii[m3, m2, m4, m3])/2 - 
     ii[m3, m2, m4, m4] + ii[m3, m2, m4, m9]/2 + ii[m3, m2, m5, m1] - 
     ii[m3, m2, m5, m13] - ii[m3, m2, m5, m14] + ii[m3, m2, m5, m2] + 
     2*ii[m3, m2, m5, m9] - 2*ii[m3, m2, m6, m10] + ii[m3, m2, m6, m14] + 
     ii[m3, m2, m6, m15] - ii[m3, m2, m6, m2] - ii[m3, m2, m6, m3] + 
     2*ii[m3, m2, m7, m11] - ii[m3, m2, m7, m15] - ii[m3, m2, m7, m16] + 
     ii[m3, m2, m7, m3] + ii[m3, m2, m7, m4] + ii[m3, m2, m8, m1] + 
     2*ii[m3, m2, m8, m12] - ii[m3, m2, m8, m13] - ii[m3, m2, m8, m16] + 
     ii[m3, m2, m8, m4] - ii[m3, m2, m9, m1]/2 + ii[m3, m2, m9, m2]/2 + 
     ii[m3, m2, m9, m3]/2 - ii[m3, m2, m9, m4]/2 + ii[m3, m20, m17, m33] + 
     ii[m3, m20, m19, m1] - ii[m3, m20, m19, m13] - ii[m3, m20, m19, m15] + 
     ii[m3, m20, m19, m2] + ii[m3, m20, m19, m3] + ii[m3, m20, m19, m4] + 
     ii[m3, m20, m20, m1] - ii[m3, m20, m20, m13] - ii[m3, m20, m20, m15] + 
     ii[m3, m20, m20, m2] + ii[m3, m20, m20, m3] + ii[m3, m20, m20, m4] - 
     ii[m3, m20, m23, m2] + ii[m3, m20, m23, m4] - ii[m3, m26, m25, m10]/2 - 
     ii[m3, m26, m25, m12]/2 + ii[m3, m26, m25, m3]/2 + 
     ii[m3, m26, m25, m4]/2 + ii[m3, m26, m26, m1]/2 - 
     ii[m3, m26, m26, m10]/2 - ii[m3, m26, m26, m12]/2 + 
     ii[m3, m26, m26, m2]/2 + ii[m3, m26, m27, m10]/2 + 
     ii[m3, m26, m27, m12]/2 - ii[m3, m26, m27, m3]/2 - 
     ii[m3, m26, m27, m4]/2 + ii[m3, m27, m25, m10]/2 + 
     ii[m3, m27, m25, m12]/2 - ii[m3, m27, m25, m3]/2 - 
     ii[m3, m27, m25, m4]/2 - ii[m3, m27, m26, m1]/2 + 
     ii[m3, m27, m26, m10]/2 + ii[m3, m27, m26, m12]/2 - 
     ii[m3, m27, m26, m2]/2 - ii[m3, m27, m27, m10]/2 - 
     ii[m3, m27, m27, m12]/2 + ii[m3, m27, m27, m3]/2 + 
     ii[m3, m27, m27, m4]/2 - ii[m3, m31, m30, m1]/2 + 
     ii[m3, m31, m30, m11]/2 - ii[m3, m31, m30, m4]/2 + 
     ii[m3, m31, m30, m9]/2 + ii[m3, m31, m31, m1]/2 - 
     ii[m3, m31, m31, m11]/2 + ii[m3, m31, m31, m4]/2 - 
     ii[m3, m31, m31, m9]/2 - ii[m3, m31, m32, m11]/2 + 
     ii[m3, m31, m32, m2]/2 + ii[m3, m31, m32, m3]/2 - 
     ii[m3, m31, m32, m9]/2 - ii[m3, m4, m1, m1] + ii[m3, m4, m1, m10]/2 - 
     ii[m3, m4, m1, m11] - ii[m3, m4, m1, m12]/2 + ii[m3, m4, m1, m13] + 
     ii[m3, m4, m1, m15] + ii[m3, m4, m1, m16] - ii[m3, m4, m1, m2] - 
     (3*ii[m3, m4, m1, m3])/2 - (3*ii[m3, m4, m1, m4])/2 - 
     ii[m3, m4, m10, m1]/2 - ii[m3, m4, m10, m2]/2 + ii[m3, m4, m10, m3]/2 + 
     ii[m3, m4, m10, m4]/2 - ii[m3, m4, m12, m1]/2 - ii[m3, m4, m12, m2]/2 + 
     ii[m3, m4, m12, m3]/2 + ii[m3, m4, m12, m4]/2 + ii[m3, m4, m15, m1] - 
     ii[m3, m4, m15, m10] + ii[m3, m4, m15, m11] - ii[m3, m4, m15, m16] + 
     ii[m3, m4, m15, m4] + ii[m3, m4, m16, m11] - ii[m3, m4, m16, m12] - 
     ii[m3, m4, m16, m15] + ii[m3, m4, m16, m2] + ii[m3, m4, m16, m3] - 
     ii[m3, m4, m2, m1] - ii[m3, m4, m2, m10]/2 - ii[m3, m4, m2, m11] + 
     ii[m3, m4, m2, m12]/2 + ii[m3, m4, m2, m14] + ii[m3, m4, m2, m15] + 
     ii[m3, m4, m2, m16] - ii[m3, m4, m2, m2] - (3*ii[m3, m4, m2, m3])/2 - 
     (3*ii[m3, m4, m2, m4])/2 - ii[m3, m4, m29, m33]/2 - 
     ii[m3, m4, m3, m1]/2 + ii[m3, m4, m3, m10]/2 + ii[m3, m4, m3, m12]/2 - 
     ii[m3, m4, m3, m2]/2 + ii[m3, m4, m34, m33]/2 - ii[m3, m4, m4, m1]/2 + 
     ii[m3, m4, m4, m10]/2 + ii[m3, m4, m4, m12]/2 - ii[m3, m4, m4, m2]/2 + 
     ii[m3, m4, m5, m1] - ii[m3, m4, m5, m13] - ii[m3, m4, m5, m14] + 
     ii[m3, m4, m5, m2] + 2*ii[m3, m4, m5, m9] + 2*ii[m3, m4, m6, m10] - 
     ii[m3, m4, m6, m14] - ii[m3, m4, m6, m15] + ii[m3, m4, m6, m2] + 
     ii[m3, m4, m6, m3] - 2*ii[m3, m4, m7, m11] + ii[m3, m4, m7, m15] + 
     ii[m3, m4, m7, m16] - ii[m3, m4, m7, m3] - ii[m3, m4, m7, m4] + 
     ii[m3, m4, m8, m1] + 2*ii[m3, m4, m8, m12] - ii[m3, m4, m8, m13] - 
     ii[m3, m4, m8, m16] + ii[m3, m4, m8, m4] + ii[m3, m5, m1, m1] + 
     ii[m3, m5, m1, m10]/2 - ii[m3, m5, m1, m12]/2 - ii[m3, m5, m1, m13] - 
     ii[m3, m5, m1, m14] - ii[m3, m5, m1, m15] + ii[m3, m5, m1, m2] + 
     (3*ii[m3, m5, m1, m3])/2 + (3*ii[m3, m5, m1, m4])/2 + 
     ii[m3, m5, m1, m9] + ii[m3, m5, m10, m1]/2 + ii[m3, m5, m10, m2]/2 - 
     ii[m3, m5, m10, m3]/2 - ii[m3, m5, m10, m4]/2 - ii[m3, m5, m12, m1]/2 - 
     ii[m3, m5, m12, m2]/2 + ii[m3, m5, m12, m3]/2 + ii[m3, m5, m12, m4]/2 + 
     ii[m3, m5, m13, m12] + ii[m3, m5, m13, m15] - 2*ii[m3, m5, m13, m3] - 
     2*ii[m3, m5, m13, m4] + ii[m3, m5, m13, m9] - ii[m3, m5, m14, m10] + 
     ii[m3, m5, m14, m15] - ii[m3, m5, m14, m3] - ii[m3, m5, m14, m4] + 
     ii[m3, m5, m14, m9] - ii[m3, m5, m15, m1] + ii[m3, m5, m15, m13] + 
     ii[m3, m5, m15, m14] - ii[m3, m5, m15, m2] - 2*ii[m3, m5, m15, m9] + 
     ii[m3, m5, m2, m1] + ii[m3, m5, m2, m10]/2 - ii[m3, m5, m2, m12]/2 - 
     ii[m3, m5, m2, m13] - ii[m3, m5, m2, m14] - ii[m3, m5, m2, m15] + 
     ii[m3, m5, m2, m2] + (3*ii[m3, m5, m2, m3])/2 + 
     (3*ii[m3, m5, m2, m4])/2 + ii[m3, m5, m2, m9] - ii[m3, m5, m28, m33]/2 + 
     ii[m3, m5, m3, m1]/2 - ii[m3, m5, m3, m10]/2 - ii[m3, m5, m3, m12]/2 + 
     ii[m3, m5, m3, m2]/2 + ii[m3, m5, m4, m1]/2 + ii[m3, m5, m4, m10]/2 + 
     ii[m3, m5, m4, m12]/2 - ii[m3, m5, m4, m13] - ii[m3, m5, m4, m14] + 
     ii[m3, m5, m4, m2]/2 + 2*ii[m3, m5, m4, m9] - 2*ii[m3, m5, m5, m1] + 
     2*ii[m3, m5, m5, m13] + 2*ii[m3, m5, m5, m14] - 2*ii[m3, m5, m5, m2] - 
     4*ii[m3, m5, m5, m9] + ii[m3, m5, m9, m1] - 2*ii[m3, m5, m9, m13] - 
     2*ii[m3, m5, m9, m15] + ii[m3, m5, m9, m2] + 3*ii[m3, m5, m9, m3] + 
     3*ii[m3, m5, m9, m4] + 2*ii[m3, m6, m1, m10] + ii[m3, m6, m1, m11]/2 - 
     ii[m3, m6, m1, m14] - ii[m3, m6, m1, m15] + ii[m3, m6, m1, m2]/2 + 
     ii[m3, m6, m1, m3]/2 + ii[m3, m6, m1, m9]/2 - ii[m3, m6, m10, m1] - 
     ii[m3, m6, m10, m2] + ii[m3, m6, m10, m3] + ii[m3, m6, m10, m4] - 
     ii[m3, m6, m11, m1]/2 + ii[m3, m6, m11, m2]/2 + ii[m3, m6, m11, m3]/2 - 
     ii[m3, m6, m11, m4]/2 - ii[m3, m6, m14, m10] + ii[m3, m6, m14, m15] - 
     ii[m3, m6, m14, m3] - ii[m3, m6, m14, m4] + ii[m3, m6, m14, m9] + 
     ii[m3, m6, m15, m1] - 3*ii[m3, m6, m15, m10] - ii[m3, m6, m15, m11] + 
     ii[m3, m6, m15, m14] + 2*ii[m3, m6, m15, m15] - ii[m3, m6, m15, m2] - 
     2*ii[m3, m6, m15, m3] - ii[m3, m6, m2, m1]/2 - ii[m3, m6, m2, m10] + 
     ii[m3, m6, m2, m11]/2 + ii[m3, m6, m2, m14] - ii[m3, m6, m2, m2] + 
     ii[m3, m6, m2, m4]/2 - ii[m3, m6, m2, m9]/2 - ii[m3, m6, m29, m33]/2 - 
     ii[m3, m6, m3, m1]/2 + ii[m3, m6, m3, m10] + ii[m3, m6, m3, m11]/2 - 
     ii[m3, m6, m3, m15] + ii[m3, m6, m3, m3] + ii[m3, m6, m3, m4]/2 - 
     ii[m3, m6, m3, m9]/2 + 2*ii[m3, m6, m4, m10] - ii[m3, m6, m4, m11]/2 - 
     ii[m3, m6, m4, m14] - ii[m3, m6, m4, m15] + (3*ii[m3, m6, m4, m2])/2 + 
     (3*ii[m3, m6, m4, m3])/2 - ii[m3, m6, m4, m9]/2 + 
     4*ii[m3, m6, m6, m10] - 2*ii[m3, m6, m6, m14] - 2*ii[m3, m6, m6, m15] + 
     2*ii[m3, m6, m6, m2] + 2*ii[m3, m6, m6, m3] + ii[m3, m6, m9, m1]/2 - 
     ii[m3, m6, m9, m2]/2 - ii[m3, m6, m9, m3]/2 + ii[m3, m6, m9, m4]/2 + 
     ii[m3, m7, m1, m10]/2 + 2*ii[m3, m7, m1, m11] + ii[m3, m7, m1, m12]/2 - 
     ii[m3, m7, m1, m15] - ii[m3, m7, m1, m16] + ii[m3, m7, m1, m3]/2 + 
     ii[m3, m7, m1, m4]/2 - ii[m3, m7, m10, m1]/2 - ii[m3, m7, m10, m2]/2 + 
     ii[m3, m7, m10, m3]/2 + ii[m3, m7, m10, m4]/2 - ii[m3, m7, m11, m1] + 
     ii[m3, m7, m11, m2] + ii[m3, m7, m11, m3] - ii[m3, m7, m11, m4] + 
     ii[m3, m7, m12, m1]/2 + ii[m3, m7, m12, m2]/2 - ii[m3, m7, m12, m3]/2 - 
     ii[m3, m7, m12, m4]/2 + ii[m3, m7, m15, m1] - ii[m3, m7, m15, m10] - 
     3*ii[m3, m7, m15, m11] + 2*ii[m3, m7, m15, m15] + ii[m3, m7, m15, m16] - 
     2*ii[m3, m7, m15, m3] - ii[m3, m7, m15, m4] - ii[m3, m7, m16, m11] + 
     ii[m3, m7, m16, m12] + ii[m3, m7, m16, m15] - ii[m3, m7, m16, m2] - 
     ii[m3, m7, m16, m3] - ii[m3, m7, m2, m10]/2 + 2*ii[m3, m7, m2, m11] - 
     ii[m3, m7, m2, m12]/2 - ii[m3, m7, m2, m15] - ii[m3, m7, m2, m16] + 
     (3*ii[m3, m7, m2, m3])/2 + (3*ii[m3, m7, m2, m4])/2 + 
     ii[m3, m7, m29, m33]/2 - ii[m3, m7, m3, m1]/2 + ii[m3, m7, m3, m10]/2 + 
     ii[m3, m7, m3, m11] - ii[m3, m7, m3, m12]/2 - ii[m3, m7, m3, m15] + 
     ii[m3, m7, m3, m2]/2 + ii[m3, m7, m3, m3] + ii[m3, m7, m33, m33] - 
     ii[m3, m7, m34, m33]/2 - ii[m3, m7, m4, m1]/2 + ii[m3, m7, m4, m10]/2 - 
     ii[m3, m7, m4, m11] - ii[m3, m7, m4, m12]/2 + ii[m3, m7, m4, m16] + 
     ii[m3, m7, m4, m2]/2 - ii[m3, m7, m4, m4] + 4*ii[m3, m7, m7, m11] - 
     2*ii[m3, m7, m7, m15] - 2*ii[m3, m7, m7, m16] + 2*ii[m3, m7, m7, m3] + 
     2*ii[m3, m7, m7, m4] + ii[m3, m8, m1, m1] + ii[m3, m8, m1, m11]/2 + 
     ii[m3, m8, m1, m12] - ii[m3, m8, m1, m13] - ii[m3, m8, m1, m15] - 
     ii[m3, m8, m1, m16] + (3*ii[m3, m8, m1, m2])/2 + 
     (3*ii[m3, m8, m1, m3])/2 + ii[m3, m8, m1, m4] - ii[m3, m8, m1, m9]/2 + 
     ii[m3, m8, m11, m1]/2 - ii[m3, m8, m11, m2]/2 - ii[m3, m8, m11, m3]/2 + 
     ii[m3, m8, m11, m4]/2 + ii[m3, m8, m12, m1] - 2*ii[m3, m8, m12, m13] - 
     2*ii[m3, m8, m12, m15] + 3*ii[m3, m8, m12, m2] + 3*ii[m3, m8, m12, m3] + 
     ii[m3, m8, m12, m4] + ii[m3, m8, m13, m12] + ii[m3, m8, m13, m15] - 
     2*ii[m3, m8, m13, m2] - 2*ii[m3, m8, m13, m3] + ii[m3, m8, m13, m9] - 
     ii[m3, m8, m15, m1] - 2*ii[m3, m8, m15, m12] + ii[m3, m8, m15, m13] + 
     ii[m3, m8, m15, m16] - ii[m3, m8, m15, m4] - ii[m3, m8, m16, m11] + 
     ii[m3, m8, m16, m12] + ii[m3, m8, m16, m15] - ii[m3, m8, m16, m2] - 
     ii[m3, m8, m16, m3] + ii[m3, m8, m2, m1]/2 + ii[m3, m8, m2, m11]/2 + 
     2*ii[m3, m8, m2, m12] - ii[m3, m8, m2, m13] - ii[m3, m8, m2, m16] + 
     ii[m3, m8, m2, m4]/2 + ii[m3, m8, m2, m9]/2 + ii[m3, m8, m28, m33]/2 + 
     ii[m3, m8, m3, m1]/2 - ii[m3, m8, m3, m11]/2 + ii[m3, m8, m3, m4]/2 - 
     ii[m3, m8, m3, m9]/2 - ii[m3, m8, m33, m33] - ii[m3, m8, m34, m33]/2 + 
     ii[m3, m8, m4, m1] + ii[m3, m8, m4, m11]/2 + ii[m3, m8, m4, m12] - 
     ii[m3, m8, m4, m13] - ii[m3, m8, m4, m15] - ii[m3, m8, m4, m16] + 
     (3*ii[m3, m8, m4, m2])/2 + (3*ii[m3, m8, m4, m3])/2 + 
     ii[m3, m8, m4, m4] - ii[m3, m8, m4, m9]/2 - 2*ii[m3, m8, m8, m1] - 
     4*ii[m3, m8, m8, m12] + 2*ii[m3, m8, m8, m13] + 2*ii[m3, m8, m8, m16] - 
     2*ii[m3, m8, m8, m4] - ii[m3, m8, m9, m1]/2 + ii[m3, m8, m9, m2]/2 + 
     ii[m3, m8, m9, m3]/2 - ii[m3, m8, m9, m4]/2 + ii[m4, m1, m1, m11]/2 - 
     ii[m4, m1, m1, m2]/2 - ii[m4, m1, m1, m3]/2 + ii[m4, m1, m1, m9]/2 + 
     ii[m4, m1, m11, m1]/2 - ii[m4, m1, m11, m2]/2 - ii[m4, m1, m11, m3]/2 + 
     ii[m4, m1, m11, m4]/2 + ii[m4, m1, m13, m12] - ii[m4, m1, m13, m16] + 
     ii[m4, m1, m13, m3] + ii[m4, m1, m13, m4] - ii[m4, m1, m13, m9] + 
     ii[m4, m1, m16, m1] - ii[m4, m1, m16, m11] + ii[m4, m1, m16, m12] - 
     ii[m4, m1, m16, m13] + ii[m4, m1, m16, m2] - (3*ii[m4, m1, m2, m1])/2 + 
     ii[m4, m1, m2, m11]/2 - ii[m4, m1, m2, m12] + ii[m4, m1, m2, m13] + 
     ii[m4, m1, m2, m14] + ii[m4, m1, m2, m16] - ii[m4, m1, m2, m2] - 
     ii[m4, m1, m2, m3] - (3*ii[m4, m1, m2, m4])/2 - ii[m4, m1, m2, m9]/2 + 
     ii[m4, m1, m28, m33]/2 - (3*ii[m4, m1, m3, m1])/2 - 
     ii[m4, m1, m3, m11]/2 - ii[m4, m1, m3, m12] + ii[m4, m1, m3, m13] + 
     ii[m4, m1, m3, m15] + ii[m4, m1, m3, m16] - ii[m4, m1, m3, m2] - 
     ii[m4, m1, m3, m3] - (3*ii[m4, m1, m3, m4])/2 + ii[m4, m1, m3, m9]/2 - 
     ii[m4, m1, m34, m33]/2 + ii[m4, m1, m4, m11]/2 - ii[m4, m1, m4, m2]/2 - 
     ii[m4, m1, m4, m3]/2 + ii[m4, m1, m4, m9]/2 + ii[m4, m1, m5, m1] - 
     ii[m4, m1, m5, m13] - ii[m4, m1, m5, m14] + ii[m4, m1, m5, m2] + 
     2*ii[m4, m1, m5, m9] + 2*ii[m4, m1, m6, m10] - ii[m4, m1, m6, m14] - 
     ii[m4, m1, m6, m15] + ii[m4, m1, m6, m2] + ii[m4, m1, m6, m3] + 
     2*ii[m4, m1, m7, m11] - ii[m4, m1, m7, m15] - ii[m4, m1, m7, m16] + 
     ii[m4, m1, m7, m3] + ii[m4, m1, m7, m4] - ii[m4, m1, m8, m1] - 
     2*ii[m4, m1, m8, m12] + ii[m4, m1, m8, m13] + ii[m4, m1, m8, m16] - 
     ii[m4, m1, m8, m4] + ii[m4, m1, m9, m1]/2 - ii[m4, m1, m9, m2]/2 - 
     ii[m4, m1, m9, m3]/2 + ii[m4, m1, m9, m4]/2 + ii[m4, m16, m1, m1] - 
     ii[m4, m16, m1, m11] + ii[m4, m16, m1, m12] - ii[m4, m16, m1, m13] + 
     ii[m4, m16, m1, m2] - ii[m4, m16, m11, m1] + ii[m4, m16, m11, m2] + 
     ii[m4, m16, m11, m3] - ii[m4, m16, m11, m4] + ii[m4, m16, m12, m1] + 
     ii[m4, m16, m12, m2] - ii[m4, m16, m12, m3] - ii[m4, m16, m12, m4] + 
     2*ii[m4, m16, m16, m11] + 2*ii[m4, m16, m16, m12] - 
     2*ii[m4, m16, m16, m16] - 2*ii[m4, m16, m16, m2] + 
     2*ii[m4, m16, m16, m4] + ii[m4, m16, m2, m1] - ii[m4, m16, m2, m11] - 
     ii[m4, m16, m2, m12] - ii[m4, m16, m2, m14] + ii[m4, m16, m2, m2] + 
     ii[m4, m16, m2, m3] + ii[m4, m16, m2, m4] + ii[m4, m16, m3, m11] - 
     ii[m4, m16, m3, m12] - ii[m4, m16, m3, m15] + ii[m4, m16, m3, m2] + 
     ii[m4, m16, m3, m3] - ii[m4, m16, m33, m33] - ii[m4, m16, m4, m11] - 
     ii[m4, m16, m4, m12] + ii[m4, m16, m4, m16] + ii[m4, m16, m4, m2] - 
     ii[m4, m16, m4, m4] - ii[m4, m16, m5, m1] + ii[m4, m16, m5, m13] + 
     ii[m4, m16, m5, m14] - ii[m4, m16, m5, m2] - 2*ii[m4, m16, m5, m9] - 
     2*ii[m4, m16, m6, m10] + ii[m4, m16, m6, m14] + ii[m4, m16, m6, m15] - 
     ii[m4, m16, m6, m2] - ii[m4, m16, m6, m3] - 2*ii[m4, m16, m7, m11] + 
     ii[m4, m16, m7, m15] + ii[m4, m16, m7, m16] - ii[m4, m16, m7, m3] - 
     ii[m4, m16, m7, m4] - ii[m4, m16, m8, m1] - 2*ii[m4, m16, m8, m12] + 
     ii[m4, m16, m8, m13] + ii[m4, m16, m8, m16] - ii[m4, m16, m8, m4] - 
     ii[m4, m2, m1, m1] + ii[m4, m2, m1, m10]/2 + ii[m4, m2, m1, m11]/2 - 
     ii[m4, m2, m1, m12]/2 + ii[m4, m2, m1, m13] + ii[m4, m2, m1, m14] + 
     ii[m4, m2, m1, m16] - (3*ii[m4, m2, m1, m2])/2 - 2*ii[m4, m2, m1, m3] - 
     (3*ii[m4, m2, m1, m4])/2 - ii[m4, m2, m1, m9]/2 + 
     ii[m4, m2, m10, m1]/2 + ii[m4, m2, m10, m2]/2 - ii[m4, m2, m10, m3]/2 - 
     ii[m4, m2, m10, m4]/2 + ii[m4, m2, m11, m1]/2 - ii[m4, m2, m11, m2]/2 - 
     ii[m4, m2, m11, m3]/2 + ii[m4, m2, m11, m4]/2 - ii[m4, m2, m12, m1]/2 - 
     ii[m4, m2, m12, m2]/2 + ii[m4, m2, m12, m3]/2 + ii[m4, m2, m12, m4]/2 + 
     ii[m4, m2, m14, m1] - ii[m4, m2, m14, m10] - ii[m4, m2, m14, m16] + 
     ii[m4, m2, m14, m3] + 2*ii[m4, m2, m14, m4] - ii[m4, m2, m14, m9] + 
     ii[m4, m2, m16, m1] - ii[m4, m2, m16, m11] - ii[m4, m2, m16, m12] - 
     ii[m4, m2, m16, m14] + 2*ii[m4, m2, m16, m2] + ii[m4, m2, m16, m3] - 
     (3*ii[m4, m2, m2, m1])/2 + ii[m4, m2, m2, m10]/2 + 
     ii[m4, m2, m2, m11]/2 + ii[m4, m2, m2, m12]/2 + ii[m4, m2, m2, m14] + 
     ii[m4, m2, m2, m16] - ii[m4, m2, m2, m2] - (3*ii[m4, m2, m2, m3])/2 - 
     2*ii[m4, m2, m2, m4] + ii[m4, m2, m2, m9]/2 - 2*ii[m4, m2, m3, m1] - 
     ii[m4, m2, m3, m10]/2 - ii[m4, m2, m3, m11]/2 + ii[m4, m2, m3, m12]/2 + 
     ii[m4, m2, m3, m14] + ii[m4, m2, m3, m15] + ii[m4, m2, m3, m16] - 
     (3*ii[m4, m2, m3, m2])/2 - ii[m4, m2, m3, m3] - 
     (3*ii[m4, m2, m3, m4])/2 + ii[m4, m2, m3, m9]/2 + ii[m4, m2, m33, m33] - 
     (3*ii[m4, m2, m4, m1])/2 + ii[m4, m2, m4, m10]/2 + 
     ii[m4, m2, m4, m11]/2 + ii[m4, m2, m4, m12]/2 + ii[m4, m2, m4, m14] + 
     ii[m4, m2, m4, m16] - 2*ii[m4, m2, m4, m2] - (3*ii[m4, m2, m4, m3])/2 - 
     ii[m4, m2, m4, m4] + ii[m4, m2, m4, m9]/2 + ii[m4, m2, m5, m1] - 
     ii[m4, m2, m5, m13] - ii[m4, m2, m5, m14] + ii[m4, m2, m5, m2] + 
     2*ii[m4, m2, m5, m9] + 2*ii[m4, m2, m6, m10] - ii[m4, m2, m6, m14] - 
     ii[m4, m2, m6, m15] + ii[m4, m2, m6, m2] + ii[m4, m2, m6, m3] + 
     2*ii[m4, m2, m7, m11] - ii[m4, m2, m7, m15] - ii[m4, m2, m7, m16] + 
     ii[m4, m2, m7, m3] + ii[m4, m2, m7, m4] + ii[m4, m2, m8, m1] + 
     2*ii[m4, m2, m8, m12] - ii[m4, m2, m8, m13] - ii[m4, m2, m8, m16] + 
     ii[m4, m2, m8, m4] - ii[m4, m2, m9, m1]/2 + ii[m4, m2, m9, m2]/2 + 
     ii[m4, m2, m9, m3]/2 - ii[m4, m2, m9, m4]/2 - ii[m4, m21, m18, m33] + 
     ii[m4, m21, m21, m1] - ii[m4, m21, m21, m14] - ii[m4, m21, m21, m16] + 
     ii[m4, m21, m21, m2] + ii[m4, m21, m21, m3] + ii[m4, m21, m21, m4] + 
     ii[m4, m21, m22, m1] - ii[m4, m21, m22, m14] - ii[m4, m21, m22, m16] + 
     ii[m4, m21, m22, m2] + ii[m4, m21, m22, m3] + ii[m4, m21, m22, m4] + 
     ii[m4, m21, m24, m1] - ii[m4, m21, m24, m3] - ii[m4, m25, m25, m10]/2 - 
     ii[m4, m25, m25, m12]/2 + ii[m4, m25, m25, m3]/2 + 
     ii[m4, m25, m25, m4]/2 + ii[m4, m25, m26, m1]/2 - 
     ii[m4, m25, m26, m10]/2 - ii[m4, m25, m26, m12]/2 + 
     ii[m4, m25, m26, m2]/2 + ii[m4, m25, m27, m10]/2 + 
     ii[m4, m25, m27, m12]/2 - ii[m4, m25, m27, m3]/2 - 
     ii[m4, m25, m27, m4]/2 - ii[m4, m3, m1, m1] + ii[m4, m3, m1, m10]/2 - 
     ii[m4, m3, m1, m11] - ii[m4, m3, m1, m12]/2 + ii[m4, m3, m1, m13] + 
     ii[m4, m3, m1, m15] + ii[m4, m3, m1, m16] - ii[m4, m3, m1, m2] - 
     (3*ii[m4, m3, m1, m3])/2 - (3*ii[m4, m3, m1, m4])/2 - 
     ii[m4, m3, m10, m1]/2 - ii[m4, m3, m10, m2]/2 + ii[m4, m3, m10, m3]/2 + 
     ii[m4, m3, m10, m4]/2 - ii[m4, m3, m12, m1]/2 - ii[m4, m3, m12, m2]/2 + 
     ii[m4, m3, m12, m3]/2 + ii[m4, m3, m12, m4]/2 + ii[m4, m3, m15, m1] - 
     ii[m4, m3, m15, m10] + ii[m4, m3, m15, m11] - ii[m4, m3, m15, m16] + 
     ii[m4, m3, m15, m4] + ii[m4, m3, m16, m11] - ii[m4, m3, m16, m12] - 
     ii[m4, m3, m16, m15] + ii[m4, m3, m16, m2] + ii[m4, m3, m16, m3] - 
     ii[m4, m3, m2, m1] - ii[m4, m3, m2, m10]/2 - ii[m4, m3, m2, m11] + 
     ii[m4, m3, m2, m12]/2 + ii[m4, m3, m2, m14] + ii[m4, m3, m2, m15] + 
     ii[m4, m3, m2, m16] - ii[m4, m3, m2, m2] - (3*ii[m4, m3, m2, m3])/2 - 
     (3*ii[m4, m3, m2, m4])/2 - ii[m4, m3, m29, m33]/2 - 
     ii[m4, m3, m3, m1]/2 + ii[m4, m3, m3, m10]/2 + ii[m4, m3, m3, m12]/2 - 
     ii[m4, m3, m3, m2]/2 + ii[m4, m3, m34, m33]/2 - ii[m4, m3, m4, m1]/2 + 
     ii[m4, m3, m4, m10]/2 + ii[m4, m3, m4, m12]/2 - ii[m4, m3, m4, m2]/2 + 
     ii[m4, m3, m5, m1] - ii[m4, m3, m5, m13] - ii[m4, m3, m5, m14] + 
     ii[m4, m3, m5, m2] + 2*ii[m4, m3, m5, m9] + 2*ii[m4, m3, m6, m10] - 
     ii[m4, m3, m6, m14] - ii[m4, m3, m6, m15] + ii[m4, m3, m6, m2] + 
     ii[m4, m3, m6, m3] - 2*ii[m4, m3, m7, m11] + ii[m4, m3, m7, m15] + 
     ii[m4, m3, m7, m16] - ii[m4, m3, m7, m3] - ii[m4, m3, m7, m4] + 
     ii[m4, m3, m8, m1] + 2*ii[m4, m3, m8, m12] - ii[m4, m3, m8, m13] - 
     ii[m4, m3, m8, m16] + ii[m4, m3, m8, m4] - ii[m4, m31, m30, m1]/2 + 
     ii[m4, m31, m30, m11]/2 - ii[m4, m31, m30, m4]/2 + 
     ii[m4, m31, m30, m9]/2 + ii[m4, m31, m31, m1]/2 - 
     ii[m4, m31, m31, m11]/2 + ii[m4, m31, m31, m4]/2 - 
     ii[m4, m31, m31, m9]/2 - ii[m4, m31, m32, m11]/2 + 
     ii[m4, m31, m32, m2]/2 + ii[m4, m31, m32, m3]/2 - 
     ii[m4, m31, m32, m9]/2 + ii[m4, m5, m1, m1] - ii[m4, m5, m1, m10]/2 + 
     ii[m4, m5, m1, m12]/2 - ii[m4, m5, m1, m13] - ii[m4, m5, m1, m14] - 
     ii[m4, m5, m1, m16] + ii[m4, m5, m1, m2] + (3*ii[m4, m5, m1, m3])/2 + 
     (3*ii[m4, m5, m1, m4])/2 + ii[m4, m5, m1, m9] - ii[m4, m5, m10, m1]/2 - 
     ii[m4, m5, m10, m2]/2 + ii[m4, m5, m10, m3]/2 + ii[m4, m5, m10, m4]/2 + 
     ii[m4, m5, m12, m1]/2 + ii[m4, m5, m12, m2]/2 - ii[m4, m5, m12, m3]/2 - 
     ii[m4, m5, m12, m4]/2 - ii[m4, m5, m13, m12] + ii[m4, m5, m13, m16] - 
     ii[m4, m5, m13, m3] - ii[m4, m5, m13, m4] + ii[m4, m5, m13, m9] + 
     ii[m4, m5, m14, m10] + ii[m4, m5, m14, m16] - 2*ii[m4, m5, m14, m3] - 
     2*ii[m4, m5, m14, m4] + ii[m4, m5, m14, m9] - ii[m4, m5, m16, m1] + 
     ii[m4, m5, m16, m13] + ii[m4, m5, m16, m14] - ii[m4, m5, m16, m2] - 
     2*ii[m4, m5, m16, m9] + ii[m4, m5, m2, m1] - ii[m4, m5, m2, m10]/2 + 
     ii[m4, m5, m2, m12]/2 - ii[m4, m5, m2, m13] - ii[m4, m5, m2, m14] - 
     ii[m4, m5, m2, m16] + ii[m4, m5, m2, m2] + (3*ii[m4, m5, m2, m3])/2 + 
     (3*ii[m4, m5, m2, m4])/2 + ii[m4, m5, m2, m9] - ii[m4, m5, m28, m33]/2 + 
     ii[m4, m5, m3, m1]/2 + ii[m4, m5, m3, m10]/2 + ii[m4, m5, m3, m12]/2 - 
     ii[m4, m5, m3, m13] - ii[m4, m5, m3, m14] + ii[m4, m5, m3, m2]/2 + 
     2*ii[m4, m5, m3, m9] + ii[m4, m5, m4, m1]/2 - ii[m4, m5, m4, m10]/2 - 
     ii[m4, m5, m4, m12]/2 + ii[m4, m5, m4, m2]/2 - 2*ii[m4, m5, m5, m1] + 
     2*ii[m4, m5, m5, m13] + 2*ii[m4, m5, m5, m14] - 2*ii[m4, m5, m5, m2] - 
     4*ii[m4, m5, m5, m9] + ii[m4, m5, m9, m1] - 2*ii[m4, m5, m9, m14] - 
     2*ii[m4, m5, m9, m16] + ii[m4, m5, m9, m2] + 3*ii[m4, m5, m9, m3] + 
     3*ii[m4, m5, m9, m4] + 2*ii[m4, m6, m1, m10] + ii[m4, m6, m1, m11]/2 - 
     ii[m4, m6, m1, m14] - ii[m4, m6, m1, m15] + ii[m4, m6, m1, m2]/2 + 
     ii[m4, m6, m1, m3]/2 + ii[m4, m6, m1, m9]/2 + 3*ii[m4, m6, m10, m1] - 
     2*ii[m4, m6, m10, m14] - 2*ii[m4, m6, m10, m16] + ii[m4, m6, m10, m2] + 
     ii[m4, m6, m10, m3] + 3*ii[m4, m6, m10, m4] - ii[m4, m6, m11, m1]/2 + 
     ii[m4, m6, m11, m2]/2 + ii[m4, m6, m11, m3]/2 - ii[m4, m6, m11, m4]/2 - 
     2*ii[m4, m6, m14, m1] + ii[m4, m6, m14, m10] + ii[m4, m6, m14, m16] - 
     2*ii[m4, m6, m14, m4] + ii[m4, m6, m14, m9] - ii[m4, m6, m15, m1] + 
     ii[m4, m6, m15, m10] - ii[m4, m6, m15, m11] + ii[m4, m6, m15, m16] - 
     ii[m4, m6, m15, m4] - 2*ii[m4, m6, m16, m10] + ii[m4, m6, m16, m14] + 
     ii[m4, m6, m16, m15] - ii[m4, m6, m16, m2] - ii[m4, m6, m16, m3] + 
     (3*ii[m4, m6, m2, m1])/2 + ii[m4, m6, m2, m10] + ii[m4, m6, m2, m11]/2 - 
     ii[m4, m6, m2, m14] - ii[m4, m6, m2, m15] - ii[m4, m6, m2, m16] + 
     ii[m4, m6, m2, m2] + ii[m4, m6, m2, m3] + (3*ii[m4, m6, m2, m4])/2 - 
     ii[m4, m6, m2, m9]/2 + ii[m4, m6, m29, m33]/2 + 
     (3*ii[m4, m6, m3, m1])/2 + ii[m4, m6, m3, m10] + ii[m4, m6, m3, m11]/2 - 
     ii[m4, m6, m3, m14] - ii[m4, m6, m3, m15] - ii[m4, m6, m3, m16] + 
     ii[m4, m6, m3, m2] + ii[m4, m6, m3, m3] + (3*ii[m4, m6, m3, m4])/2 - 
     ii[m4, m6, m3, m9]/2 - ii[m4, m6, m4, m11]/2 + ii[m4, m6, m4, m2]/2 + 
     ii[m4, m6, m4, m3]/2 - ii[m4, m6, m4, m9]/2 - 4*ii[m4, m6, m6, m10] + 
     2*ii[m4, m6, m6, m14] + 2*ii[m4, m6, m6, m15] - 2*ii[m4, m6, m6, m2] - 
     2*ii[m4, m6, m6, m3] + ii[m4, m6, m9, m1]/2 - ii[m4, m6, m9, m2]/2 - 
     ii[m4, m6, m9, m3]/2 + ii[m4, m6, m9, m4]/2 - ii[m4, m7, m1, m10]/2 + 
     2*ii[m4, m7, m1, m11] - ii[m4, m7, m1, m12]/2 - ii[m4, m7, m1, m15] - 
     ii[m4, m7, m1, m16] + (3*ii[m4, m7, m1, m3])/2 + 
     (3*ii[m4, m7, m1, m4])/2 + ii[m4, m7, m10, m1]/2 + 
     ii[m4, m7, m10, m2]/2 - ii[m4, m7, m10, m3]/2 - ii[m4, m7, m10, m4]/2 + 
     ii[m4, m7, m11, m1] - ii[m4, m7, m11, m2] - ii[m4, m7, m11, m3] + 
     ii[m4, m7, m11, m4] - ii[m4, m7, m12, m1]/2 - ii[m4, m7, m12, m2]/2 + 
     ii[m4, m7, m12, m3]/2 + ii[m4, m7, m12, m4]/2 - ii[m4, m7, m15, m1] + 
     ii[m4, m7, m15, m10] - ii[m4, m7, m15, m11] + ii[m4, m7, m15, m16] - 
     ii[m4, m7, m15, m4] - 3*ii[m4, m7, m16, m11] - ii[m4, m7, m16, m12] + 
     ii[m4, m7, m16, m15] + 2*ii[m4, m7, m16, m16] + ii[m4, m7, m16, m2] - 
     ii[m4, m7, m16, m3] - 2*ii[m4, m7, m16, m4] + ii[m4, m7, m2, m10]/2 + 
     2*ii[m4, m7, m2, m11] + ii[m4, m7, m2, m12]/2 - ii[m4, m7, m2, m15] - 
     ii[m4, m7, m2, m16] + ii[m4, m7, m2, m3]/2 + ii[m4, m7, m2, m4]/2 + 
     ii[m4, m7, m29, m33]/2 + ii[m4, m7, m3, m1]/2 - ii[m4, m7, m3, m10]/2 - 
     ii[m4, m7, m3, m11] + ii[m4, m7, m3, m12]/2 + ii[m4, m7, m3, m15] - 
     ii[m4, m7, m3, m2]/2 - ii[m4, m7, m3, m3] + ii[m4, m7, m33, m33] - 
     ii[m4, m7, m34, m33]/2 + ii[m4, m7, m4, m1]/2 - ii[m4, m7, m4, m10]/2 + 
     ii[m4, m7, m4, m11] + ii[m4, m7, m4, m12]/2 - ii[m4, m7, m4, m16] - 
     ii[m4, m7, m4, m2]/2 + ii[m4, m7, m4, m4] + 4*ii[m4, m7, m7, m11] - 
     2*ii[m4, m7, m7, m15] - 2*ii[m4, m7, m7, m16] + 2*ii[m4, m7, m7, m3] + 
     2*ii[m4, m7, m7, m4] - ii[m4, m8, m1, m1] + ii[m4, m8, m1, m11]/2 - 
     ii[m4, m8, m1, m12] + ii[m4, m8, m1, m13] - ii[m4, m8, m1, m2]/2 + 
     ii[m4, m8, m1, m3]/2 - ii[m4, m8, m1, m9]/2 + ii[m4, m8, m11, m1]/2 - 
     ii[m4, m8, m11, m2]/2 - ii[m4, m8, m11, m3]/2 + ii[m4, m8, m11, m4]/2 - 
     ii[m4, m8, m12, m1] - ii[m4, m8, m12, m2] + ii[m4, m8, m12, m3] + 
     ii[m4, m8, m12, m4] - ii[m4, m8, m13, m12] + ii[m4, m8, m13, m16] - 
     ii[m4, m8, m13, m3] - ii[m4, m8, m13, m4] + ii[m4, m8, m13, m9] - 
     ii[m4, m8, m16, m1] - ii[m4, m8, m16, m11] - 3*ii[m4, m8, m16, m12] + 
     ii[m4, m8, m16, m13] + 2*ii[m4, m8, m16, m16] + ii[m4, m8, m16, m2] - 
     2*ii[m4, m8, m16, m4] + ii[m4, m8, m2, m1]/2 + ii[m4, m8, m2, m11]/2 + 
     2*ii[m4, m8, m2, m12] - ii[m4, m8, m2, m13] - ii[m4, m8, m2, m16] + 
     ii[m4, m8, m2, m4]/2 + ii[m4, m8, m2, m9]/2 - ii[m4, m8, m28, m33]/2 + 
     (3*ii[m4, m8, m3, m1])/2 - ii[m4, m8, m3, m11]/2 + 
     2*ii[m4, m8, m3, m12] - ii[m4, m8, m3, m13] - ii[m4, m8, m3, m16] + 
     (3*ii[m4, m8, m3, m4])/2 - ii[m4, m8, m3, m9]/2 + ii[m4, m8, m33, m33] + 
     ii[m4, m8, m34, m33]/2 + ii[m4, m8, m4, m11]/2 + ii[m4, m8, m4, m12] - 
     ii[m4, m8, m4, m16] - ii[m4, m8, m4, m2]/2 + ii[m4, m8, m4, m3]/2 + 
     ii[m4, m8, m4, m4] - ii[m4, m8, m4, m9]/2 + 2*ii[m4, m8, m8, m1] + 
     4*ii[m4, m8, m8, m12] - 2*ii[m4, m8, m8, m13] - 2*ii[m4, m8, m8, m16] + 
     2*ii[m4, m8, m8, m4] - ii[m4, m8, m9, m1]/2 + ii[m4, m8, m9, m2]/2 + 
     ii[m4, m8, m9, m3]/2 - ii[m4, m8, m9, m4]/2 - ii[m5, m1, m1, m10]/2 - 
     ii[m5, m1, m1, m12]/2 + ii[m5, m1, m1, m3]/2 + ii[m5, m1, m1, m4]/2 - 
     ii[m5, m1, m10, m1]/2 - ii[m5, m1, m10, m2]/2 + ii[m5, m1, m10, m3]/2 + 
     ii[m5, m1, m10, m4]/2 - ii[m5, m1, m12, m1]/2 - ii[m5, m1, m12, m2]/2 + 
     ii[m5, m1, m12, m3]/2 + ii[m5, m1, m12, m4]/2 + ii[m5, m1, m13, m12] + 
     ii[m5, m1, m13, m14] - ii[m5, m1, m13, m2] - ii[m5, m1, m13, m3] - 
     ii[m5, m1, m13, m9] - ii[m5, m1, m14, m1] + ii[m5, m1, m14, m10] + 
     ii[m5, m1, m14, m13] - ii[m5, m1, m14, m4] - ii[m5, m1, m14, m9] - 
     ii[m5, m1, m2, m10]/2 - ii[m5, m1, m2, m12]/2 + ii[m5, m1, m2, m3]/2 + 
     ii[m5, m1, m2, m4]/2 + ii[m5, m1, m28, m33]/2 + 
     (3*ii[m5, m1, m3, m1])/2 + ii[m5, m1, m3, m10]/2 - 
     ii[m5, m1, m3, m12]/2 - ii[m5, m1, m3, m13] - ii[m5, m1, m3, m14] - 
     ii[m5, m1, m3, m15] + (3*ii[m5, m1, m3, m2])/2 + ii[m5, m1, m3, m3] + 
     ii[m5, m1, m3, m4] + ii[m5, m1, m3, m9] - ii[m5, m1, m33, m33] + 
     (3*ii[m5, m1, m4, m1])/2 - ii[m5, m1, m4, m10]/2 + 
     ii[m5, m1, m4, m12]/2 - ii[m5, m1, m4, m13] - ii[m5, m1, m4, m14] - 
     ii[m5, m1, m4, m16] + (3*ii[m5, m1, m4, m2])/2 + ii[m5, m1, m4, m3] + 
     ii[m5, m1, m4, m4] + ii[m5, m1, m4, m9] + ii[m5, m1, m5, m1] - 
     ii[m5, m1, m5, m13] - ii[m5, m1, m5, m14] + ii[m5, m1, m5, m2] + 
     2*ii[m5, m1, m5, m9] - 2*ii[m5, m1, m6, m10] + ii[m5, m1, m6, m14] + 
     ii[m5, m1, m6, m15] - ii[m5, m1, m6, m2] - ii[m5, m1, m6, m3] - 
     2*ii[m5, m1, m7, m11] + ii[m5, m1, m7, m15] + ii[m5, m1, m7, m16] - 
     ii[m5, m1, m7, m3] - ii[m5, m1, m7, m4] - ii[m5, m1, m8, m1] - 
     2*ii[m5, m1, m8, m12] + ii[m5, m1, m8, m13] + ii[m5, m1, m8, m16] - 
     ii[m5, m1, m8, m4] + ii[m5, m13, m1, m1] + ii[m5, m13, m1, m12] - 
     ii[m5, m13, m1, m13] - ii[m5, m13, m1, m3] + ii[m5, m13, m1, m9] + 
     ii[m5, m13, m12, m1] + ii[m5, m13, m12, m2] - ii[m5, m13, m12, m3] - 
     ii[m5, m13, m12, m4] - 2*ii[m5, m13, m13, m1] - 
     2*ii[m5, m13, m13, m12] + 2*ii[m5, m13, m13, m13] + 
     2*ii[m5, m13, m13, m3] - 2*ii[m5, m13, m13, m9] + ii[m5, m13, m2, m12] + 
     ii[m5, m13, m2, m14] - ii[m5, m13, m2, m2] - ii[m5, m13, m2, m3] - 
     ii[m5, m13, m2, m9] - ii[m5, m13, m3, m1] + ii[m5, m13, m3, m12] + 
     ii[m5, m13, m3, m15] - ii[m5, m13, m3, m2] - ii[m5, m13, m3, m3] - 
     ii[m5, m13, m3, m4] + ii[m5, m13, m3, m9] + ii[m5, m13, m33, m33] - 
     ii[m5, m13, m4, m12] + ii[m5, m13, m4, m16] - ii[m5, m13, m4, m3] - 
     ii[m5, m13, m4, m4] + ii[m5, m13, m4, m9] + ii[m5, m13, m5, m1] - 
     ii[m5, m13, m5, m13] - ii[m5, m13, m5, m14] + ii[m5, m13, m5, m2] + 
     2*ii[m5, m13, m5, m9] + 2*ii[m5, m13, m6, m10] - ii[m5, m13, m6, m14] - 
     ii[m5, m13, m6, m15] + ii[m5, m13, m6, m2] + ii[m5, m13, m6, m3] + 
     2*ii[m5, m13, m7, m11] - ii[m5, m13, m7, m15] - ii[m5, m13, m7, m16] + 
     ii[m5, m13, m7, m3] + ii[m5, m13, m7, m4] + ii[m5, m13, m8, m1] + 
     2*ii[m5, m13, m8, m12] - ii[m5, m13, m8, m13] - ii[m5, m13, m8, m16] + 
     ii[m5, m13, m8, m4] + ii[m5, m13, m9, m1] - ii[m5, m13, m9, m2] - 
     ii[m5, m13, m9, m3] + ii[m5, m13, m9, m4] - ii[m5, m14, m1, m1] + 
     ii[m5, m14, m1, m10] + ii[m5, m14, m1, m13] - ii[m5, m14, m1, m4] - 
     ii[m5, m14, m1, m9] + ii[m5, m14, m10, m1] + ii[m5, m14, m10, m2] - 
     ii[m5, m14, m10, m3] - ii[m5, m14, m10, m4] - 2*ii[m5, m14, m14, m10] + 
     2*ii[m5, m14, m14, m14] - 2*ii[m5, m14, m14, m2] + 
     2*ii[m5, m14, m14, m4] - 2*ii[m5, m14, m14, m9] + ii[m5, m14, m2, m10] - 
     ii[m5, m14, m2, m14] + ii[m5, m14, m2, m2] - ii[m5, m14, m2, m4] + 
     ii[m5, m14, m2, m9] - ii[m5, m14, m3, m10] + ii[m5, m14, m3, m15] - 
     ii[m5, m14, m3, m3] - ii[m5, m14, m3, m4] + ii[m5, m14, m3, m9] + 
     ii[m5, m14, m33, m33] - ii[m5, m14, m4, m1] + ii[m5, m14, m4, m10] + 
     ii[m5, m14, m4, m16] - ii[m5, m14, m4, m2] - ii[m5, m14, m4, m3] - 
     ii[m5, m14, m4, m4] + ii[m5, m14, m4, m9] + ii[m5, m14, m5, m1] - 
     ii[m5, m14, m5, m13] - ii[m5, m14, m5, m14] + ii[m5, m14, m5, m2] + 
     2*ii[m5, m14, m5, m9] + 2*ii[m5, m14, m6, m10] - ii[m5, m14, m6, m14] - 
     ii[m5, m14, m6, m15] + ii[m5, m14, m6, m2] + ii[m5, m14, m6, m3] + 
     2*ii[m5, m14, m7, m11] - ii[m5, m14, m7, m15] - ii[m5, m14, m7, m16] + 
     ii[m5, m14, m7, m3] + ii[m5, m14, m7, m4] + ii[m5, m14, m8, m1] + 
     2*ii[m5, m14, m8, m12] - ii[m5, m14, m8, m13] - ii[m5, m14, m8, m16] + 
     ii[m5, m14, m8, m4] - ii[m5, m14, m9, m1] + ii[m5, m14, m9, m2] + 
     ii[m5, m14, m9, m3] - ii[m5, m14, m9, m4] - ii[m5, m2, m1, m10]/2 - 
     ii[m5, m2, m1, m12]/2 + ii[m5, m2, m1, m3]/2 + ii[m5, m2, m1, m4]/2 - 
     ii[m5, m2, m10, m1]/2 - ii[m5, m2, m10, m2]/2 + ii[m5, m2, m10, m3]/2 + 
     ii[m5, m2, m10, m4]/2 - ii[m5, m2, m12, m1]/2 - ii[m5, m2, m12, m2]/2 + 
     ii[m5, m2, m12, m3]/2 + ii[m5, m2, m12, m4]/2 + ii[m5, m2, m13, m12] + 
     ii[m5, m2, m13, m14] - ii[m5, m2, m13, m2] - ii[m5, m2, m13, m3] - 
     ii[m5, m2, m13, m9] - ii[m5, m2, m14, m1] + ii[m5, m2, m14, m10] + 
     ii[m5, m2, m14, m13] - ii[m5, m2, m14, m4] - ii[m5, m2, m14, m9] - 
     ii[m5, m2, m2, m10]/2 - ii[m5, m2, m2, m12]/2 + ii[m5, m2, m2, m3]/2 + 
     ii[m5, m2, m2, m4]/2 + ii[m5, m2, m28, m33]/2 + 
     (3*ii[m5, m2, m3, m1])/2 + ii[m5, m2, m3, m10]/2 - 
     ii[m5, m2, m3, m12]/2 - ii[m5, m2, m3, m13] - ii[m5, m2, m3, m14] - 
     ii[m5, m2, m3, m15] + (3*ii[m5, m2, m3, m2])/2 + ii[m5, m2, m3, m3] + 
     ii[m5, m2, m3, m4] + ii[m5, m2, m3, m9] - ii[m5, m2, m33, m33] + 
     (3*ii[m5, m2, m4, m1])/2 - ii[m5, m2, m4, m10]/2 + 
     ii[m5, m2, m4, m12]/2 - ii[m5, m2, m4, m13] - ii[m5, m2, m4, m14] - 
     ii[m5, m2, m4, m16] + (3*ii[m5, m2, m4, m2])/2 + ii[m5, m2, m4, m3] + 
     ii[m5, m2, m4, m4] + ii[m5, m2, m4, m9] + ii[m5, m2, m5, m1] - 
     ii[m5, m2, m5, m13] - ii[m5, m2, m5, m14] + ii[m5, m2, m5, m2] + 
     2*ii[m5, m2, m5, m9] - 2*ii[m5, m2, m6, m10] + ii[m5, m2, m6, m14] + 
     ii[m5, m2, m6, m15] - ii[m5, m2, m6, m2] - ii[m5, m2, m6, m3] - 
     2*ii[m5, m2, m7, m11] + ii[m5, m2, m7, m15] + ii[m5, m2, m7, m16] - 
     ii[m5, m2, m7, m3] - ii[m5, m2, m7, m4] - ii[m5, m2, m8, m1] - 
     2*ii[m5, m2, m8, m12] + ii[m5, m2, m8, m13] + ii[m5, m2, m8, m16] - 
     ii[m5, m2, m8, m4] + ii[m5, m25, m25, m10]/2 + ii[m5, m25, m25, m12]/2 - 
     ii[m5, m25, m25, m3]/2 - ii[m5, m25, m25, m4]/2 - 
     ii[m5, m25, m26, m1]/2 + ii[m5, m25, m26, m10]/2 + 
     ii[m5, m25, m26, m12]/2 - ii[m5, m25, m26, m2]/2 - 
     ii[m5, m25, m27, m10]/2 - ii[m5, m25, m27, m12]/2 + 
     ii[m5, m25, m27, m3]/2 + ii[m5, m25, m27, m4]/2 + 
     ii[m5, m26, m25, m10]/2 + ii[m5, m26, m25, m12]/2 - 
     ii[m5, m26, m25, m3]/2 - ii[m5, m26, m25, m4]/2 - 
     ii[m5, m26, m26, m1]/2 + ii[m5, m26, m26, m10]/2 + 
     ii[m5, m26, m26, m12]/2 - ii[m5, m26, m26, m2]/2 - 
     ii[m5, m26, m27, m10]/2 - ii[m5, m26, m27, m12]/2 + 
     ii[m5, m26, m27, m3]/2 + ii[m5, m26, m27, m4]/2 - 
     ii[m5, m27, m25, m10]/2 - ii[m5, m27, m25, m12]/2 + 
     ii[m5, m27, m25, m3]/2 + ii[m5, m27, m25, m4]/2 + 
     ii[m5, m27, m26, m1]/2 - ii[m5, m27, m26, m10]/2 - 
     ii[m5, m27, m26, m12]/2 + ii[m5, m27, m26, m2]/2 + 
     ii[m5, m27, m27, m10]/2 + ii[m5, m27, m27, m12]/2 - 
     ii[m5, m27, m27, m3]/2 - ii[m5, m27, m27, m4]/2 + ii[m5, m3, m1, m1] + 
     ii[m5, m3, m1, m10]/2 - ii[m5, m3, m1, m12]/2 - ii[m5, m3, m1, m13] - 
     ii[m5, m3, m1, m14] - ii[m5, m3, m1, m15] + ii[m5, m3, m1, m2] + 
     (3*ii[m5, m3, m1, m3])/2 + (3*ii[m5, m3, m1, m4])/2 + 
     ii[m5, m3, m1, m9] + ii[m5, m3, m10, m1]/2 + ii[m5, m3, m10, m2]/2 - 
     ii[m5, m3, m10, m3]/2 - ii[m5, m3, m10, m4]/2 - ii[m5, m3, m12, m1]/2 - 
     ii[m5, m3, m12, m2]/2 + ii[m5, m3, m12, m3]/2 + ii[m5, m3, m12, m4]/2 + 
     ii[m5, m3, m13, m12] + ii[m5, m3, m13, m15] - 2*ii[m5, m3, m13, m3] - 
     2*ii[m5, m3, m13, m4] + ii[m5, m3, m13, m9] - ii[m5, m3, m14, m10] + 
     ii[m5, m3, m14, m15] - ii[m5, m3, m14, m3] - ii[m5, m3, m14, m4] + 
     ii[m5, m3, m14, m9] - ii[m5, m3, m15, m1] + ii[m5, m3, m15, m13] + 
     ii[m5, m3, m15, m14] - ii[m5, m3, m15, m2] - 2*ii[m5, m3, m15, m9] + 
     ii[m5, m3, m2, m1] + ii[m5, m3, m2, m10]/2 - ii[m5, m3, m2, m12]/2 - 
     ii[m5, m3, m2, m13] - ii[m5, m3, m2, m14] - ii[m5, m3, m2, m15] + 
     ii[m5, m3, m2, m2] + (3*ii[m5, m3, m2, m3])/2 + 
     (3*ii[m5, m3, m2, m4])/2 + ii[m5, m3, m2, m9] - ii[m5, m3, m28, m33]/2 + 
     ii[m5, m3, m3, m1]/2 - ii[m5, m3, m3, m10]/2 - ii[m5, m3, m3, m12]/2 + 
     ii[m5, m3, m3, m2]/2 + ii[m5, m3, m4, m1]/2 + ii[m5, m3, m4, m10]/2 + 
     ii[m5, m3, m4, m12]/2 - ii[m5, m3, m4, m13] - ii[m5, m3, m4, m14] + 
     ii[m5, m3, m4, m2]/2 + 2*ii[m5, m3, m4, m9] - 2*ii[m5, m3, m5, m1] + 
     2*ii[m5, m3, m5, m13] + 2*ii[m5, m3, m5, m14] - 2*ii[m5, m3, m5, m2] - 
     4*ii[m5, m3, m5, m9] + ii[m5, m3, m9, m1] - 2*ii[m5, m3, m9, m13] - 
     2*ii[m5, m3, m9, m15] + ii[m5, m3, m9, m2] + 3*ii[m5, m3, m9, m3] + 
     3*ii[m5, m3, m9, m4] + ii[m5, m4, m1, m1] - ii[m5, m4, m1, m10]/2 + 
     ii[m5, m4, m1, m12]/2 - ii[m5, m4, m1, m13] - ii[m5, m4, m1, m14] - 
     ii[m5, m4, m1, m16] + ii[m5, m4, m1, m2] + (3*ii[m5, m4, m1, m3])/2 + 
     (3*ii[m5, m4, m1, m4])/2 + ii[m5, m4, m1, m9] - ii[m5, m4, m10, m1]/2 - 
     ii[m5, m4, m10, m2]/2 + ii[m5, m4, m10, m3]/2 + ii[m5, m4, m10, m4]/2 + 
     ii[m5, m4, m12, m1]/2 + ii[m5, m4, m12, m2]/2 - ii[m5, m4, m12, m3]/2 - 
     ii[m5, m4, m12, m4]/2 - ii[m5, m4, m13, m12] + ii[m5, m4, m13, m16] - 
     ii[m5, m4, m13, m3] - ii[m5, m4, m13, m4] + ii[m5, m4, m13, m9] + 
     ii[m5, m4, m14, m10] + ii[m5, m4, m14, m16] - 2*ii[m5, m4, m14, m3] - 
     2*ii[m5, m4, m14, m4] + ii[m5, m4, m14, m9] - ii[m5, m4, m16, m1] + 
     ii[m5, m4, m16, m13] + ii[m5, m4, m16, m14] - ii[m5, m4, m16, m2] - 
     2*ii[m5, m4, m16, m9] + ii[m5, m4, m2, m1] - ii[m5, m4, m2, m10]/2 + 
     ii[m5, m4, m2, m12]/2 - ii[m5, m4, m2, m13] - ii[m5, m4, m2, m14] - 
     ii[m5, m4, m2, m16] + ii[m5, m4, m2, m2] + (3*ii[m5, m4, m2, m3])/2 + 
     (3*ii[m5, m4, m2, m4])/2 + ii[m5, m4, m2, m9] - ii[m5, m4, m28, m33]/2 + 
     ii[m5, m4, m3, m1]/2 + ii[m5, m4, m3, m10]/2 + ii[m5, m4, m3, m12]/2 - 
     ii[m5, m4, m3, m13] - ii[m5, m4, m3, m14] + ii[m5, m4, m3, m2]/2 + 
     2*ii[m5, m4, m3, m9] + ii[m5, m4, m4, m1]/2 - ii[m5, m4, m4, m10]/2 - 
     ii[m5, m4, m4, m12]/2 + ii[m5, m4, m4, m2]/2 - 2*ii[m5, m4, m5, m1] + 
     2*ii[m5, m4, m5, m13] + 2*ii[m5, m4, m5, m14] - 2*ii[m5, m4, m5, m2] - 
     4*ii[m5, m4, m5, m9] + ii[m5, m4, m9, m1] - 2*ii[m5, m4, m9, m14] - 
     2*ii[m5, m4, m9, m16] + ii[m5, m4, m9, m2] + 3*ii[m5, m4, m9, m3] + 
     3*ii[m5, m4, m9, m4] + 2*ii[m5, m5, m13, m1] - 2*ii[m5, m5, m13, m13] - 
     2*ii[m5, m5, m13, m14] + 2*ii[m5, m5, m13, m2] + 4*ii[m5, m5, m13, m9] + 
     2*ii[m5, m5, m14, m1] - 2*ii[m5, m5, m14, m13] - 
     2*ii[m5, m5, m14, m14] + 2*ii[m5, m5, m14, m2] + 4*ii[m5, m5, m14, m9] - 
     ii[m5, m5, m28, m33] - 2*ii[m5, m5, m3, m1] + 2*ii[m5, m5, m3, m13] + 
     2*ii[m5, m5, m3, m14] - 2*ii[m5, m5, m3, m2] - 4*ii[m5, m5, m3, m9] - 
     2*ii[m5, m5, m4, m1] + 2*ii[m5, m5, m4, m13] + 2*ii[m5, m5, m4, m14] - 
     2*ii[m5, m5, m4, m2] - 4*ii[m5, m5, m4, m9] - 4*ii[m5, m5, m5, m1] + 
     4*ii[m5, m5, m5, m13] + 4*ii[m5, m5, m5, m14] - 4*ii[m5, m5, m5, m2] - 
     8*ii[m5, m5, m5, m9] - 2*ii[m5, m6, m1, m10] + ii[m5, m6, m1, m14] + 
     ii[m5, m6, m1, m15] - ii[m5, m6, m1, m2] - ii[m5, m6, m1, m3] - 
     2*ii[m5, m6, m10, m1] + 2*ii[m5, m6, m10, m13] + 
     2*ii[m5, m6, m10, m14] - 2*ii[m5, m6, m10, m2] - 4*ii[m5, m6, m10, m9] + 
     2*ii[m5, m6, m13, m10] - ii[m5, m6, m13, m14] - ii[m5, m6, m13, m15] + 
     ii[m5, m6, m13, m2] + ii[m5, m6, m13, m3] + ii[m5, m6, m14, m1] + 
     2*ii[m5, m6, m14, m10] - ii[m5, m6, m14, m13] - 2*ii[m5, m6, m14, m14] - 
     ii[m5, m6, m14, m15] + 2*ii[m5, m6, m14, m2] + ii[m5, m6, m14, m3] + 
     2*ii[m5, m6, m14, m9] + ii[m5, m6, m15, m1] - ii[m5, m6, m15, m13] - 
     ii[m5, m6, m15, m14] + ii[m5, m6, m15, m2] + 2*ii[m5, m6, m15, m9] - 
     ii[m5, m6, m2, m1] - 2*ii[m5, m6, m2, m10] + ii[m5, m6, m2, m13] + 
     2*ii[m5, m6, m2, m14] + ii[m5, m6, m2, m15] - 2*ii[m5, m6, m2, m2] - 
     ii[m5, m6, m2, m3] - 2*ii[m5, m6, m2, m9] - ii[m5, m6, m3, m1] + 
     ii[m5, m6, m3, m13] + ii[m5, m6, m3, m14] - ii[m5, m6, m3, m2] - 
     2*ii[m5, m6, m3, m9] - 4*ii[m5, m6, m9, m10] + 2*ii[m5, m6, m9, m14] + 
     2*ii[m5, m6, m9, m15] - 2*ii[m5, m6, m9, m2] - 2*ii[m5, m6, m9, m3] - 
     2*ii[m5, m7, m1, m11] + ii[m5, m7, m1, m15] + ii[m5, m7, m1, m16] - 
     ii[m5, m7, m1, m3] - ii[m5, m7, m1, m4] - 2*ii[m5, m7, m11, m1] + 
     2*ii[m5, m7, m11, m13] + 2*ii[m5, m7, m11, m14] - 
     2*ii[m5, m7, m11, m2] - 4*ii[m5, m7, m11, m9] + 2*ii[m5, m7, m13, m11] - 
     ii[m5, m7, m13, m15] - ii[m5, m7, m13, m16] + ii[m5, m7, m13, m3] + 
     ii[m5, m7, m13, m4] + 2*ii[m5, m7, m14, m11] - ii[m5, m7, m14, m15] - 
     ii[m5, m7, m14, m16] + ii[m5, m7, m14, m3] + ii[m5, m7, m14, m4] + 
     ii[m5, m7, m15, m1] - ii[m5, m7, m15, m13] - ii[m5, m7, m15, m14] + 
     ii[m5, m7, m15, m2] + 2*ii[m5, m7, m15, m9] + ii[m5, m7, m16, m1] - 
     ii[m5, m7, m16, m13] - ii[m5, m7, m16, m14] + ii[m5, m7, m16, m2] + 
     2*ii[m5, m7, m16, m9] - 2*ii[m5, m7, m2, m11] + ii[m5, m7, m2, m15] + 
     ii[m5, m7, m2, m16] - ii[m5, m7, m2, m3] - ii[m5, m7, m2, m4] - 
     ii[m5, m7, m3, m1] + ii[m5, m7, m3, m13] + ii[m5, m7, m3, m14] - 
     ii[m5, m7, m3, m2] - 2*ii[m5, m7, m3, m9] - ii[m5, m7, m4, m1] + 
     ii[m5, m7, m4, m13] + ii[m5, m7, m4, m14] - ii[m5, m7, m4, m2] - 
     2*ii[m5, m7, m4, m9] - 4*ii[m5, m7, m9, m11] + 2*ii[m5, m7, m9, m15] + 
     2*ii[m5, m7, m9, m16] - 2*ii[m5, m7, m9, m3] - 2*ii[m5, m7, m9, m4] - 
     2*ii[m5, m8, m1, m1] - 2*ii[m5, m8, m1, m12] + 2*ii[m5, m8, m1, m13] + 
     ii[m5, m8, m1, m14] + ii[m5, m8, m1, m16] - ii[m5, m8, m1, m2] - 
     ii[m5, m8, m1, m4] - 2*ii[m5, m8, m1, m9] - 2*ii[m5, m8, m12, m1] + 
     2*ii[m5, m8, m12, m13] + 2*ii[m5, m8, m12, m14] - 
     2*ii[m5, m8, m12, m2] - 4*ii[m5, m8, m12, m9] + 2*ii[m5, m8, m13, m1] + 
     2*ii[m5, m8, m13, m12] - 2*ii[m5, m8, m13, m13] - ii[m5, m8, m13, m14] - 
     ii[m5, m8, m13, m16] + ii[m5, m8, m13, m2] + ii[m5, m8, m13, m4] + 
     2*ii[m5, m8, m13, m9] + ii[m5, m8, m14, m1] + 2*ii[m5, m8, m14, m12] - 
     ii[m5, m8, m14, m13] - ii[m5, m8, m14, m16] + ii[m5, m8, m14, m4] + 
     ii[m5, m8, m16, m1] - ii[m5, m8, m16, m13] - ii[m5, m8, m16, m14] + 
     ii[m5, m8, m16, m2] + 2*ii[m5, m8, m16, m9] - ii[m5, m8, m2, m1] - 
     2*ii[m5, m8, m2, m12] + ii[m5, m8, m2, m13] + ii[m5, m8, m2, m16] - 
     ii[m5, m8, m2, m4] - ii[m5, m8, m4, m1] + ii[m5, m8, m4, m13] + 
     ii[m5, m8, m4, m14] - ii[m5, m8, m4, m2] - 2*ii[m5, m8, m4, m9] - 
     2*ii[m5, m8, m9, m1] - 4*ii[m5, m8, m9, m12] + 2*ii[m5, m8, m9, m13] + 
     2*ii[m5, m8, m9, m16] - 2*ii[m5, m8, m9, m4] - 2*ii[m5, m9, m13, m2] + 
     2*ii[m5, m9, m13, m4] - 2*ii[m5, m9, m14, m1] + 2*ii[m5, m9, m14, m3] + 
     ii[m5, m9, m28, m33] + 2*ii[m5, m9, m3, m1] - 2*ii[m5, m9, m3, m13] - 
     2*ii[m5, m9, m3, m15] + 2*ii[m5, m9, m3, m2] + 2*ii[m5, m9, m3, m3] + 
     2*ii[m5, m9, m3, m4] - 2*ii[m5, m9, m33, m33] + 2*ii[m5, m9, m4, m1] - 
     2*ii[m5, m9, m4, m14] - 2*ii[m5, m9, m4, m16] + 2*ii[m5, m9, m4, m2] + 
     2*ii[m5, m9, m4, m3] + 2*ii[m5, m9, m4, m4] + 2*ii[m5, m9, m5, m1] - 
     2*ii[m5, m9, m5, m13] - 2*ii[m5, m9, m5, m14] + 2*ii[m5, m9, m5, m2] + 
     4*ii[m5, m9, m5, m9] - 4*ii[m5, m9, m6, m10] + 2*ii[m5, m9, m6, m14] + 
     2*ii[m5, m9, m6, m15] - 2*ii[m5, m9, m6, m2] - 2*ii[m5, m9, m6, m3] - 
     4*ii[m5, m9, m7, m11] + 2*ii[m5, m9, m7, m15] + 2*ii[m5, m9, m7, m16] - 
     2*ii[m5, m9, m7, m3] - 2*ii[m5, m9, m7, m4] - 2*ii[m5, m9, m8, m1] - 
     4*ii[m5, m9, m8, m12] + 2*ii[m5, m9, m8, m13] + 2*ii[m5, m9, m8, m16] - 
     2*ii[m5, m9, m8, m4] + 4*ii[m5, m9, m9, m13] + 4*ii[m5, m9, m9, m14] - 
     4*ii[m5, m9, m9, m3] - 4*ii[m5, m9, m9, m4] - 8*ii[m5, m9, m9, m9] - 
     ii[m6, m1, m1, m11]/2 + ii[m6, m1, m1, m2]/2 + ii[m6, m1, m1, m3]/2 - 
     ii[m6, m1, m1, m9]/2 + 3*ii[m6, m1, m10, m1] - 2*ii[m6, m1, m10, m13] - 
     2*ii[m6, m1, m10, m15] + ii[m6, m1, m10, m2] + ii[m6, m1, m10, m3] + 
     3*ii[m6, m1, m10, m4] + ii[m6, m1, m11, m1]/2 - ii[m6, m1, m11, m2]/2 - 
     ii[m6, m1, m11, m3]/2 + ii[m6, m1, m11, m4]/2 - 2*ii[m6, m1, m13, m10] + 
     ii[m6, m1, m13, m14] + ii[m6, m1, m13, m15] - ii[m6, m1, m13, m2] - 
     ii[m6, m1, m13, m3] - ii[m6, m1, m14, m1] + ii[m6, m1, m14, m10] + 
     ii[m6, m1, m14, m13] - ii[m6, m1, m14, m4] - ii[m6, m1, m14, m9] - 
     2*ii[m6, m1, m15, m1] + ii[m6, m1, m15, m10] + ii[m6, m1, m15, m11] + 
     ii[m6, m1, m15, m13] - 2*ii[m6, m1, m15, m4] + 
     (3*ii[m6, m1, m2, m1])/2 + ii[m6, m1, m2, m10] - ii[m6, m1, m2, m11]/2 - 
     ii[m6, m1, m2, m13] - ii[m6, m1, m2, m14] - ii[m6, m1, m2, m15] + 
     ii[m6, m1, m2, m2] + ii[m6, m1, m2, m3] + (3*ii[m6, m1, m2, m4])/2 + 
     ii[m6, m1, m2, m9]/2 + ii[m6, m1, m29, m33]/2 + 
     (3*ii[m6, m1, m3, m1])/2 + ii[m6, m1, m3, m10] - ii[m6, m1, m3, m11]/2 - 
     ii[m6, m1, m3, m13] - ii[m6, m1, m3, m14] - ii[m6, m1, m3, m15] + 
     ii[m6, m1, m3, m2] + ii[m6, m1, m3, m3] + (3*ii[m6, m1, m3, m4])/2 + 
     ii[m6, m1, m3, m9]/2 + 2*ii[m6, m1, m4, m10] + ii[m6, m1, m4, m11]/2 - 
     ii[m6, m1, m4, m14] - ii[m6, m1, m4, m15] + ii[m6, m1, m4, m2]/2 + 
     ii[m6, m1, m4, m3]/2 + ii[m6, m1, m4, m9]/2 - 4*ii[m6, m1, m6, m10] + 
     2*ii[m6, m1, m6, m14] + 2*ii[m6, m1, m6, m15] - 2*ii[m6, m1, m6, m2] - 
     2*ii[m6, m1, m6, m3] - ii[m6, m1, m9, m1]/2 + ii[m6, m1, m9, m2]/2 + 
     ii[m6, m1, m9, m3]/2 - ii[m6, m1, m9, m4]/2 + 2*ii[m6, m10, m1, m1] - 
     2*ii[m6, m10, m1, m13] - 2*ii[m6, m10, m1, m15] + 
     2*ii[m6, m10, m1, m2] + 2*ii[m6, m10, m1, m3] + 2*ii[m6, m10, m1, m4] - 
     4*ii[m6, m10, m10, m1] - 8*ii[m6, m10, m10, m10] + 
     4*ii[m6, m10, m10, m14] + 4*ii[m6, m10, m10, m15] - 
     4*ii[m6, m10, m10, m4] + 2*ii[m6, m10, m14, m1] - 
     2*ii[m6, m10, m14, m3] - 2*ii[m6, m10, m15, m2] + 
     2*ii[m6, m10, m15, m4] - ii[m6, m10, m29, m33] - 
     2*ii[m6, m10, m33, m33] + 2*ii[m6, m10, m4, m1] - 
     2*ii[m6, m10, m4, m14] - 2*ii[m6, m10, m4, m16] + 
     2*ii[m6, m10, m4, m2] + 2*ii[m6, m10, m4, m3] + 2*ii[m6, m10, m4, m4] - 
     2*ii[m6, m10, m5, m1] + 2*ii[m6, m10, m5, m13] + 
     2*ii[m6, m10, m5, m14] - 2*ii[m6, m10, m5, m2] - 4*ii[m6, m10, m5, m9] + 
     4*ii[m6, m10, m6, m10] - 2*ii[m6, m10, m6, m14] - 
     2*ii[m6, m10, m6, m15] + 2*ii[m6, m10, m6, m2] + 2*ii[m6, m10, m6, m3] - 
     4*ii[m6, m10, m7, m11] + 2*ii[m6, m10, m7, m15] + 
     2*ii[m6, m10, m7, m16] - 2*ii[m6, m10, m7, m3] - 2*ii[m6, m10, m7, m4] - 
     2*ii[m6, m10, m8, m1] - 4*ii[m6, m10, m8, m12] + 
     2*ii[m6, m10, m8, m13] + 2*ii[m6, m10, m8, m16] - 
     2*ii[m6, m10, m8, m4] - ii[m6, m14, m1, m1] + ii[m6, m14, m1, m10] + 
     ii[m6, m14, m1, m13] - ii[m6, m14, m1, m4] - ii[m6, m14, m1, m9] + 
     ii[m6, m14, m10, m1] + ii[m6, m14, m10, m2] - ii[m6, m14, m10, m3] - 
     ii[m6, m14, m10, m4] - 2*ii[m6, m14, m14, m10] + 
     2*ii[m6, m14, m14, m14] - 2*ii[m6, m14, m14, m2] + 
     2*ii[m6, m14, m14, m4] - 2*ii[m6, m14, m14, m9] + ii[m6, m14, m2, m10] - 
     ii[m6, m14, m2, m14] + ii[m6, m14, m2, m2] - ii[m6, m14, m2, m4] + 
     ii[m6, m14, m2, m9] - ii[m6, m14, m3, m10] + ii[m6, m14, m3, m15] - 
     ii[m6, m14, m3, m3] - ii[m6, m14, m3, m4] + ii[m6, m14, m3, m9] + 
     ii[m6, m14, m33, m33] - ii[m6, m14, m4, m1] + ii[m6, m14, m4, m10] + 
     ii[m6, m14, m4, m16] - ii[m6, m14, m4, m2] - ii[m6, m14, m4, m3] - 
     ii[m6, m14, m4, m4] + ii[m6, m14, m4, m9] + ii[m6, m14, m5, m1] - 
     ii[m6, m14, m5, m13] - ii[m6, m14, m5, m14] + ii[m6, m14, m5, m2] + 
     2*ii[m6, m14, m5, m9] + 2*ii[m6, m14, m6, m10] - ii[m6, m14, m6, m14] - 
     ii[m6, m14, m6, m15] + ii[m6, m14, m6, m2] + ii[m6, m14, m6, m3] + 
     2*ii[m6, m14, m7, m11] - ii[m6, m14, m7, m15] - ii[m6, m14, m7, m16] + 
     ii[m6, m14, m7, m3] + ii[m6, m14, m7, m4] + ii[m6, m14, m8, m1] + 
     2*ii[m6, m14, m8, m12] - ii[m6, m14, m8, m13] - ii[m6, m14, m8, m16] + 
     ii[m6, m14, m8, m4] - ii[m6, m14, m9, m1] + ii[m6, m14, m9, m2] + 
     ii[m6, m14, m9, m3] - ii[m6, m14, m9, m4] - ii[m6, m15, m1, m1] + 
     ii[m6, m15, m1, m10] + ii[m6, m15, m1, m11] + ii[m6, m15, m1, m13] - 
     ii[m6, m15, m1, m2] - ii[m6, m15, m1, m3] - ii[m6, m15, m1, m4] - 
     ii[m6, m15, m10, m1] - ii[m6, m15, m10, m2] + ii[m6, m15, m10, m3] + 
     ii[m6, m15, m10, m4] - ii[m6, m15, m11, m1] + ii[m6, m15, m11, m2] + 
     ii[m6, m15, m11, m3] - ii[m6, m15, m11, m4] + 2*ii[m6, m15, m15, m1] - 
     2*ii[m6, m15, m15, m10] - 2*ii[m6, m15, m15, m11] + 
     2*ii[m6, m15, m15, m15] - 2*ii[m6, m15, m15, m3] - ii[m6, m15, m2, m1] - 
     ii[m6, m15, m2, m10] + ii[m6, m15, m2, m11] + ii[m6, m15, m2, m14] - 
     ii[m6, m15, m2, m2] - ii[m6, m15, m3, m1] + ii[m6, m15, m3, m10] + 
     ii[m6, m15, m3, m11] - ii[m6, m15, m3, m15] + ii[m6, m15, m3, m3] + 
     ii[m6, m15, m33, m33] - ii[m6, m15, m4, m1] + ii[m6, m15, m4, m10] - 
     ii[m6, m15, m4, m11] + ii[m6, m15, m4, m16] - ii[m6, m15, m4, m4] + 
     ii[m6, m15, m5, m1] - ii[m6, m15, m5, m13] - ii[m6, m15, m5, m14] + 
     ii[m6, m15, m5, m2] + 2*ii[m6, m15, m5, m9] + 2*ii[m6, m15, m6, m10] - 
     ii[m6, m15, m6, m14] - ii[m6, m15, m6, m15] + ii[m6, m15, m6, m2] + 
     ii[m6, m15, m6, m3] + 2*ii[m6, m15, m7, m11] - ii[m6, m15, m7, m15] - 
     ii[m6, m15, m7, m16] + ii[m6, m15, m7, m3] + ii[m6, m15, m7, m4] + 
     ii[m6, m15, m8, m1] + 2*ii[m6, m15, m8, m12] - ii[m6, m15, m8, m13] - 
     ii[m6, m15, m8, m16] + ii[m6, m15, m8, m4] + ii[m6, m2, m1, m1] + 
     ii[m6, m2, m1, m10] - ii[m6, m2, m1, m11]/2 - ii[m6, m2, m1, m13] - 
     ii[m6, m2, m1, m14] - ii[m6, m2, m1, m15] + (3*ii[m6, m2, m1, m2])/2 + 
     (3*ii[m6, m2, m1, m3])/2 + ii[m6, m2, m1, m4] + ii[m6, m2, m1, m9]/2 + 
     ii[m6, m2, m11, m1]/2 - ii[m6, m2, m11, m2]/2 - ii[m6, m2, m11, m3]/2 + 
     ii[m6, m2, m11, m4]/2 - ii[m6, m2, m14, m10] + ii[m6, m2, m14, m15] - 
     ii[m6, m2, m14, m3] - ii[m6, m2, m14, m4] + ii[m6, m2, m14, m9] - 
     ii[m6, m2, m15, m1] - ii[m6, m2, m15, m10] + ii[m6, m2, m15, m11] + 
     ii[m6, m2, m15, m14] - ii[m6, m2, m15, m2] + ii[m6, m2, m2, m1]/2 - 
     ii[m6, m2, m2, m11]/2 + ii[m6, m2, m2, m4]/2 - ii[m6, m2, m2, m9]/2 - 
     ii[m6, m2, m29, m33]/2 + ii[m6, m2, m3, m1]/2 - ii[m6, m2, m3, m11]/2 + 
     ii[m6, m2, m3, m4]/2 - ii[m6, m2, m3, m9]/2 - ii[m6, m2, m33, m33] + 
     ii[m6, m2, m4, m1] + ii[m6, m2, m4, m10] + ii[m6, m2, m4, m11]/2 - 
     ii[m6, m2, m4, m14] - ii[m6, m2, m4, m15] - ii[m6, m2, m4, m16] + 
     (3*ii[m6, m2, m4, m2])/2 + (3*ii[m6, m2, m4, m3])/2 + 
     ii[m6, m2, m4, m4] - ii[m6, m2, m4, m9]/2 - ii[m6, m2, m5, m1] + 
     ii[m6, m2, m5, m13] + ii[m6, m2, m5, m14] - ii[m6, m2, m5, m2] - 
     2*ii[m6, m2, m5, m9] + 2*ii[m6, m2, m6, m10] - ii[m6, m2, m6, m14] - 
     ii[m6, m2, m6, m15] + ii[m6, m2, m6, m2] + ii[m6, m2, m6, m3] - 
     2*ii[m6, m2, m7, m11] + ii[m6, m2, m7, m15] + ii[m6, m2, m7, m16] - 
     ii[m6, m2, m7, m3] - ii[m6, m2, m7, m4] - ii[m6, m2, m8, m1] - 
     2*ii[m6, m2, m8, m12] + ii[m6, m2, m8, m13] + ii[m6, m2, m8, m16] - 
     ii[m6, m2, m8, m4] + ii[m6, m2, m9, m1]/2 - ii[m6, m2, m9, m2]/2 - 
     ii[m6, m2, m9, m3]/2 + ii[m6, m2, m9, m4]/2 + ii[m6, m3, m1, m1] + 
     ii[m6, m3, m1, m10] - ii[m6, m3, m1, m11]/2 - ii[m6, m3, m1, m13] - 
     ii[m6, m3, m1, m14] - ii[m6, m3, m1, m15] + (3*ii[m6, m3, m1, m2])/2 + 
     (3*ii[m6, m3, m1, m3])/2 + ii[m6, m3, m1, m4] + ii[m6, m3, m1, m9]/2 + 
     ii[m6, m3, m11, m1]/2 - ii[m6, m3, m11, m2]/2 - ii[m6, m3, m11, m3]/2 + 
     ii[m6, m3, m11, m4]/2 - ii[m6, m3, m14, m10] + ii[m6, m3, m14, m15] - 
     ii[m6, m3, m14, m3] - ii[m6, m3, m14, m4] + ii[m6, m3, m14, m9] - 
     ii[m6, m3, m15, m1] - ii[m6, m3, m15, m10] + ii[m6, m3, m15, m11] + 
     ii[m6, m3, m15, m14] - ii[m6, m3, m15, m2] + ii[m6, m3, m2, m1]/2 - 
     ii[m6, m3, m2, m11]/2 + ii[m6, m3, m2, m4]/2 - ii[m6, m3, m2, m9]/2 - 
     ii[m6, m3, m29, m33]/2 + ii[m6, m3, m3, m1]/2 - ii[m6, m3, m3, m11]/2 + 
     ii[m6, m3, m3, m4]/2 - ii[m6, m3, m3, m9]/2 - ii[m6, m3, m33, m33] + 
     ii[m6, m3, m4, m1] + ii[m6, m3, m4, m10] + ii[m6, m3, m4, m11]/2 - 
     ii[m6, m3, m4, m14] - ii[m6, m3, m4, m15] - ii[m6, m3, m4, m16] + 
     (3*ii[m6, m3, m4, m2])/2 + (3*ii[m6, m3, m4, m3])/2 + 
     ii[m6, m3, m4, m4] - ii[m6, m3, m4, m9]/2 - ii[m6, m3, m5, m1] + 
     ii[m6, m3, m5, m13] + ii[m6, m3, m5, m14] - ii[m6, m3, m5, m2] - 
     2*ii[m6, m3, m5, m9] + 2*ii[m6, m3, m6, m10] - ii[m6, m3, m6, m14] - 
     ii[m6, m3, m6, m15] + ii[m6, m3, m6, m2] + ii[m6, m3, m6, m3] - 
     2*ii[m6, m3, m7, m11] + ii[m6, m3, m7, m15] + ii[m6, m3, m7, m16] - 
     ii[m6, m3, m7, m3] - ii[m6, m3, m7, m4] - ii[m6, m3, m8, m1] - 
     2*ii[m6, m3, m8, m12] + ii[m6, m3, m8, m13] + ii[m6, m3, m8, m16] - 
     ii[m6, m3, m8, m4] + ii[m6, m3, m9, m1]/2 - ii[m6, m3, m9, m2]/2 - 
     ii[m6, m3, m9, m3]/2 + ii[m6, m3, m9, m4]/2 - ii[m6, m30, m30, m1]/2 + 
     ii[m6, m30, m30, m11]/2 - ii[m6, m30, m30, m4]/2 + 
     ii[m6, m30, m30, m9]/2 + ii[m6, m30, m31, m1]/2 - 
     ii[m6, m30, m31, m11]/2 + ii[m6, m30, m31, m4]/2 - 
     ii[m6, m30, m31, m9]/2 - ii[m6, m30, m32, m11]/2 + 
     ii[m6, m30, m32, m2]/2 + ii[m6, m30, m32, m3]/2 - 
     ii[m6, m30, m32, m9]/2 + ii[m6, m31, m30, m1]/2 - 
     ii[m6, m31, m30, m11]/2 + ii[m6, m31, m30, m4]/2 - 
     ii[m6, m31, m30, m9]/2 - ii[m6, m31, m31, m1]/2 + 
     ii[m6, m31, m31, m11]/2 - ii[m6, m31, m31, m4]/2 + 
     ii[m6, m31, m31, m9]/2 + ii[m6, m31, m32, m11]/2 - 
     ii[m6, m31, m32, m2]/2 - ii[m6, m31, m32, m3]/2 + 
     ii[m6, m31, m32, m9]/2 + ii[m6, m32, m30, m1]/2 - 
     ii[m6, m32, m30, m11]/2 + ii[m6, m32, m30, m4]/2 - 
     ii[m6, m32, m30, m9]/2 - ii[m6, m32, m31, m1]/2 + 
     ii[m6, m32, m31, m11]/2 - ii[m6, m32, m31, m4]/2 + 
     ii[m6, m32, m31, m9]/2 + ii[m6, m32, m32, m11]/2 - 
     ii[m6, m32, m32, m2]/2 - ii[m6, m32, m32, m3]/2 + 
     ii[m6, m32, m32, m9]/2 + 2*ii[m6, m4, m1, m10] + ii[m6, m4, m1, m11]/2 - 
     ii[m6, m4, m1, m14] - ii[m6, m4, m1, m15] + ii[m6, m4, m1, m2]/2 + 
     ii[m6, m4, m1, m3]/2 + ii[m6, m4, m1, m9]/2 + 3*ii[m6, m4, m10, m1] - 
     2*ii[m6, m4, m10, m14] - 2*ii[m6, m4, m10, m16] + ii[m6, m4, m10, m2] + 
     ii[m6, m4, m10, m3] + 3*ii[m6, m4, m10, m4] - ii[m6, m4, m11, m1]/2 + 
     ii[m6, m4, m11, m2]/2 + ii[m6, m4, m11, m3]/2 - ii[m6, m4, m11, m4]/2 - 
     2*ii[m6, m4, m14, m1] + ii[m6, m4, m14, m10] + ii[m6, m4, m14, m16] - 
     2*ii[m6, m4, m14, m4] + ii[m6, m4, m14, m9] - ii[m6, m4, m15, m1] + 
     ii[m6, m4, m15, m10] - ii[m6, m4, m15, m11] + ii[m6, m4, m15, m16] - 
     ii[m6, m4, m15, m4] - 2*ii[m6, m4, m16, m10] + ii[m6, m4, m16, m14] + 
     ii[m6, m4, m16, m15] - ii[m6, m4, m16, m2] - ii[m6, m4, m16, m3] + 
     (3*ii[m6, m4, m2, m1])/2 + ii[m6, m4, m2, m10] + ii[m6, m4, m2, m11]/2 - 
     ii[m6, m4, m2, m14] - ii[m6, m4, m2, m15] - ii[m6, m4, m2, m16] + 
     ii[m6, m4, m2, m2] + ii[m6, m4, m2, m3] + (3*ii[m6, m4, m2, m4])/2 - 
     ii[m6, m4, m2, m9]/2 + ii[m6, m4, m29, m33]/2 + 
     (3*ii[m6, m4, m3, m1])/2 + ii[m6, m4, m3, m10] + ii[m6, m4, m3, m11]/2 - 
     ii[m6, m4, m3, m14] - ii[m6, m4, m3, m15] - ii[m6, m4, m3, m16] + 
     ii[m6, m4, m3, m2] + ii[m6, m4, m3, m3] + (3*ii[m6, m4, m3, m4])/2 - 
     ii[m6, m4, m3, m9]/2 - ii[m6, m4, m4, m11]/2 + ii[m6, m4, m4, m2]/2 + 
     ii[m6, m4, m4, m3]/2 - ii[m6, m4, m4, m9]/2 - 4*ii[m6, m4, m6, m10] + 
     2*ii[m6, m4, m6, m14] + 2*ii[m6, m4, m6, m15] - 2*ii[m6, m4, m6, m2] - 
     2*ii[m6, m4, m6, m3] + ii[m6, m4, m9, m1]/2 - ii[m6, m4, m9, m2]/2 - 
     ii[m6, m4, m9, m3]/2 + ii[m6, m4, m9, m4]/2 - 2*ii[m6, m5, m1, m10] + 
     ii[m6, m5, m1, m14] + ii[m6, m5, m1, m15] - ii[m6, m5, m1, m2] - 
     ii[m6, m5, m1, m3] - 2*ii[m6, m5, m10, m1] + 2*ii[m6, m5, m10, m13] + 
     2*ii[m6, m5, m10, m14] - 2*ii[m6, m5, m10, m2] - 4*ii[m6, m5, m10, m9] + 
     2*ii[m6, m5, m13, m10] - ii[m6, m5, m13, m14] - ii[m6, m5, m13, m15] + 
     ii[m6, m5, m13, m2] + ii[m6, m5, m13, m3] + ii[m6, m5, m14, m1] + 
     2*ii[m6, m5, m14, m10] - ii[m6, m5, m14, m13] - 2*ii[m6, m5, m14, m14] - 
     ii[m6, m5, m14, m15] + 2*ii[m6, m5, m14, m2] + ii[m6, m5, m14, m3] + 
     2*ii[m6, m5, m14, m9] + ii[m6, m5, m15, m1] - ii[m6, m5, m15, m13] - 
     ii[m6, m5, m15, m14] + ii[m6, m5, m15, m2] + 2*ii[m6, m5, m15, m9] - 
     ii[m6, m5, m2, m1] - 2*ii[m6, m5, m2, m10] + ii[m6, m5, m2, m13] + 
     2*ii[m6, m5, m2, m14] + ii[m6, m5, m2, m15] - 2*ii[m6, m5, m2, m2] - 
     ii[m6, m5, m2, m3] - 2*ii[m6, m5, m2, m9] - ii[m6, m5, m3, m1] + 
     ii[m6, m5, m3, m13] + ii[m6, m5, m3, m14] - ii[m6, m5, m3, m2] - 
     2*ii[m6, m5, m3, m9] - 4*ii[m6, m5, m9, m10] + 2*ii[m6, m5, m9, m14] + 
     2*ii[m6, m5, m9, m15] - 2*ii[m6, m5, m9, m2] - 2*ii[m6, m5, m9, m3] - 
     4*ii[m6, m6, m1, m10] + 2*ii[m6, m6, m1, m14] + 2*ii[m6, m6, m1, m15] - 
     2*ii[m6, m6, m1, m2] - 2*ii[m6, m6, m1, m3] + 4*ii[m6, m6, m14, m10] - 
     2*ii[m6, m6, m14, m14] - 2*ii[m6, m6, m14, m15] + 
     2*ii[m6, m6, m14, m2] + 2*ii[m6, m6, m14, m3] + 4*ii[m6, m6, m15, m10] - 
     2*ii[m6, m6, m15, m14] - 2*ii[m6, m6, m15, m15] + 
     2*ii[m6, m6, m15, m2] + 2*ii[m6, m6, m15, m3] + ii[m6, m6, m29, m33] - 
     4*ii[m6, m6, m4, m10] + 2*ii[m6, m6, m4, m14] + 2*ii[m6, m6, m4, m15] - 
     2*ii[m6, m6, m4, m2] - 2*ii[m6, m6, m4, m3] - 8*ii[m6, m6, m6, m10] + 
     4*ii[m6, m6, m6, m14] + 4*ii[m6, m6, m6, m15] - 4*ii[m6, m6, m6, m2] - 
     4*ii[m6, m6, m6, m3] - 4*ii[m6, m7, m10, m11] + 2*ii[m6, m7, m10, m15] + 
     2*ii[m6, m7, m10, m16] - 2*ii[m6, m7, m10, m3] - 2*ii[m6, m7, m10, m4] - 
     4*ii[m6, m7, m11, m10] + 2*ii[m6, m7, m11, m14] + 
     2*ii[m6, m7, m11, m15] - 2*ii[m6, m7, m11, m2] - 2*ii[m6, m7, m11, m3] + 
     2*ii[m6, m7, m14, m11] - ii[m6, m7, m14, m15] - ii[m6, m7, m14, m16] + 
     ii[m6, m7, m14, m3] + ii[m6, m7, m14, m4] + 2*ii[m6, m7, m15, m10] + 
     2*ii[m6, m7, m15, m11] - ii[m6, m7, m15, m14] - 2*ii[m6, m7, m15, m15] - 
     ii[m6, m7, m15, m16] + ii[m6, m7, m15, m2] + 2*ii[m6, m7, m15, m3] + 
     ii[m6, m7, m15, m4] + 2*ii[m6, m7, m16, m10] - ii[m6, m7, m16, m14] - 
     ii[m6, m7, m16, m15] + ii[m6, m7, m16, m2] + ii[m6, m7, m16, m3] - 
     2*ii[m6, m7, m2, m11] + ii[m6, m7, m2, m15] + ii[m6, m7, m2, m16] - 
     ii[m6, m7, m2, m3] - ii[m6, m7, m2, m4] - 2*ii[m6, m7, m3, m10] - 
     2*ii[m6, m7, m3, m11] + ii[m6, m7, m3, m14] + 2*ii[m6, m7, m3, m15] + 
     ii[m6, m7, m3, m16] - ii[m6, m7, m3, m2] - 2*ii[m6, m7, m3, m3] - 
     ii[m6, m7, m3, m4] - 2*ii[m6, m7, m4, m10] + ii[m6, m7, m4, m14] + 
     ii[m6, m7, m4, m15] - ii[m6, m7, m4, m2] - ii[m6, m7, m4, m3] - 
     2*ii[m6, m8, m1, m10] + ii[m6, m8, m1, m14] + ii[m6, m8, m1, m15] - 
     ii[m6, m8, m1, m2] - ii[m6, m8, m1, m3] - 2*ii[m6, m8, m10, m1] - 
     4*ii[m6, m8, m10, m12] + 2*ii[m6, m8, m10, m13] + 
     2*ii[m6, m8, m10, m16] - 2*ii[m6, m8, m10, m4] - 
     4*ii[m6, m8, m12, m10] + 2*ii[m6, m8, m12, m14] + 
     2*ii[m6, m8, m12, m15] - 2*ii[m6, m8, m12, m2] - 2*ii[m6, m8, m12, m3] + 
     2*ii[m6, m8, m13, m10] - ii[m6, m8, m13, m14] - ii[m6, m8, m13, m15] + 
     ii[m6, m8, m13, m2] + ii[m6, m8, m13, m3] + ii[m6, m8, m14, m1] + 
     2*ii[m6, m8, m14, m12] - ii[m6, m8, m14, m13] - ii[m6, m8, m14, m16] + 
     ii[m6, m8, m14, m4] + ii[m6, m8, m15, m1] + 2*ii[m6, m8, m15, m12] - 
     ii[m6, m8, m15, m13] - ii[m6, m8, m15, m16] + ii[m6, m8, m15, m4] + 
     2*ii[m6, m8, m16, m10] - ii[m6, m8, m16, m14] - ii[m6, m8, m16, m15] + 
     ii[m6, m8, m16, m2] + ii[m6, m8, m16, m3] - ii[m6, m8, m2, m1] - 
     2*ii[m6, m8, m2, m12] + ii[m6, m8, m2, m13] + ii[m6, m8, m2, m16] - 
     ii[m6, m8, m2, m4] - ii[m6, m8, m3, m1] - 2*ii[m6, m8, m3, m12] + 
     ii[m6, m8, m3, m13] + ii[m6, m8, m3, m16] - ii[m6, m8, m3, m4] - 
     2*ii[m6, m8, m4, m10] + ii[m6, m8, m4, m14] + ii[m6, m8, m4, m15] - 
     ii[m6, m8, m4, m2] - ii[m6, m8, m4, m3] - ii[m7, m1, m1, m10]/2 - 
     ii[m7, m1, m1, m12]/2 + ii[m7, m1, m1, m3]/2 + ii[m7, m1, m1, m4]/2 + 
     ii[m7, m1, m10, m1]/2 + ii[m7, m1, m10, m2]/2 - ii[m7, m1, m10, m3]/2 - 
     ii[m7, m1, m10, m4]/2 + 3*ii[m7, m1, m11, m1] - 2*ii[m7, m1, m11, m13] - 
     2*ii[m7, m1, m11, m15] + 3*ii[m7, m1, m11, m2] + ii[m7, m1, m11, m3] + 
     ii[m7, m1, m11, m4] - ii[m7, m1, m12, m1]/2 - ii[m7, m1, m12, m2]/2 + 
     ii[m7, m1, m12, m3]/2 + ii[m7, m1, m12, m4]/2 - 2*ii[m7, m1, m13, m11] + 
     ii[m7, m1, m13, m15] + ii[m7, m1, m13, m16] - ii[m7, m1, m13, m3] - 
     ii[m7, m1, m13, m4] - 2*ii[m7, m1, m15, m1] + ii[m7, m1, m15, m10] + 
     ii[m7, m1, m15, m11] + ii[m7, m1, m15, m13] - 2*ii[m7, m1, m15, m2] - 
     ii[m7, m1, m16, m1] + ii[m7, m1, m16, m11] - ii[m7, m1, m16, m12] + 
     ii[m7, m1, m16, m13] - ii[m7, m1, m16, m2] + ii[m7, m1, m2, m10]/2 + 
     2*ii[m7, m1, m2, m11] + ii[m7, m1, m2, m12]/2 - ii[m7, m1, m2, m15] - 
     ii[m7, m1, m2, m16] + ii[m7, m1, m2, m3]/2 + ii[m7, m1, m2, m4]/2 - 
     ii[m7, m1, m29, m33]/2 + (3*ii[m7, m1, m3, m1])/2 - 
     ii[m7, m1, m3, m10]/2 + ii[m7, m1, m3, m11] + ii[m7, m1, m3, m12]/2 - 
     ii[m7, m1, m3, m13] - ii[m7, m1, m3, m15] - ii[m7, m1, m3, m16] + 
     (3*ii[m7, m1, m3, m2])/2 + ii[m7, m1, m3, m3] + ii[m7, m1, m3, m4] - 
     ii[m7, m1, m33, m33] + ii[m7, m1, m34, m33]/2 + 
     (3*ii[m7, m1, m4, m1])/2 - ii[m7, m1, m4, m10]/2 + ii[m7, m1, m4, m11] + 
     ii[m7, m1, m4, m12]/2 - ii[m7, m1, m4, m13] - ii[m7, m1, m4, m15] - 
     ii[m7, m1, m4, m16] + (3*ii[m7, m1, m4, m2])/2 + ii[m7, m1, m4, m3] + 
     ii[m7, m1, m4, m4] - 4*ii[m7, m1, m7, m11] + 2*ii[m7, m1, m7, m15] + 
     2*ii[m7, m1, m7, m16] - 2*ii[m7, m1, m7, m3] - 2*ii[m7, m1, m7, m4] + 
     2*ii[m7, m11, m1, m1] - 2*ii[m7, m11, m1, m13] - 
     2*ii[m7, m11, m1, m15] + 2*ii[m7, m11, m1, m2] + 2*ii[m7, m11, m1, m3] + 
     2*ii[m7, m11, m1, m4] - 4*ii[m7, m11, m11, m1] - 
     8*ii[m7, m11, m11, m11] + 4*ii[m7, m11, m11, m15] + 
     4*ii[m7, m11, m11, m16] - 4*ii[m7, m11, m11, m2] + 
     2*ii[m7, m11, m15, m2] - 2*ii[m7, m11, m15, m4] + 
     2*ii[m7, m11, m16, m1] - 2*ii[m7, m11, m16, m3] + 
     2*ii[m7, m11, m2, m1] - 2*ii[m7, m11, m2, m14] - 
     2*ii[m7, m11, m2, m16] + 2*ii[m7, m11, m2, m2] + 2*ii[m7, m11, m2, m3] + 
     2*ii[m7, m11, m2, m4] + ii[m7, m11, m29, m33] - ii[m7, m11, m34, m33] - 
     2*ii[m7, m11, m5, m1] + 2*ii[m7, m11, m5, m13] + 
     2*ii[m7, m11, m5, m14] - 2*ii[m7, m11, m5, m2] - 4*ii[m7, m11, m5, m9] - 
     4*ii[m7, m11, m6, m10] + 2*ii[m7, m11, m6, m14] + 
     2*ii[m7, m11, m6, m15] - 2*ii[m7, m11, m6, m2] - 2*ii[m7, m11, m6, m3] + 
     4*ii[m7, m11, m7, m11] - 2*ii[m7, m11, m7, m15] - 
     2*ii[m7, m11, m7, m16] + 2*ii[m7, m11, m7, m3] + 2*ii[m7, m11, m7, m4] - 
     2*ii[m7, m11, m8, m1] - 4*ii[m7, m11, m8, m12] + 
     2*ii[m7, m11, m8, m13] + 2*ii[m7, m11, m8, m16] - 
     2*ii[m7, m11, m8, m4] - ii[m7, m15, m1, m1] + ii[m7, m15, m1, m10] + 
     ii[m7, m15, m1, m11] + ii[m7, m15, m1, m13] - ii[m7, m15, m1, m2] - 
     ii[m7, m15, m1, m3] - ii[m7, m15, m1, m4] - ii[m7, m15, m10, m1] - 
     ii[m7, m15, m10, m2] + ii[m7, m15, m10, m3] + ii[m7, m15, m10, m4] - 
     ii[m7, m15, m11, m1] + ii[m7, m15, m11, m2] + ii[m7, m15, m11, m3] - 
     ii[m7, m15, m11, m4] + 2*ii[m7, m15, m15, m1] - 
     2*ii[m7, m15, m15, m10] - 2*ii[m7, m15, m15, m11] + 
     2*ii[m7, m15, m15, m15] - 2*ii[m7, m15, m15, m3] - ii[m7, m15, m2, m1] - 
     ii[m7, m15, m2, m10] + ii[m7, m15, m2, m11] + ii[m7, m15, m2, m14] - 
     ii[m7, m15, m2, m2] - ii[m7, m15, m3, m1] + ii[m7, m15, m3, m10] + 
     ii[m7, m15, m3, m11] - ii[m7, m15, m3, m15] + ii[m7, m15, m3, m3] + 
     ii[m7, m15, m33, m33] - ii[m7, m15, m4, m1] + ii[m7, m15, m4, m10] - 
     ii[m7, m15, m4, m11] + ii[m7, m15, m4, m16] - ii[m7, m15, m4, m4] + 
     ii[m7, m15, m5, m1] - ii[m7, m15, m5, m13] - ii[m7, m15, m5, m14] + 
     ii[m7, m15, m5, m2] + 2*ii[m7, m15, m5, m9] + 2*ii[m7, m15, m6, m10] - 
     ii[m7, m15, m6, m14] - ii[m7, m15, m6, m15] + ii[m7, m15, m6, m2] + 
     ii[m7, m15, m6, m3] + 2*ii[m7, m15, m7, m11] - ii[m7, m15, m7, m15] - 
     ii[m7, m15, m7, m16] + ii[m7, m15, m7, m3] + ii[m7, m15, m7, m4] + 
     ii[m7, m15, m8, m1] + 2*ii[m7, m15, m8, m12] - ii[m7, m15, m8, m13] - 
     ii[m7, m15, m8, m16] + ii[m7, m15, m8, m4] - ii[m7, m16, m1, m1] + 
     ii[m7, m16, m1, m11] - ii[m7, m16, m1, m12] + ii[m7, m16, m1, m13] - 
     ii[m7, m16, m1, m2] + ii[m7, m16, m11, m1] - ii[m7, m16, m11, m2] - 
     ii[m7, m16, m11, m3] + ii[m7, m16, m11, m4] - ii[m7, m16, m12, m1] - 
     ii[m7, m16, m12, m2] + ii[m7, m16, m12, m3] + ii[m7, m16, m12, m4] - 
     2*ii[m7, m16, m16, m11] - 2*ii[m7, m16, m16, m12] + 
     2*ii[m7, m16, m16, m16] + 2*ii[m7, m16, m16, m2] - 
     2*ii[m7, m16, m16, m4] - ii[m7, m16, m2, m1] + ii[m7, m16, m2, m11] + 
     ii[m7, m16, m2, m12] + ii[m7, m16, m2, m14] - ii[m7, m16, m2, m2] - 
     ii[m7, m16, m2, m3] - ii[m7, m16, m2, m4] - ii[m7, m16, m3, m11] + 
     ii[m7, m16, m3, m12] + ii[m7, m16, m3, m15] - ii[m7, m16, m3, m2] - 
     ii[m7, m16, m3, m3] + ii[m7, m16, m33, m33] + ii[m7, m16, m4, m11] + 
     ii[m7, m16, m4, m12] - ii[m7, m16, m4, m16] - ii[m7, m16, m4, m2] + 
     ii[m7, m16, m4, m4] + ii[m7, m16, m5, m1] - ii[m7, m16, m5, m13] - 
     ii[m7, m16, m5, m14] + ii[m7, m16, m5, m2] + 2*ii[m7, m16, m5, m9] + 
     2*ii[m7, m16, m6, m10] - ii[m7, m16, m6, m14] - ii[m7, m16, m6, m15] + 
     ii[m7, m16, m6, m2] + ii[m7, m16, m6, m3] + 2*ii[m7, m16, m7, m11] - 
     ii[m7, m16, m7, m15] - ii[m7, m16, m7, m16] + ii[m7, m16, m7, m3] + 
     ii[m7, m16, m7, m4] + ii[m7, m16, m8, m1] + 2*ii[m7, m16, m8, m12] - 
     ii[m7, m16, m8, m13] - ii[m7, m16, m8, m16] + ii[m7, m16, m8, m4] + 
     ii[m7, m2, m1, m10]/2 + 2*ii[m7, m2, m1, m11] + ii[m7, m2, m1, m12]/2 - 
     ii[m7, m2, m1, m15] - ii[m7, m2, m1, m16] + ii[m7, m2, m1, m3]/2 + 
     ii[m7, m2, m1, m4]/2 - ii[m7, m2, m10, m1]/2 - ii[m7, m2, m10, m2]/2 + 
     ii[m7, m2, m10, m3]/2 + ii[m7, m2, m10, m4]/2 + 3*ii[m7, m2, m11, m1] - 
     2*ii[m7, m2, m11, m14] - 2*ii[m7, m2, m11, m16] + 
     3*ii[m7, m2, m11, m2] + ii[m7, m2, m11, m3] + ii[m7, m2, m11, m4] + 
     ii[m7, m2, m12, m1]/2 + ii[m7, m2, m12, m2]/2 - ii[m7, m2, m12, m3]/2 - 
     ii[m7, m2, m12, m4]/2 - 2*ii[m7, m2, m14, m11] + ii[m7, m2, m14, m15] + 
     ii[m7, m2, m14, m16] - ii[m7, m2, m14, m3] - ii[m7, m2, m14, m4] - 
     ii[m7, m2, m15, m1] - ii[m7, m2, m15, m10] + ii[m7, m2, m15, m11] + 
     ii[m7, m2, m15, m14] - ii[m7, m2, m15, m2] - 2*ii[m7, m2, m16, m1] + 
     ii[m7, m2, m16, m11] + ii[m7, m2, m16, m12] + ii[m7, m2, m16, m14] - 
     2*ii[m7, m2, m16, m2] - ii[m7, m2, m2, m10]/2 - ii[m7, m2, m2, m12]/2 + 
     ii[m7, m2, m2, m3]/2 + ii[m7, m2, m2, m4]/2 - ii[m7, m2, m29, m33]/2 + 
     (3*ii[m7, m2, m3, m1])/2 + ii[m7, m2, m3, m10]/2 + ii[m7, m2, m3, m11] - 
     ii[m7, m2, m3, m12]/2 - ii[m7, m2, m3, m14] - ii[m7, m2, m3, m15] - 
     ii[m7, m2, m3, m16] + (3*ii[m7, m2, m3, m2])/2 + ii[m7, m2, m3, m3] + 
     ii[m7, m2, m3, m4] - ii[m7, m2, m33, m33] + ii[m7, m2, m34, m33]/2 + 
     (3*ii[m7, m2, m4, m1])/2 + ii[m7, m2, m4, m10]/2 + ii[m7, m2, m4, m11] - 
     ii[m7, m2, m4, m12]/2 - ii[m7, m2, m4, m14] - ii[m7, m2, m4, m15] - 
     ii[m7, m2, m4, m16] + (3*ii[m7, m2, m4, m2])/2 + ii[m7, m2, m4, m3] + 
     ii[m7, m2, m4, m4] - 4*ii[m7, m2, m7, m11] + 2*ii[m7, m2, m7, m15] + 
     2*ii[m7, m2, m7, m16] - 2*ii[m7, m2, m7, m3] - 2*ii[m7, m2, m7, m4] + 
     ii[m7, m25, m25, m10]/2 + ii[m7, m25, m25, m12]/2 - 
     ii[m7, m25, m25, m3]/2 - ii[m7, m25, m25, m4]/2 - 
     ii[m7, m25, m26, m1]/2 + ii[m7, m25, m26, m10]/2 + 
     ii[m7, m25, m26, m12]/2 - ii[m7, m25, m26, m2]/2 - 
     ii[m7, m25, m27, m10]/2 - ii[m7, m25, m27, m12]/2 + 
     ii[m7, m25, m27, m3]/2 + ii[m7, m25, m27, m4]/2 + 
     ii[m7, m26, m25, m10]/2 + ii[m7, m26, m25, m12]/2 - 
     ii[m7, m26, m25, m3]/2 - ii[m7, m26, m25, m4]/2 - 
     ii[m7, m26, m26, m1]/2 + ii[m7, m26, m26, m10]/2 + 
     ii[m7, m26, m26, m12]/2 - ii[m7, m26, m26, m2]/2 - 
     ii[m7, m26, m27, m10]/2 - ii[m7, m26, m27, m12]/2 + 
     ii[m7, m26, m27, m3]/2 + ii[m7, m26, m27, m4]/2 - 
     ii[m7, m27, m25, m10]/2 - ii[m7, m27, m25, m12]/2 + 
     ii[m7, m27, m25, m3]/2 + ii[m7, m27, m25, m4]/2 + 
     ii[m7, m27, m26, m1]/2 - ii[m7, m27, m26, m10]/2 - 
     ii[m7, m27, m26, m12]/2 + ii[m7, m27, m26, m2]/2 + 
     ii[m7, m27, m27, m10]/2 + ii[m7, m27, m27, m12]/2 - 
     ii[m7, m27, m27, m3]/2 - ii[m7, m27, m27, m4]/2 + ii[m7, m3, m1, m1] - 
     ii[m7, m3, m1, m10]/2 + ii[m7, m3, m1, m11] + ii[m7, m3, m1, m12]/2 - 
     ii[m7, m3, m1, m13] - ii[m7, m3, m1, m15] - ii[m7, m3, m1, m16] + 
     ii[m7, m3, m1, m2] + (3*ii[m7, m3, m1, m3])/2 + 
     (3*ii[m7, m3, m1, m4])/2 + ii[m7, m3, m10, m1]/2 + 
     ii[m7, m3, m10, m2]/2 - ii[m7, m3, m10, m3]/2 - ii[m7, m3, m10, m4]/2 + 
     ii[m7, m3, m12, m1]/2 + ii[m7, m3, m12, m2]/2 - ii[m7, m3, m12, m3]/2 - 
     ii[m7, m3, m12, m4]/2 - ii[m7, m3, m15, m1] + ii[m7, m3, m15, m10] - 
     ii[m7, m3, m15, m11] + ii[m7, m3, m15, m16] - ii[m7, m3, m15, m4] - 
     ii[m7, m3, m16, m11] + ii[m7, m3, m16, m12] + ii[m7, m3, m16, m15] - 
     ii[m7, m3, m16, m2] - ii[m7, m3, m16, m3] + ii[m7, m3, m2, m1] + 
     ii[m7, m3, m2, m10]/2 + ii[m7, m3, m2, m11] - ii[m7, m3, m2, m12]/2 - 
     ii[m7, m3, m2, m14] - ii[m7, m3, m2, m15] - ii[m7, m3, m2, m16] + 
     ii[m7, m3, m2, m2] + (3*ii[m7, m3, m2, m3])/2 + 
     (3*ii[m7, m3, m2, m4])/2 + ii[m7, m3, m29, m33]/2 + 
     ii[m7, m3, m3, m1]/2 - ii[m7, m3, m3, m10]/2 - ii[m7, m3, m3, m12]/2 + 
     ii[m7, m3, m3, m2]/2 - ii[m7, m3, m34, m33]/2 + ii[m7, m3, m4, m1]/2 - 
     ii[m7, m3, m4, m10]/2 - ii[m7, m3, m4, m12]/2 + ii[m7, m3, m4, m2]/2 - 
     ii[m7, m3, m5, m1] + ii[m7, m3, m5, m13] + ii[m7, m3, m5, m14] - 
     ii[m7, m3, m5, m2] - 2*ii[m7, m3, m5, m9] - 2*ii[m7, m3, m6, m10] + 
     ii[m7, m3, m6, m14] + ii[m7, m3, m6, m15] - ii[m7, m3, m6, m2] - 
     ii[m7, m3, m6, m3] + 2*ii[m7, m3, m7, m11] - ii[m7, m3, m7, m15] - 
     ii[m7, m3, m7, m16] + ii[m7, m3, m7, m3] + ii[m7, m3, m7, m4] - 
     ii[m7, m3, m8, m1] - 2*ii[m7, m3, m8, m12] + ii[m7, m3, m8, m13] + 
     ii[m7, m3, m8, m16] - ii[m7, m3, m8, m4] + ii[m7, m4, m1, m1] - 
     ii[m7, m4, m1, m10]/2 + ii[m7, m4, m1, m11] + ii[m7, m4, m1, m12]/2 - 
     ii[m7, m4, m1, m13] - ii[m7, m4, m1, m15] - ii[m7, m4, m1, m16] + 
     ii[m7, m4, m1, m2] + (3*ii[m7, m4, m1, m3])/2 + 
     (3*ii[m7, m4, m1, m4])/2 + ii[m7, m4, m10, m1]/2 + 
     ii[m7, m4, m10, m2]/2 - ii[m7, m4, m10, m3]/2 - ii[m7, m4, m10, m4]/2 + 
     ii[m7, m4, m12, m1]/2 + ii[m7, m4, m12, m2]/2 - ii[m7, m4, m12, m3]/2 - 
     ii[m7, m4, m12, m4]/2 - ii[m7, m4, m15, m1] + ii[m7, m4, m15, m10] - 
     ii[m7, m4, m15, m11] + ii[m7, m4, m15, m16] - ii[m7, m4, m15, m4] - 
     ii[m7, m4, m16, m11] + ii[m7, m4, m16, m12] + ii[m7, m4, m16, m15] - 
     ii[m7, m4, m16, m2] - ii[m7, m4, m16, m3] + ii[m7, m4, m2, m1] + 
     ii[m7, m4, m2, m10]/2 + ii[m7, m4, m2, m11] - ii[m7, m4, m2, m12]/2 - 
     ii[m7, m4, m2, m14] - ii[m7, m4, m2, m15] - ii[m7, m4, m2, m16] + 
     ii[m7, m4, m2, m2] + (3*ii[m7, m4, m2, m3])/2 + 
     (3*ii[m7, m4, m2, m4])/2 + ii[m7, m4, m29, m33]/2 + 
     ii[m7, m4, m3, m1]/2 - ii[m7, m4, m3, m10]/2 - ii[m7, m4, m3, m12]/2 + 
     ii[m7, m4, m3, m2]/2 - ii[m7, m4, m34, m33]/2 + ii[m7, m4, m4, m1]/2 - 
     ii[m7, m4, m4, m10]/2 - ii[m7, m4, m4, m12]/2 + ii[m7, m4, m4, m2]/2 - 
     ii[m7, m4, m5, m1] + ii[m7, m4, m5, m13] + ii[m7, m4, m5, m14] - 
     ii[m7, m4, m5, m2] - 2*ii[m7, m4, m5, m9] - 2*ii[m7, m4, m6, m10] + 
     ii[m7, m4, m6, m14] + ii[m7, m4, m6, m15] - ii[m7, m4, m6, m2] - 
     ii[m7, m4, m6, m3] + 2*ii[m7, m4, m7, m11] - ii[m7, m4, m7, m15] - 
     ii[m7, m4, m7, m16] + ii[m7, m4, m7, m3] + ii[m7, m4, m7, m4] - 
     ii[m7, m4, m8, m1] - 2*ii[m7, m4, m8, m12] + ii[m7, m4, m8, m13] + 
     ii[m7, m4, m8, m16] - ii[m7, m4, m8, m4] - 2*ii[m7, m5, m1, m11] + 
     ii[m7, m5, m1, m15] + ii[m7, m5, m1, m16] - ii[m7, m5, m1, m3] - 
     ii[m7, m5, m1, m4] - 2*ii[m7, m5, m11, m1] + 2*ii[m7, m5, m11, m13] + 
     2*ii[m7, m5, m11, m14] - 2*ii[m7, m5, m11, m2] - 4*ii[m7, m5, m11, m9] + 
     2*ii[m7, m5, m13, m11] - ii[m7, m5, m13, m15] - ii[m7, m5, m13, m16] + 
     ii[m7, m5, m13, m3] + ii[m7, m5, m13, m4] + 2*ii[m7, m5, m14, m11] - 
     ii[m7, m5, m14, m15] - ii[m7, m5, m14, m16] + ii[m7, m5, m14, m3] + 
     ii[m7, m5, m14, m4] + ii[m7, m5, m15, m1] - ii[m7, m5, m15, m13] - 
     ii[m7, m5, m15, m14] + ii[m7, m5, m15, m2] + 2*ii[m7, m5, m15, m9] + 
     ii[m7, m5, m16, m1] - ii[m7, m5, m16, m13] - ii[m7, m5, m16, m14] + 
     ii[m7, m5, m16, m2] + 2*ii[m7, m5, m16, m9] - 2*ii[m7, m5, m2, m11] + 
     ii[m7, m5, m2, m15] + ii[m7, m5, m2, m16] - ii[m7, m5, m2, m3] - 
     ii[m7, m5, m2, m4] - ii[m7, m5, m3, m1] + ii[m7, m5, m3, m13] + 
     ii[m7, m5, m3, m14] - ii[m7, m5, m3, m2] - 2*ii[m7, m5, m3, m9] - 
     ii[m7, m5, m4, m1] + ii[m7, m5, m4, m13] + ii[m7, m5, m4, m14] - 
     ii[m7, m5, m4, m2] - 2*ii[m7, m5, m4, m9] - 4*ii[m7, m5, m9, m11] + 
     2*ii[m7, m5, m9, m15] + 2*ii[m7, m5, m9, m16] - 2*ii[m7, m5, m9, m3] - 
     2*ii[m7, m5, m9, m4] - 4*ii[m7, m6, m10, m11] + 2*ii[m7, m6, m10, m15] + 
     2*ii[m7, m6, m10, m16] - 2*ii[m7, m6, m10, m3] - 2*ii[m7, m6, m10, m4] - 
     4*ii[m7, m6, m11, m10] + 2*ii[m7, m6, m11, m14] + 
     2*ii[m7, m6, m11, m15] - 2*ii[m7, m6, m11, m2] - 2*ii[m7, m6, m11, m3] + 
     2*ii[m7, m6, m14, m11] - ii[m7, m6, m14, m15] - ii[m7, m6, m14, m16] + 
     ii[m7, m6, m14, m3] + ii[m7, m6, m14, m4] + 2*ii[m7, m6, m15, m10] + 
     2*ii[m7, m6, m15, m11] - ii[m7, m6, m15, m14] - 2*ii[m7, m6, m15, m15] - 
     ii[m7, m6, m15, m16] + ii[m7, m6, m15, m2] + 2*ii[m7, m6, m15, m3] + 
     ii[m7, m6, m15, m4] + 2*ii[m7, m6, m16, m10] - ii[m7, m6, m16, m14] - 
     ii[m7, m6, m16, m15] + ii[m7, m6, m16, m2] + ii[m7, m6, m16, m3] - 
     2*ii[m7, m6, m2, m11] + ii[m7, m6, m2, m15] + ii[m7, m6, m2, m16] - 
     ii[m7, m6, m2, m3] - ii[m7, m6, m2, m4] - 2*ii[m7, m6, m3, m10] - 
     2*ii[m7, m6, m3, m11] + ii[m7, m6, m3, m14] + 2*ii[m7, m6, m3, m15] + 
     ii[m7, m6, m3, m16] - ii[m7, m6, m3, m2] - 2*ii[m7, m6, m3, m3] - 
     ii[m7, m6, m3, m4] - 2*ii[m7, m6, m4, m10] + ii[m7, m6, m4, m14] + 
     ii[m7, m6, m4, m15] - ii[m7, m6, m4, m2] - ii[m7, m6, m4, m3] - 
     4*ii[m7, m7, m1, m11] + 2*ii[m7, m7, m1, m15] + 2*ii[m7, m7, m1, m16] - 
     2*ii[m7, m7, m1, m3] - 2*ii[m7, m7, m1, m4] + 4*ii[m7, m7, m15, m11] - 
     2*ii[m7, m7, m15, m15] - 2*ii[m7, m7, m15, m16] + 
     2*ii[m7, m7, m15, m3] + 2*ii[m7, m7, m15, m4] + 4*ii[m7, m7, m16, m11] - 
     2*ii[m7, m7, m16, m15] - 2*ii[m7, m7, m16, m16] + 
     2*ii[m7, m7, m16, m3] + 2*ii[m7, m7, m16, m4] - 4*ii[m7, m7, m2, m11] + 
     2*ii[m7, m7, m2, m15] + 2*ii[m7, m7, m2, m16] - 2*ii[m7, m7, m2, m3] - 
     2*ii[m7, m7, m2, m4] - ii[m7, m7, m29, m33] - 2*ii[m7, m7, m33, m33] + 
     ii[m7, m7, m34, m33] - 8*ii[m7, m7, m7, m11] + 4*ii[m7, m7, m7, m15] + 
     4*ii[m7, m7, m7, m16] - 4*ii[m7, m7, m7, m3] - 4*ii[m7, m7, m7, m4] - 
     2*ii[m7, m8, m1, m11] + ii[m7, m8, m1, m15] + ii[m7, m8, m1, m16] - 
     ii[m7, m8, m1, m3] - ii[m7, m8, m1, m4] - 2*ii[m7, m8, m11, m1] - 
     4*ii[m7, m8, m11, m12] + 2*ii[m7, m8, m11, m13] + 
     2*ii[m7, m8, m11, m16] - 2*ii[m7, m8, m11, m4] - 
     4*ii[m7, m8, m12, m11] + 2*ii[m7, m8, m12, m15] + 
     2*ii[m7, m8, m12, m16] - 2*ii[m7, m8, m12, m3] - 2*ii[m7, m8, m12, m4] + 
     2*ii[m7, m8, m13, m11] - ii[m7, m8, m13, m15] - ii[m7, m8, m13, m16] + 
     ii[m7, m8, m13, m3] + ii[m7, m8, m13, m4] + ii[m7, m8, m15, m1] + 
     2*ii[m7, m8, m15, m12] - ii[m7, m8, m15, m13] - ii[m7, m8, m15, m16] + 
     ii[m7, m8, m15, m4] + ii[m7, m8, m16, m1] + 2*ii[m7, m8, m16, m11] + 
     2*ii[m7, m8, m16, m12] - ii[m7, m8, m16, m13] - ii[m7, m8, m16, m15] - 
     2*ii[m7, m8, m16, m16] + ii[m7, m8, m16, m3] + 2*ii[m7, m8, m16, m4] - 
     ii[m7, m8, m3, m1] - 2*ii[m7, m8, m3, m12] + ii[m7, m8, m3, m13] + 
     ii[m7, m8, m3, m16] - ii[m7, m8, m3, m4] - ii[m7, m8, m4, m1] - 
     2*ii[m7, m8, m4, m11] - 2*ii[m7, m8, m4, m12] + ii[m7, m8, m4, m13] + 
     ii[m7, m8, m4, m15] + 2*ii[m7, m8, m4, m16] - ii[m7, m8, m4, m3] - 
     2*ii[m7, m8, m4, m4] - ii[m8, m1, m1, m11]/2 + ii[m8, m1, m1, m2]/2 + 
     ii[m8, m1, m1, m3]/2 - ii[m8, m1, m1, m9]/2 - ii[m8, m1, m11, m1]/2 + 
     ii[m8, m1, m11, m2]/2 + ii[m8, m1, m11, m3]/2 - ii[m8, m1, m11, m4]/2 - 
     ii[m8, m1, m13, m12] + ii[m8, m1, m13, m16] - ii[m8, m1, m13, m3] - 
     ii[m8, m1, m13, m4] + ii[m8, m1, m13, m9] - ii[m8, m1, m16, m1] + 
     ii[m8, m1, m16, m11] - ii[m8, m1, m16, m12] + ii[m8, m1, m16, m13] - 
     ii[m8, m1, m16, m2] + (3*ii[m8, m1, m2, m1])/2 - ii[m8, m1, m2, m11]/2 + 
     ii[m8, m1, m2, m12] - ii[m8, m1, m2, m13] - ii[m8, m1, m2, m14] - 
     ii[m8, m1, m2, m16] + ii[m8, m1, m2, m2] + ii[m8, m1, m2, m3] + 
     (3*ii[m8, m1, m2, m4])/2 + ii[m8, m1, m2, m9]/2 - 
     ii[m8, m1, m28, m33]/2 + (3*ii[m8, m1, m3, m1])/2 + 
     ii[m8, m1, m3, m11]/2 + ii[m8, m1, m3, m12] - ii[m8, m1, m3, m13] - 
     ii[m8, m1, m3, m15] - ii[m8, m1, m3, m16] + ii[m8, m1, m3, m2] + 
     ii[m8, m1, m3, m3] + (3*ii[m8, m1, m3, m4])/2 - ii[m8, m1, m3, m9]/2 + 
     ii[m8, m1, m34, m33]/2 - ii[m8, m1, m4, m11]/2 + ii[m8, m1, m4, m2]/2 + 
     ii[m8, m1, m4, m3]/2 - ii[m8, m1, m4, m9]/2 - ii[m8, m1, m5, m1] + 
     ii[m8, m1, m5, m13] + ii[m8, m1, m5, m14] - ii[m8, m1, m5, m2] - 
     2*ii[m8, m1, m5, m9] - 2*ii[m8, m1, m6, m10] + ii[m8, m1, m6, m14] + 
     ii[m8, m1, m6, m15] - ii[m8, m1, m6, m2] - ii[m8, m1, m6, m3] - 
     2*ii[m8, m1, m7, m11] + ii[m8, m1, m7, m15] + ii[m8, m1, m7, m16] - 
     ii[m8, m1, m7, m3] - ii[m8, m1, m7, m4] + ii[m8, m1, m8, m1] + 
     2*ii[m8, m1, m8, m12] - ii[m8, m1, m8, m13] - ii[m8, m1, m8, m16] + 
     ii[m8, m1, m8, m4] - ii[m8, m1, m9, m1]/2 + ii[m8, m1, m9, m2]/2 + 
     ii[m8, m1, m9, m3]/2 - ii[m8, m1, m9, m4]/2 - 8*ii[m8, m12, m12, m12] + 
     4*ii[m8, m12, m12, m13] + 4*ii[m8, m12, m12, m16] - 
     4*ii[m8, m12, m12, m2] - 4*ii[m8, m12, m12, m3] + 
     2*ii[m8, m12, m13, m2] - 2*ii[m8, m12, m13, m4] - 
     2*ii[m8, m12, m16, m1] + 2*ii[m8, m12, m16, m3] + 
     2*ii[m8, m12, m2, m1] - 2*ii[m8, m12, m2, m14] - 
     2*ii[m8, m12, m2, m16] + 2*ii[m8, m12, m2, m2] + 2*ii[m8, m12, m2, m3] + 
     2*ii[m8, m12, m2, m4] - ii[m8, m12, m28, m33] + 2*ii[m8, m12, m3, m1] - 
     2*ii[m8, m12, m3, m13] - 2*ii[m8, m12, m3, m15] + 
     2*ii[m8, m12, m3, m2] + 2*ii[m8, m12, m3, m3] + 2*ii[m8, m12, m3, m4] + 
     ii[m8, m12, m34, m33] - 2*ii[m8, m12, m5, m1] + 2*ii[m8, m12, m5, m13] + 
     2*ii[m8, m12, m5, m14] - 2*ii[m8, m12, m5, m2] - 4*ii[m8, m12, m5, m9] - 
     4*ii[m8, m12, m6, m10] + 2*ii[m8, m12, m6, m14] + 
     2*ii[m8, m12, m6, m15] - 2*ii[m8, m12, m6, m2] - 2*ii[m8, m12, m6, m3] - 
     4*ii[m8, m12, m7, m11] + 2*ii[m8, m12, m7, m15] + 
     2*ii[m8, m12, m7, m16] - 2*ii[m8, m12, m7, m3] - 2*ii[m8, m12, m7, m4] + 
     2*ii[m8, m12, m8, m1] + 4*ii[m8, m12, m8, m12] - 
     2*ii[m8, m12, m8, m13] - 2*ii[m8, m12, m8, m16] + 
     2*ii[m8, m12, m8, m4] + ii[m8, m13, m1, m1] + ii[m8, m13, m1, m12] - 
     ii[m8, m13, m1, m13] - ii[m8, m13, m1, m3] + ii[m8, m13, m1, m9] + 
     ii[m8, m13, m12, m1] + ii[m8, m13, m12, m2] - ii[m8, m13, m12, m3] - 
     ii[m8, m13, m12, m4] - 2*ii[m8, m13, m13, m1] - 
     2*ii[m8, m13, m13, m12] + 2*ii[m8, m13, m13, m13] + 
     2*ii[m8, m13, m13, m3] - 2*ii[m8, m13, m13, m9] + ii[m8, m13, m2, m12] + 
     ii[m8, m13, m2, m14] - ii[m8, m13, m2, m2] - ii[m8, m13, m2, m3] - 
     ii[m8, m13, m2, m9] - ii[m8, m13, m3, m1] + ii[m8, m13, m3, m12] + 
     ii[m8, m13, m3, m15] - ii[m8, m13, m3, m2] - ii[m8, m13, m3, m3] - 
     ii[m8, m13, m3, m4] + ii[m8, m13, m3, m9] + ii[m8, m13, m33, m33] - 
     ii[m8, m13, m4, m12] + ii[m8, m13, m4, m16] - ii[m8, m13, m4, m3] - 
     ii[m8, m13, m4, m4] + ii[m8, m13, m4, m9] + ii[m8, m13, m5, m1] - 
     ii[m8, m13, m5, m13] - ii[m8, m13, m5, m14] + ii[m8, m13, m5, m2] + 
     2*ii[m8, m13, m5, m9] + 2*ii[m8, m13, m6, m10] - ii[m8, m13, m6, m14] - 
     ii[m8, m13, m6, m15] + ii[m8, m13, m6, m2] + ii[m8, m13, m6, m3] + 
     2*ii[m8, m13, m7, m11] - ii[m8, m13, m7, m15] - ii[m8, m13, m7, m16] + 
     ii[m8, m13, m7, m3] + ii[m8, m13, m7, m4] + ii[m8, m13, m8, m1] + 
     2*ii[m8, m13, m8, m12] - ii[m8, m13, m8, m13] - ii[m8, m13, m8, m16] + 
     ii[m8, m13, m8, m4] + ii[m8, m13, m9, m1] - ii[m8, m13, m9, m2] - 
     ii[m8, m13, m9, m3] + ii[m8, m13, m9, m4] - ii[m8, m16, m1, m1] + 
     ii[m8, m16, m1, m11] - ii[m8, m16, m1, m12] + ii[m8, m16, m1, m13] - 
     ii[m8, m16, m1, m2] + ii[m8, m16, m11, m1] - ii[m8, m16, m11, m2] - 
     ii[m8, m16, m11, m3] + ii[m8, m16, m11, m4] - ii[m8, m16, m12, m1] - 
     ii[m8, m16, m12, m2] + ii[m8, m16, m12, m3] + ii[m8, m16, m12, m4] - 
     2*ii[m8, m16, m16, m11] - 2*ii[m8, m16, m16, m12] + 
     2*ii[m8, m16, m16, m16] + 2*ii[m8, m16, m16, m2] - 
     2*ii[m8, m16, m16, m4] - ii[m8, m16, m2, m1] + ii[m8, m16, m2, m11] + 
     ii[m8, m16, m2, m12] + ii[m8, m16, m2, m14] - ii[m8, m16, m2, m2] - 
     ii[m8, m16, m2, m3] - ii[m8, m16, m2, m4] - ii[m8, m16, m3, m11] + 
     ii[m8, m16, m3, m12] + ii[m8, m16, m3, m15] - ii[m8, m16, m3, m2] - 
     ii[m8, m16, m3, m3] + ii[m8, m16, m33, m33] + ii[m8, m16, m4, m11] + 
     ii[m8, m16, m4, m12] - ii[m8, m16, m4, m16] - ii[m8, m16, m4, m2] + 
     ii[m8, m16, m4, m4] + ii[m8, m16, m5, m1] - ii[m8, m16, m5, m13] - 
     ii[m8, m16, m5, m14] + ii[m8, m16, m5, m2] + 2*ii[m8, m16, m5, m9] + 
     2*ii[m8, m16, m6, m10] - ii[m8, m16, m6, m14] - ii[m8, m16, m6, m15] + 
     ii[m8, m16, m6, m2] + ii[m8, m16, m6, m3] + 2*ii[m8, m16, m7, m11] - 
     ii[m8, m16, m7, m15] - ii[m8, m16, m7, m16] + ii[m8, m16, m7, m3] + 
     ii[m8, m16, m7, m4] + ii[m8, m16, m8, m1] + 2*ii[m8, m16, m8, m12] - 
     ii[m8, m16, m8, m13] - ii[m8, m16, m8, m16] + ii[m8, m16, m8, m4] + 
     ii[m8, m2, m1, m1] - ii[m8, m2, m1, m11]/2 + ii[m8, m2, m1, m12] - 
     ii[m8, m2, m1, m13] - ii[m8, m2, m1, m14] - ii[m8, m2, m1, m16] + 
     (3*ii[m8, m2, m1, m2])/2 + (3*ii[m8, m2, m1, m3])/2 + 
     ii[m8, m2, m1, m4] + ii[m8, m2, m1, m9]/2 - ii[m8, m2, m11, m1]/2 + 
     ii[m8, m2, m11, m2]/2 + ii[m8, m2, m11, m3]/2 - ii[m8, m2, m11, m4]/2 + 
     ii[m8, m2, m12, m1] - 2*ii[m8, m2, m12, m14] - 2*ii[m8, m2, m12, m16] + 
     3*ii[m8, m2, m12, m2] + 3*ii[m8, m2, m12, m3] + ii[m8, m2, m12, m4] + 
     ii[m8, m2, m13, m12] + ii[m8, m2, m13, m14] - ii[m8, m2, m13, m2] - 
     ii[m8, m2, m13, m3] - ii[m8, m2, m13, m9] - ii[m8, m2, m14, m1] - 
     2*ii[m8, m2, m14, m12] + ii[m8, m2, m14, m13] + ii[m8, m2, m14, m16] - 
     ii[m8, m2, m14, m4] + ii[m8, m2, m16, m11] + ii[m8, m2, m16, m12] + 
     ii[m8, m2, m16, m14] - 2*ii[m8, m2, m16, m2] - 2*ii[m8, m2, m16, m3] + 
     ii[m8, m2, m2, m1]/2 - ii[m8, m2, m2, m11]/2 + ii[m8, m2, m2, m4]/2 - 
     ii[m8, m2, m2, m9]/2 + ii[m8, m2, m28, m33]/2 + ii[m8, m2, m3, m1]/2 + 
     ii[m8, m2, m3, m11]/2 + 2*ii[m8, m2, m3, m12] - ii[m8, m2, m3, m13] - 
     ii[m8, m2, m3, m16] + ii[m8, m2, m3, m4]/2 + ii[m8, m2, m3, m9]/2 - 
     ii[m8, m2, m33, m33] - ii[m8, m2, m34, m33]/2 + ii[m8, m2, m4, m1] - 
     ii[m8, m2, m4, m11]/2 + ii[m8, m2, m4, m12] - ii[m8, m2, m4, m13] - 
     ii[m8, m2, m4, m14] - ii[m8, m2, m4, m16] + (3*ii[m8, m2, m4, m2])/2 + 
     (3*ii[m8, m2, m4, m3])/2 + ii[m8, m2, m4, m4] + ii[m8, m2, m4, m9]/2 - 
     2*ii[m8, m2, m8, m1] - 4*ii[m8, m2, m8, m12] + 2*ii[m8, m2, m8, m13] + 
     2*ii[m8, m2, m8, m16] - 2*ii[m8, m2, m8, m4] + ii[m8, m2, m9, m1]/2 - 
     ii[m8, m2, m9, m2]/2 - ii[m8, m2, m9, m3]/2 + ii[m8, m2, m9, m4]/2 + 
     ii[m8, m3, m1, m1] + ii[m8, m3, m1, m11]/2 + ii[m8, m3, m1, m12] - 
     ii[m8, m3, m1, m13] - ii[m8, m3, m1, m15] - ii[m8, m3, m1, m16] + 
     (3*ii[m8, m3, m1, m2])/2 + (3*ii[m8, m3, m1, m3])/2 + 
     ii[m8, m3, m1, m4] - ii[m8, m3, m1, m9]/2 + ii[m8, m3, m11, m1]/2 - 
     ii[m8, m3, m11, m2]/2 - ii[m8, m3, m11, m3]/2 + ii[m8, m3, m11, m4]/2 + 
     ii[m8, m3, m12, m1] - 2*ii[m8, m3, m12, m13] - 2*ii[m8, m3, m12, m15] + 
     3*ii[m8, m3, m12, m2] + 3*ii[m8, m3, m12, m3] + ii[m8, m3, m12, m4] + 
     ii[m8, m3, m13, m12] + ii[m8, m3, m13, m15] - 2*ii[m8, m3, m13, m2] - 
     2*ii[m8, m3, m13, m3] + ii[m8, m3, m13, m9] - ii[m8, m3, m15, m1] - 
     2*ii[m8, m3, m15, m12] + ii[m8, m3, m15, m13] + ii[m8, m3, m15, m16] - 
     ii[m8, m3, m15, m4] - ii[m8, m3, m16, m11] + ii[m8, m3, m16, m12] + 
     ii[m8, m3, m16, m15] - ii[m8, m3, m16, m2] - ii[m8, m3, m16, m3] + 
     ii[m8, m3, m2, m1]/2 + ii[m8, m3, m2, m11]/2 + 2*ii[m8, m3, m2, m12] - 
     ii[m8, m3, m2, m13] - ii[m8, m3, m2, m16] + ii[m8, m3, m2, m4]/2 + 
     ii[m8, m3, m2, m9]/2 + ii[m8, m3, m28, m33]/2 + ii[m8, m3, m3, m1]/2 - 
     ii[m8, m3, m3, m11]/2 + ii[m8, m3, m3, m4]/2 - ii[m8, m3, m3, m9]/2 - 
     ii[m8, m3, m33, m33] - ii[m8, m3, m34, m33]/2 + ii[m8, m3, m4, m1] + 
     ii[m8, m3, m4, m11]/2 + ii[m8, m3, m4, m12] - ii[m8, m3, m4, m13] - 
     ii[m8, m3, m4, m15] - ii[m8, m3, m4, m16] + (3*ii[m8, m3, m4, m2])/2 + 
     (3*ii[m8, m3, m4, m3])/2 + ii[m8, m3, m4, m4] - ii[m8, m3, m4, m9]/2 - 
     2*ii[m8, m3, m8, m1] - 4*ii[m8, m3, m8, m12] + 2*ii[m8, m3, m8, m13] + 
     2*ii[m8, m3, m8, m16] - 2*ii[m8, m3, m8, m4] - ii[m8, m3, m9, m1]/2 + 
     ii[m8, m3, m9, m2]/2 + ii[m8, m3, m9, m3]/2 - ii[m8, m3, m9, m4]/2 - 
     ii[m8, m30, m30, m1]/2 + ii[m8, m30, m30, m11]/2 - 
     ii[m8, m30, m30, m4]/2 + ii[m8, m30, m30, m9]/2 + 
     ii[m8, m30, m31, m1]/2 - ii[m8, m30, m31, m11]/2 + 
     ii[m8, m30, m31, m4]/2 - ii[m8, m30, m31, m9]/2 - 
     ii[m8, m30, m32, m11]/2 + ii[m8, m30, m32, m2]/2 + 
     ii[m8, m30, m32, m3]/2 - ii[m8, m30, m32, m9]/2 + 
     ii[m8, m31, m30, m1]/2 - ii[m8, m31, m30, m11]/2 + 
     ii[m8, m31, m30, m4]/2 - ii[m8, m31, m30, m9]/2 - 
     ii[m8, m31, m31, m1]/2 + ii[m8, m31, m31, m11]/2 - 
     ii[m8, m31, m31, m4]/2 + ii[m8, m31, m31, m9]/2 + 
     ii[m8, m31, m32, m11]/2 - ii[m8, m31, m32, m2]/2 - 
     ii[m8, m31, m32, m3]/2 + ii[m8, m31, m32, m9]/2 + 
     ii[m8, m32, m30, m1]/2 - ii[m8, m32, m30, m11]/2 + 
     ii[m8, m32, m30, m4]/2 - ii[m8, m32, m30, m9]/2 - 
     ii[m8, m32, m31, m1]/2 + ii[m8, m32, m31, m11]/2 - 
     ii[m8, m32, m31, m4]/2 + ii[m8, m32, m31, m9]/2 + 
     ii[m8, m32, m32, m11]/2 - ii[m8, m32, m32, m2]/2 - 
     ii[m8, m32, m32, m3]/2 + ii[m8, m32, m32, m9]/2 - 
     ii[m8, m4, m1, m11]/2 + ii[m8, m4, m1, m2]/2 + ii[m8, m4, m1, m3]/2 - 
     ii[m8, m4, m1, m9]/2 - ii[m8, m4, m11, m1]/2 + ii[m8, m4, m11, m2]/2 + 
     ii[m8, m4, m11, m3]/2 - ii[m8, m4, m11, m4]/2 - ii[m8, m4, m13, m12] + 
     ii[m8, m4, m13, m16] - ii[m8, m4, m13, m3] - ii[m8, m4, m13, m4] + 
     ii[m8, m4, m13, m9] - ii[m8, m4, m16, m1] + ii[m8, m4, m16, m11] - 
     ii[m8, m4, m16, m12] + ii[m8, m4, m16, m13] - ii[m8, m4, m16, m2] + 
     (3*ii[m8, m4, m2, m1])/2 - ii[m8, m4, m2, m11]/2 + ii[m8, m4, m2, m12] - 
     ii[m8, m4, m2, m13] - ii[m8, m4, m2, m14] - ii[m8, m4, m2, m16] + 
     ii[m8, m4, m2, m2] + ii[m8, m4, m2, m3] + (3*ii[m8, m4, m2, m4])/2 + 
     ii[m8, m4, m2, m9]/2 - ii[m8, m4, m28, m33]/2 + 
     (3*ii[m8, m4, m3, m1])/2 + ii[m8, m4, m3, m11]/2 + ii[m8, m4, m3, m12] - 
     ii[m8, m4, m3, m13] - ii[m8, m4, m3, m15] - ii[m8, m4, m3, m16] + 
     ii[m8, m4, m3, m2] + ii[m8, m4, m3, m3] + (3*ii[m8, m4, m3, m4])/2 - 
     ii[m8, m4, m3, m9]/2 + ii[m8, m4, m34, m33]/2 - ii[m8, m4, m4, m11]/2 + 
     ii[m8, m4, m4, m2]/2 + ii[m8, m4, m4, m3]/2 - ii[m8, m4, m4, m9]/2 - 
     ii[m8, m4, m5, m1] + ii[m8, m4, m5, m13] + ii[m8, m4, m5, m14] - 
     ii[m8, m4, m5, m2] - 2*ii[m8, m4, m5, m9] - 2*ii[m8, m4, m6, m10] + 
     ii[m8, m4, m6, m14] + ii[m8, m4, m6, m15] - ii[m8, m4, m6, m2] - 
     ii[m8, m4, m6, m3] - 2*ii[m8, m4, m7, m11] + ii[m8, m4, m7, m15] + 
     ii[m8, m4, m7, m16] - ii[m8, m4, m7, m3] - ii[m8, m4, m7, m4] + 
     ii[m8, m4, m8, m1] + 2*ii[m8, m4, m8, m12] - ii[m8, m4, m8, m13] - 
     ii[m8, m4, m8, m16] + ii[m8, m4, m8, m4] - ii[m8, m4, m9, m1]/2 + 
     ii[m8, m4, m9, m2]/2 + ii[m8, m4, m9, m3]/2 - ii[m8, m4, m9, m4]/2 - 
     2*ii[m8, m5, m1, m1] - 2*ii[m8, m5, m1, m12] + 2*ii[m8, m5, m1, m13] + 
     ii[m8, m5, m1, m14] + ii[m8, m5, m1, m16] - ii[m8, m5, m1, m2] - 
     ii[m8, m5, m1, m4] - 2*ii[m8, m5, m1, m9] - 2*ii[m8, m5, m12, m1] + 
     2*ii[m8, m5, m12, m13] + 2*ii[m8, m5, m12, m14] - 
     2*ii[m8, m5, m12, m2] - 4*ii[m8, m5, m12, m9] + 2*ii[m8, m5, m13, m1] + 
     2*ii[m8, m5, m13, m12] - 2*ii[m8, m5, m13, m13] - ii[m8, m5, m13, m14] - 
     ii[m8, m5, m13, m16] + ii[m8, m5, m13, m2] + ii[m8, m5, m13, m4] + 
     2*ii[m8, m5, m13, m9] + ii[m8, m5, m14, m1] + 2*ii[m8, m5, m14, m12] - 
     ii[m8, m5, m14, m13] - ii[m8, m5, m14, m16] + ii[m8, m5, m14, m4] + 
     ii[m8, m5, m16, m1] - ii[m8, m5, m16, m13] - ii[m8, m5, m16, m14] + 
     ii[m8, m5, m16, m2] + 2*ii[m8, m5, m16, m9] - ii[m8, m5, m2, m1] - 
     2*ii[m8, m5, m2, m12] + ii[m8, m5, m2, m13] + ii[m8, m5, m2, m16] - 
     ii[m8, m5, m2, m4] - ii[m8, m5, m4, m1] + ii[m8, m5, m4, m13] + 
     ii[m8, m5, m4, m14] - ii[m8, m5, m4, m2] - 2*ii[m8, m5, m4, m9] - 
     2*ii[m8, m5, m9, m1] - 4*ii[m8, m5, m9, m12] + 2*ii[m8, m5, m9, m13] + 
     2*ii[m8, m5, m9, m16] - 2*ii[m8, m5, m9, m4] - 2*ii[m8, m6, m1, m10] + 
     ii[m8, m6, m1, m14] + ii[m8, m6, m1, m15] - ii[m8, m6, m1, m2] - 
     ii[m8, m6, m1, m3] - 2*ii[m8, m6, m10, m1] - 4*ii[m8, m6, m10, m12] + 
     2*ii[m8, m6, m10, m13] + 2*ii[m8, m6, m10, m16] - 
     2*ii[m8, m6, m10, m4] - 4*ii[m8, m6, m12, m10] + 
     2*ii[m8, m6, m12, m14] + 2*ii[m8, m6, m12, m15] - 
     2*ii[m8, m6, m12, m2] - 2*ii[m8, m6, m12, m3] + 2*ii[m8, m6, m13, m10] - 
     ii[m8, m6, m13, m14] - ii[m8, m6, m13, m15] + ii[m8, m6, m13, m2] + 
     ii[m8, m6, m13, m3] + ii[m8, m6, m14, m1] + 2*ii[m8, m6, m14, m12] - 
     ii[m8, m6, m14, m13] - ii[m8, m6, m14, m16] + ii[m8, m6, m14, m4] + 
     ii[m8, m6, m15, m1] + 2*ii[m8, m6, m15, m12] - ii[m8, m6, m15, m13] - 
     ii[m8, m6, m15, m16] + ii[m8, m6, m15, m4] + 2*ii[m8, m6, m16, m10] - 
     ii[m8, m6, m16, m14] - ii[m8, m6, m16, m15] + ii[m8, m6, m16, m2] + 
     ii[m8, m6, m16, m3] - ii[m8, m6, m2, m1] - 2*ii[m8, m6, m2, m12] + 
     ii[m8, m6, m2, m13] + ii[m8, m6, m2, m16] - ii[m8, m6, m2, m4] - 
     ii[m8, m6, m3, m1] - 2*ii[m8, m6, m3, m12] + ii[m8, m6, m3, m13] + 
     ii[m8, m6, m3, m16] - ii[m8, m6, m3, m4] - 2*ii[m8, m6, m4, m10] + 
     ii[m8, m6, m4, m14] + ii[m8, m6, m4, m15] - ii[m8, m6, m4, m2] - 
     ii[m8, m6, m4, m3] - 2*ii[m8, m7, m1, m11] + ii[m8, m7, m1, m15] + 
     ii[m8, m7, m1, m16] - ii[m8, m7, m1, m3] - ii[m8, m7, m1, m4] - 
     2*ii[m8, m7, m11, m1] - 4*ii[m8, m7, m11, m12] + 
     2*ii[m8, m7, m11, m13] + 2*ii[m8, m7, m11, m16] - 
     2*ii[m8, m7, m11, m4] - 4*ii[m8, m7, m12, m11] + 
     2*ii[m8, m7, m12, m15] + 2*ii[m8, m7, m12, m16] - 
     2*ii[m8, m7, m12, m3] - 2*ii[m8, m7, m12, m4] + 2*ii[m8, m7, m13, m11] - 
     ii[m8, m7, m13, m15] - ii[m8, m7, m13, m16] + ii[m8, m7, m13, m3] + 
     ii[m8, m7, m13, m4] + ii[m8, m7, m15, m1] + 2*ii[m8, m7, m15, m12] - 
     ii[m8, m7, m15, m13] - ii[m8, m7, m15, m16] + ii[m8, m7, m15, m4] + 
     ii[m8, m7, m16, m1] + 2*ii[m8, m7, m16, m11] + 2*ii[m8, m7, m16, m12] - 
     ii[m8, m7, m16, m13] - ii[m8, m7, m16, m15] - 2*ii[m8, m7, m16, m16] + 
     ii[m8, m7, m16, m3] + 2*ii[m8, m7, m16, m4] - ii[m8, m7, m3, m1] - 
     2*ii[m8, m7, m3, m12] + ii[m8, m7, m3, m13] + ii[m8, m7, m3, m16] - 
     ii[m8, m7, m3, m4] - ii[m8, m7, m4, m1] - 2*ii[m8, m7, m4, m11] - 
     2*ii[m8, m7, m4, m12] + ii[m8, m7, m4, m13] + ii[m8, m7, m4, m15] + 
     2*ii[m8, m7, m4, m16] - ii[m8, m7, m4, m3] - 2*ii[m8, m7, m4, m4] + 
     2*ii[m8, m8, m13, m1] + 4*ii[m8, m8, m13, m12] - 
     2*ii[m8, m8, m13, m13] - 2*ii[m8, m8, m13, m16] + 
     2*ii[m8, m8, m13, m4] + 2*ii[m8, m8, m16, m1] + 4*ii[m8, m8, m16, m12] - 
     2*ii[m8, m8, m16, m13] - 2*ii[m8, m8, m16, m16] + 
     2*ii[m8, m8, m16, m4] - 2*ii[m8, m8, m2, m1] - 4*ii[m8, m8, m2, m12] + 
     2*ii[m8, m8, m2, m13] + 2*ii[m8, m8, m2, m16] - 2*ii[m8, m8, m2, m4] + 
     ii[m8, m8, m28, m33] - 2*ii[m8, m8, m3, m1] - 4*ii[m8, m8, m3, m12] + 
     2*ii[m8, m8, m3, m13] + 2*ii[m8, m8, m3, m16] - 2*ii[m8, m8, m3, m4] - 
     2*ii[m8, m8, m33, m33] - ii[m8, m8, m34, m33] - 4*ii[m8, m8, m8, m1] - 
     8*ii[m8, m8, m8, m12] + 4*ii[m8, m8, m8, m13] + 4*ii[m8, m8, m8, m16] - 
     4*ii[m8, m8, m8, m4] + ii[m12, m12, m12]*((-8*I)*Pi - 8*re[1, 1]) + 
     ii[m9, m9, m9]*((-8*I)*Pi - 8*re[1, 1]) + ii[m12, m12, m2]*
      ((-4*I)*Pi - 4*re[1, 1]) + ii[m12, m12, m3]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m12, m5, m9]*((-4*I)*Pi - 4*re[1, 1]) + ii[m12, m6, m10]*
      ((-4*I)*Pi - 4*re[1, 1]) + ii[m12, m7, m11]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m5, m12, m9]*((-4*I)*Pi - 4*re[1, 1]) + ii[m5, m9, m12]*
      ((-4*I)*Pi - 4*re[1, 1]) + ii[m6, m10, m12]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m6, m10, m9]*((-4*I)*Pi - 4*re[1, 1]) + ii[m6, m12, m10]*
      ((-4*I)*Pi - 4*re[1, 1]) + ii[m6, m9, m10]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m7, m11, m12]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m7, m11, m9]*((-4*I)*Pi - 4*re[1, 1]) + ii[m7, m12, m11]*
      ((-4*I)*Pi - 4*re[1, 1]) + ii[m7, m9, m11]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m8, m12, m9]*((-4*I)*Pi - 4*re[1, 1]) + ii[m8, m9, m12]*
      ((-4*I)*Pi - 4*re[1, 1]) + ii[m9, m6, m10]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m9, m7, m11]*((-4*I)*Pi - 4*re[1, 1]) + ii[m9, m8, m12]*
      ((-4*I)*Pi - 4*re[1, 1]) + ii[m9, m9, m3]*((-4*I)*Pi - 4*re[1, 1]) + 
     ii[m9, m9, m4]*((-4*I)*Pi - 4*re[1, 1]) + ii[m12, m13, m4]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m16, m1]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m12, m2, m14]*((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m2, m16]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m3, m13]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m12, m3, m15]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m12, m5, m1]*((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m5, m2]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m6, m2]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m12, m6, m3]*((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m7, m3]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m7, m4]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m12, m8, m13]*((-2*I)*Pi - 2*re[1, 1]) + ii[m12, m8, m16]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m2, m12, m14]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m2, m12, m16]*((-2*I)*Pi - 2*re[1, 1]) + ii[m2, m14, m12]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m3, m12, m13]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m3, m12, m15]*((-2*I)*Pi - 2*re[1, 1]) + ii[m3, m15, m12]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m3, m15, m9]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m3, m9, m13]*((-2*I)*Pi - 2*re[1, 1]) + ii[m3, m9, m15]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m4, m16, m9]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m4, m9, m14]*((-2*I)*Pi - 2*re[1, 1]) + ii[m4, m9, m16]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m6, m12, m2]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m6, m12, m3]*((-2*I)*Pi - 2*re[1, 1]) + ii[m6, m2, m12]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m6, m3, m12]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m7, m3, m9]*((-2*I)*Pi - 2*re[1, 1]) + ii[m7, m4, m9]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m7, m9, m3]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m7, m9, m4]*((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m13, m2]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m14, m1]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m9, m3, m13]*((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m3, m15]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m33, m33]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m9, m4, m14]*((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m4, m16]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m5, m13]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m9, m5, m14]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m9, m6, m2]*((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m6, m3]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m7, m3]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m9, m7, m4]*((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m8, m1]*
      ((-2*I)*Pi - 2*re[1, 1]) + ii[m9, m8, m4]*((-2*I)*Pi - 2*re[1, 1]) + 
     ii[m13, m13, m1]*((-4*I)*Pi - 2*re[1, 1]) + ii[m13, m13, m12]*
      ((-4*I)*Pi - 2*re[1, 1]) + ii[m13, m13, m9]*((-4*I)*Pi - 2*re[1, 1]) + 
     ii[m3, m13, m3]*((-4*I)*Pi - 2*re[1, 1]) + ii[m5, m13, m13]*
      ((-4*I)*Pi - 2*re[1, 1]) + ii[m8, m13, m13]*((-4*I)*Pi - 2*re[1, 1]) + 
     ii[m12, m28, m33]*((-I)*Pi - re[1, 1]) + ii[m2, m16, m3]*
      ((-I)*Pi - re[1, 1]) + ii[m2, m2, m2]*((-I)*Pi - re[1, 1]) + 
     ii[m21, m18, m33]*((-I)*Pi - re[1, 1]) + ii[m21, m21, m14]*
      ((-I)*Pi - re[1, 1]) + ii[m21, m21, m16]*((-I)*Pi - re[1, 1]) + 
     ii[m21, m22, m14]*((-I)*Pi - re[1, 1]) + ii[m21, m22, m16]*
      ((-I)*Pi - re[1, 1]) + ii[m21, m24, m3]*((-I)*Pi - re[1, 1]) + 
     ii[m22, m18, m33]*((-I)*Pi - re[1, 1]) + ii[m22, m21, m14]*
      ((-I)*Pi - re[1, 1]) + ii[m22, m21, m16]*((-I)*Pi - re[1, 1]) + 
     ii[m22, m22, m14]*((-I)*Pi - re[1, 1]) + ii[m22, m22, m16]*
      ((-I)*Pi - re[1, 1]) + ii[m22, m24, m3]*((-I)*Pi - re[1, 1]) + 
     ii[m4, m14, m3]*((-I)*Pi - re[1, 1]) + ii[m4, m4, m4]*
      ((-I)*Pi - re[1, 1]) + ii[m13, m1, m13]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m1, m3]*((-2*I)*Pi - re[1, 1]) + ii[m13, m12, m3]*
      ((-2*I)*Pi - re[1, 1]) + ii[m13, m12, m4]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m2, m2]*((-2*I)*Pi - re[1, 1]) + ii[m13, m2, m3]*
      ((-2*I)*Pi - re[1, 1]) + ii[m13, m2, m9]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m3, m1]*((-2*I)*Pi - re[1, 1]) + ii[m13, m3, m2]*
      ((-2*I)*Pi - re[1, 1]) + ii[m13, m3, m3]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m3, m4]*((-2*I)*Pi - re[1, 1]) + ii[m13, m4, m12]*
      ((-2*I)*Pi - re[1, 1]) + ii[m13, m4, m3]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m4, m4]*((-2*I)*Pi - re[1, 1]) + ii[m13, m5, m13]*
      ((-2*I)*Pi - re[1, 1]) + ii[m13, m5, m14]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m6, m14]*((-2*I)*Pi - re[1, 1]) + ii[m13, m6, m15]*
      ((-2*I)*Pi - re[1, 1]) + ii[m13, m7, m15]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m7, m16]*((-2*I)*Pi - re[1, 1]) + ii[m13, m8, m13]*
      ((-2*I)*Pi - re[1, 1]) + ii[m13, m8, m16]*((-2*I)*Pi - re[1, 1]) + 
     ii[m13, m9, m2]*((-2*I)*Pi - re[1, 1]) + ii[m13, m9, m3]*
      ((-2*I)*Pi - re[1, 1]) + ii[m2, m13, m2]*((-2*I)*Pi - re[1, 1]) + 
     ii[m2, m13, m3]*((-2*I)*Pi - re[1, 1]) + ii[m2, m13, m9]*
      ((-2*I)*Pi - re[1, 1]) + ii[m2, m3, m13]*((-2*I)*Pi - re[1, 1]) + 
     ii[m2, m4, m13]*((-2*I)*Pi - re[1, 1]) + ii[m3, m13, m2]*
      ((-2*I)*Pi - re[1, 1]) + ii[m3, m13, m4]*((-2*I)*Pi - re[1, 1]) + 
     ii[m3, m2, m13]*((-2*I)*Pi - re[1, 1]) + ii[m3, m4, m13]*
      ((-2*I)*Pi - re[1, 1]) + ii[m4, m13, m12]*((-2*I)*Pi - re[1, 1]) + 
     ii[m4, m13, m3]*((-2*I)*Pi - re[1, 1]) + ii[m4, m13, m4]*
      ((-2*I)*Pi - re[1, 1]) + ii[m4, m2, m13]*((-2*I)*Pi - re[1, 1]) + 
     ii[m4, m3, m13]*((-2*I)*Pi - re[1, 1]) + ii[m6, m13, m14]*
      ((-2*I)*Pi - re[1, 1]) + ii[m6, m13, m15]*((-2*I)*Pi - re[1, 1]) + 
     ii[m6, m14, m13]*((-2*I)*Pi - re[1, 1]) + ii[m6, m15, m13]*
      ((-2*I)*Pi - re[1, 1]) + ii[m7, m13, m15]*((-2*I)*Pi - re[1, 1]) + 
     ii[m7, m13, m16]*((-2*I)*Pi - re[1, 1]) + ii[m7, m15, m13]*
      ((-2*I)*Pi - re[1, 1]) + ii[m7, m16, m13]*((-2*I)*Pi - re[1, 1]) + 
     ii[m4, m28, m33]*((-I)*Pi - re[1, 1]/2) + ii[m2, m28, m33]*
      (I*Pi + re[1, 1]/2) + ((21868205*I)/14112)*Pi^3*re[1, 1] + 
     ii[m19, m17, m33]*re[1, 1] + ii[m19, m19, m1]*re[1, 1] - 
     ii[m19, m19, m13]*re[1, 1] - ii[m19, m19, m15]*re[1, 1] + 
     ii[m19, m19, m2]*re[1, 1] + ii[m19, m19, m3]*re[1, 1] + 
     ii[m19, m19, m4]*re[1, 1] + ii[m19, m20, m1]*re[1, 1] - 
     ii[m19, m20, m13]*re[1, 1] - ii[m19, m20, m15]*re[1, 1] + 
     ii[m19, m20, m2]*re[1, 1] + ii[m19, m20, m3]*re[1, 1] + 
     ii[m19, m20, m4]*re[1, 1] - ii[m19, m23, m2]*re[1, 1] + 
     ii[m19, m23, m4]*re[1, 1] - ii[m3, m15, m10]*re[1, 1] - 
     ii[m3, m15, m11]*re[1, 1] + ii[m3, m3, m13]*re[1, 1] + 
     ii[m3, m3, m15]*re[1, 1] - ii[m3, m3, m3]*re[1, 1] + 
     2*ii[m3, m6, m10]*re[1, 1] - ii[m3, m6, m14]*re[1, 1] - 
     ii[m3, m6, m15]*re[1, 1] + ii[m3, m6, m2]*re[1, 1] + 
     ii[m3, m6, m3]*re[1, 1] + 2*ii[m3, m7, m11]*re[1, 1] - 
     ii[m3, m7, m15]*re[1, 1] - ii[m3, m7, m16]*re[1, 1] + 
     ii[m3, m7, m3]*re[1, 1] + ii[m3, m7, m4]*re[1, 1] - 
     ii[m6, m14, m1]*re[1, 1] - ii[m7, m16, m1]*re[1, 1] - 
     (3611689841428513*Pi^2*re[1, 1]^2)/12192768000 - 
     ((116282827*I)/14112)*Pi*re[1, 1]^3 - (182845407494227*re[1, 1]^4)/
      1016064000 + ii[m12, m34, m33]*(I*Pi + re[1, 1]) + 
     ii[m2, m2, m14]*(I*Pi + re[1, 1]) + ii[m2, m2, m16]*(I*Pi + re[1, 1]) + 
     ii[m21, m21, m1]*(I*Pi + re[1, 1]) + ii[m21, m21, m2]*
      (I*Pi + re[1, 1]) + ii[m21, m21, m3]*(I*Pi + re[1, 1]) + 
     ii[m21, m21, m4]*(I*Pi + re[1, 1]) + ii[m21, m22, m1]*
      (I*Pi + re[1, 1]) + ii[m21, m22, m2]*(I*Pi + re[1, 1]) + 
     ii[m21, m22, m3]*(I*Pi + re[1, 1]) + ii[m21, m22, m4]*
      (I*Pi + re[1, 1]) + ii[m21, m24, m1]*(I*Pi + re[1, 1]) + 
     ii[m22, m21, m1]*(I*Pi + re[1, 1]) + ii[m22, m21, m2]*
      (I*Pi + re[1, 1]) + ii[m22, m21, m3]*(I*Pi + re[1, 1]) + 
     ii[m22, m21, m4]*(I*Pi + re[1, 1]) + ii[m22, m22, m1]*
      (I*Pi + re[1, 1]) + ii[m22, m22, m2]*(I*Pi + re[1, 1]) + 
     ii[m22, m22, m3]*(I*Pi + re[1, 1]) + ii[m22, m22, m4]*
      (I*Pi + re[1, 1]) + ii[m22, m24, m1]*(I*Pi + re[1, 1]) + 
     ii[m4, m33, m33]*(I*Pi + re[1, 1]) + ii[m4, m4, m14]*(I*Pi + re[1, 1]) + 
     ii[m4, m4, m16]*(I*Pi + re[1, 1]) + ii[m9, m28, m33]*(I*Pi + re[1, 1]) + 
     ii[m13, m1, m1]*((2*I)*Pi + re[1, 1]) + ii[m13, m1, m12]*
      ((2*I)*Pi + re[1, 1]) + ii[m13, m1, m9]*((2*I)*Pi + re[1, 1]) + 
     ii[m13, m12, m1]*((2*I)*Pi + re[1, 1]) + ii[m13, m12, m2]*
      ((2*I)*Pi + re[1, 1]) + ii[m13, m2, m12]*((2*I)*Pi + re[1, 1]) + 
     ii[m13, m2, m14]*((2*I)*Pi + re[1, 1]) + ii[m13, m3, m12]*
      ((2*I)*Pi + re[1, 1]) + ii[m13, m3, m15]*((2*I)*Pi + re[1, 1]) + 
     ii[m13, m3, m9]*((2*I)*Pi + re[1, 1]) + ii[m13, m33, m33]*
      ((2*I)*Pi + re[1, 1]) + ii[m13, m4, m16]*((2*I)*Pi + re[1, 1]) + 
     ii[m13, m4, m9]*((2*I)*Pi + re[1, 1]) + ii[m13, m5, m1]*
      ((2*I)*Pi + re[1, 1]) + ii[m13, m5, m2]*((2*I)*Pi + re[1, 1]) + 
     ii[m13, m6, m2]*((2*I)*Pi + re[1, 1]) + ii[m13, m6, m3]*
      ((2*I)*Pi + re[1, 1]) + ii[m13, m7, m3]*((2*I)*Pi + re[1, 1]) + 
     ii[m13, m7, m4]*((2*I)*Pi + re[1, 1]) + ii[m13, m8, m1]*
      ((2*I)*Pi + re[1, 1]) + ii[m13, m8, m4]*((2*I)*Pi + re[1, 1]) + 
     ii[m13, m9, m1]*((2*I)*Pi + re[1, 1]) + ii[m13, m9, m4]*
      ((2*I)*Pi + re[1, 1]) + ii[m2, m13, m12]*((2*I)*Pi + re[1, 1]) + 
     ii[m2, m13, m14]*((2*I)*Pi + re[1, 1]) + ii[m2, m14, m13]*
      ((2*I)*Pi + re[1, 1]) + ii[m3, m13, m12]*((2*I)*Pi + re[1, 1]) + 
     ii[m3, m13, m15]*((2*I)*Pi + re[1, 1]) + ii[m3, m13, m9]*
      ((2*I)*Pi + re[1, 1]) + ii[m3, m15, m13]*((2*I)*Pi + re[1, 1]) + 
     ii[m4, m13, m16]*((2*I)*Pi + re[1, 1]) + ii[m4, m13, m9]*
      ((2*I)*Pi + re[1, 1]) + ii[m4, m16, m13]*((2*I)*Pi + re[1, 1]) + 
     ii[m6, m13, m2]*((2*I)*Pi + re[1, 1]) + ii[m6, m13, m3]*
      ((2*I)*Pi + re[1, 1]) + ii[m6, m2, m13]*((2*I)*Pi + re[1, 1]) + 
     ii[m6, m3, m13]*((2*I)*Pi + re[1, 1]) + ii[m7, m13, m3]*
      ((2*I)*Pi + re[1, 1]) + ii[m7, m13, m4]*((2*I)*Pi + re[1, 1]) + 
     ii[m7, m3, m13]*((2*I)*Pi + re[1, 1]) + ii[m7, m4, m13]*
      ((2*I)*Pi + re[1, 1]) + ii[m12, m13, m2]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m12, m16, m3]*((2*I)*Pi + 2*re[1, 1]) + ii[m12, m2, m1]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m12, m2, m2]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m12, m2, m3]*((2*I)*Pi + 2*re[1, 1]) + ii[m12, m2, m4]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m12, m3, m1]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m12, m3, m2]*((2*I)*Pi + 2*re[1, 1]) + ii[m12, m3, m3]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m12, m3, m4]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m12, m5, m13]*((2*I)*Pi + 2*re[1, 1]) + ii[m12, m5, m14]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m12, m6, m14]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m12, m6, m15]*((2*I)*Pi + 2*re[1, 1]) + ii[m12, m7, m15]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m12, m7, m16]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m12, m8, m1]*((2*I)*Pi + 2*re[1, 1]) + ii[m12, m8, m4]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m5, m12, m13]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m5, m12, m14]*((2*I)*Pi + 2*re[1, 1]) + ii[m5, m14, m12]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m6, m12, m14]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m6, m12, m15]*((2*I)*Pi + 2*re[1, 1]) + ii[m6, m14, m12]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m6, m15, m12]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m6, m15, m9]*((2*I)*Pi + 2*re[1, 1]) + ii[m6, m9, m14]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m6, m9, m15]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m7, m12, m15]*((2*I)*Pi + 2*re[1, 1]) + ii[m7, m12, m16]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m7, m15, m12]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m7, m15, m9]*((2*I)*Pi + 2*re[1, 1]) + ii[m7, m16, m9]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m7, m9, m15]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m7, m9, m16]*((2*I)*Pi + 2*re[1, 1]) + ii[m8, m16, m9]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m8, m9, m13]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m8, m9, m16]*((2*I)*Pi + 2*re[1, 1]) + ii[m9, m13, m4]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m9, m14, m3]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m9, m3, m1]*((2*I)*Pi + 2*re[1, 1]) + ii[m9, m3, m2]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m9, m3, m3]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m9, m3, m4]*((2*I)*Pi + 2*re[1, 1]) + ii[m9, m4, m1]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m9, m4, m2]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m9, m4, m3]*((2*I)*Pi + 2*re[1, 1]) + ii[m9, m4, m4]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m9, m5, m1]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m9, m5, m2]*((2*I)*Pi + 2*re[1, 1]) + ii[m9, m6, m14]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m9, m6, m15]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m9, m7, m15]*((2*I)*Pi + 2*re[1, 1]) + ii[m9, m7, m16]*
      ((2*I)*Pi + 2*re[1, 1]) + ii[m9, m8, m13]*((2*I)*Pi + 2*re[1, 1]) + 
     ii[m9, m8, m16]*((2*I)*Pi + 2*re[1, 1]) + ii[m13, m13, m13]*
      ((4*I)*Pi + 2*re[1, 1]) + ii[m13, m13, m3]*((4*I)*Pi + 2*re[1, 1]) + 
     ii[m13, m5, m9]*((4*I)*Pi + 2*re[1, 1]) + ii[m13, m6, m10]*
      ((4*I)*Pi + 2*re[1, 1]) + ii[m13, m7, m11]*((4*I)*Pi + 2*re[1, 1]) + 
     ii[m13, m8, m12]*((4*I)*Pi + 2*re[1, 1]) + ii[m5, m13, m1]*
      ((4*I)*Pi + 2*re[1, 1]) + ii[m6, m10, m13]*((4*I)*Pi + 2*re[1, 1]) + 
     ii[m6, m13, m10]*((4*I)*Pi + 2*re[1, 1]) + ii[m7, m11, m13]*
      ((4*I)*Pi + 2*re[1, 1]) + ii[m7, m13, m11]*((4*I)*Pi + 2*re[1, 1]) + 
     ii[m8, m13, m1]*((4*I)*Pi + 2*re[1, 1]) + ii[m12, m12, m13]*
      ((4*I)*Pi + 4*re[1, 1]) + ii[m12, m12, m16]*((4*I)*Pi + 4*re[1, 1]) + 
     ii[m12, m8, m12]*((4*I)*Pi + 4*re[1, 1]) + 
     ii[m9, m5, m9]*((4*I)*Pi + 4*re[1, 1]) + ii[m9, m9, m13]*
      ((4*I)*Pi + 4*re[1, 1]) + ii[m9, m9, m14]*((4*I)*Pi + 4*re[1, 1]) + 
     ii[m12, m9]*(4*Pi^2 - (8*I)*Pi*re[1, 1] - 4*re[1, 1]^2) + 
     ii[m9, m12]*(4*Pi^2 - (8*I)*Pi*re[1, 1] - 4*re[1, 1]^2) + 
     ii[m18, m33]*(-1/3*Pi^2 - (2*I)*Pi*re[1, 1] - re[1, 1]^2) + 
     ii[m21, m14]*(-1/3*Pi^2 - (2*I)*Pi*re[1, 1] - re[1, 1]^2) + 
     ii[m21, m16]*(-1/3*Pi^2 - (2*I)*Pi*re[1, 1] - re[1, 1]^2) + 
     ii[m22, m14]*(-1/3*Pi^2 - (2*I)*Pi*re[1, 1] - re[1, 1]^2) + 
     ii[m22, m16]*(-1/3*Pi^2 - (2*I)*Pi*re[1, 1] - re[1, 1]^2) + 
     ii[m24, m3]*(-1/3*Pi^2 - (2*I)*Pi*re[1, 1] - re[1, 1]^2) + 
     ii[m13, m13]*(Pi^2/6 - (4*I)*Pi*re[1, 1] - re[1, 1]^2) + 
     ii[m21, m1]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m21, m2]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m21, m3]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m21, m4]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m22, m1]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m22, m2]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m22, m3]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m22, m4]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m24, m1]*(Pi^2/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m13, m1]*(-1/6*Pi^2 + (4*I)*Pi*re[1, 1] + re[1, 1]^2) + 
     ii[m3, m5, m9]*(2*re[1, 1] - 4*re[1, 2]) + ii[m3, m8, m12]*
      (2*re[1, 1] - 4*re[1, 2]) + ii[m5, m3, m9]*(2*re[1, 1] - 4*re[1, 2]) + 
     ii[m8, m3, m12]*(2*re[1, 1] - 4*re[1, 2]) + 
     ii[m3, m1, m13]*(re[1, 1] - 2*re[1, 2]) + ii[m3, m1, m15]*
      (re[1, 1] - 2*re[1, 2]) + ii[m3, m5, m1]*(re[1, 1] - 2*re[1, 2]) + 
     ii[m3, m5, m2]*(re[1, 1] - 2*re[1, 2]) + ii[m3, m8, m1]*
      (re[1, 1] - 2*re[1, 2]) + ii[m3, m8, m4]*(re[1, 1] - 2*re[1, 2]) + 
     ii[m2, m16, m1]*(I*Pi + re[1, 1] - 2*re[1, 2]) + 
     ii[m4, m14, m1]*(I*Pi + re[1, 1] - 2*re[1, 2]) + 
     ii[m3, m15, m1]*(2*re[1, 1] - 2*re[1, 2]) + ii[m5, m13, m14]*
      ((-2*I)*Pi - re[1, 1] - re[1, 2]) + ii[m5, m14, m13]*
      ((-2*I)*Pi - re[1, 1] - re[1, 2]) + ii[m8, m13, m16]*
      ((-2*I)*Pi - re[1, 1] - re[1, 2]) + ii[m8, m16, m13]*
      ((-2*I)*Pi - re[1, 1] - re[1, 2]) + ii[m2, m3, m14]*
      (re[1, 1] - re[1, 2]) + ii[m2, m3, m15]*(re[1, 1] - re[1, 2]) + 
     ii[m3, m15, m2]*(re[1, 1] - re[1, 2]) + ii[m3, m15, m4]*
      (re[1, 1] - re[1, 2]) + ii[m3, m2, m14]*(re[1, 1] - re[1, 2]) + 
     ii[m3, m2, m15]*(re[1, 1] - re[1, 2]) + ii[m3, m33, m33]*
      (re[1, 1] - re[1, 2]) + ii[m3, m4, m15]*(re[1, 1] - re[1, 2]) + 
     ii[m3, m4, m16]*(re[1, 1] - re[1, 2]) + ii[m4, m3, m15]*
      (re[1, 1] - re[1, 2]) + ii[m4, m3, m16]*(re[1, 1] - re[1, 2]) + 
     ii[m6, m2, m3]*(re[1, 1] - re[1, 2]) + ii[m6, m3, m2]*
      (re[1, 1] - re[1, 2]) + ii[m7, m3, m4]*(re[1, 1] - re[1, 2]) + 
     ii[m7, m4, m3]*(re[1, 1] - re[1, 2]) + ii[m2, m10, m1]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m2, m10, m2]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m2, m2, m10]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m2, m2, m12]*(re[1, 1]/2 - re[1, 2]/2) + ii[m25, m25, m3]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m25, m25, m4]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m25, m26, m1]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m25, m26, m2]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m25, m27, m10]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m25, m27, m12]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m3, m10, m3]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m3, m10, m4]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m3, m11, m2]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m3, m11, m3]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m3, m3, m10]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m3, m3, m11]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m3, m3, m12]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m3, m3, m9]*(re[1, 1]/2 - re[1, 2]/2) + ii[m30, m30, m1]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m30, m30, m4]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m30, m31, m11]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m30, m31, m9]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m30, m32, m11]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m30, m32, m9]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m32, m30, m11]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m32, m30, m9]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m32, m31, m1]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m32, m31, m4]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m32, m32, m2]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m32, m32, m3]*
      (re[1, 1]/2 - re[1, 2]/2) + ii[m4, m11, m1]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m4, m11, m4]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m4, m4, m11]*(re[1, 1]/2 - re[1, 2]/2) + 
     ii[m4, m4, m9]*(re[1, 1]/2 - re[1, 2]/2) + ii[m2, m12, m4]*
      ((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m2, m4, m12]*((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m12, m4]*((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m2, m9]*((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m4, m12]*((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m9, m2]*((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m4, m2, m9]*((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m4, m9, m2]*((2*I)*Pi + (3*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m2, m3, m12]*((2*I)*Pi + (5*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m2, m12]*((2*I)*Pi + (5*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m4, m9]*((2*I)*Pi + (5*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m4, m3, m9]*((2*I)*Pi + (5*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m2, m12, m3]*((4*I)*Pi + (7*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m12, m3]*((4*I)*Pi + (7*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m9, m3]*((4*I)*Pi + (7*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m4, m9, m3]*((4*I)*Pi + (7*re[1, 1])/2 - re[1, 2]/2) + 
     ii[m3, m3, m2]*((-3*re[1, 1])/2 + re[1, 2]/2) + 
     ii[m3, m3, m4]*((-3*re[1, 1])/2 + re[1, 2]/2) + 
     ii[m2, m2, m3]*((-I)*Pi - (3*re[1, 1])/2 + re[1, 2]/2) + 
     ii[m4, m4, m3]*((-I)*Pi - (3*re[1, 1])/2 + re[1, 2]/2) + 
     ii[m2, m10, m3]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m2, m10, m4]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m2, m3, m10]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m25, m25, m10]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m25, m25, m12]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m25, m26, m10]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m25, m26, m12]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m25, m27, m3]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m25, m27, m4]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m3, m10, m1]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m3, m10, m2]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m3, m11, m1]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m3, m11, m4]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m3, m2, m10]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m3, m4, m11]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m30, m30, m11]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m30, m30, m9]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m30, m31, m1]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m30, m31, m4]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m30, m32, m2]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m30, m32, m3]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m32, m30, m1]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m32, m30, m4]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m32, m31, m11]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m32, m31, m9]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m32, m32, m11]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m32, m32, m9]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m4, m11, m2]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m4, m11, m3]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m4, m3, m11]*(-1/2*re[1, 1] + re[1, 2]/2) + 
     ii[m2, m34, m33]*((-1/2*I)*Pi - re[1, 1]/2 + re[1, 2]/2) + 
     ii[m2, m1, m12]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m2, m12, m1]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m3, m1, m10]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m3, m1, m11]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m3, m1, m12]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m3, m1, m9]*(re[1, 1]/2 + re[1, 2]/2) + ii[m3, m12, m1]*
      (re[1, 1]/2 + re[1, 2]/2) + ii[m3, m2, m11]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m3, m4, m10]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m3, m9, m1]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m4, m1, m9]*(re[1, 1]/2 + re[1, 2]/2) + 
     ii[m4, m9, m1]*(re[1, 1]/2 + re[1, 2]/2) + ii[m2, m12, m2]*
      ((2*I)*Pi + (5*re[1, 1])/2 + re[1, 2]/2) + 
     ii[m3, m12, m2]*((2*I)*Pi + (5*re[1, 1])/2 + re[1, 2]/2) + 
     ii[m3, m9, m4]*((2*I)*Pi + (5*re[1, 1])/2 + re[1, 2]/2) + 
     ii[m4, m9, m4]*((2*I)*Pi + (5*re[1, 1])/2 + re[1, 2]/2) + 
     ((29965307*I)/8064)*Pi^3*re[1, 2] - 2*ii[m1, m10, m13]*re[1, 2] - 
     2*ii[m1, m10, m15]*re[1, 2] - 2*ii[m1, m11, m13]*re[1, 2] - 
     2*ii[m1, m11, m15]*re[1, 2] - 2*ii[m1, m13, m10]*re[1, 2] - 
     2*ii[m1, m13, m11]*re[1, 2] + ii[m1, m13, m14]*re[1, 2] + 
     ii[m1, m13, m16]*re[1, 2] - ii[m1, m14, m1]*re[1, 2] + 
     ii[m1, m14, m10]*re[1, 2] + ii[m1, m14, m13]*re[1, 2] - 
     ii[m1, m14, m4]*re[1, 2] - ii[m1, m14, m9]*re[1, 2] - 
     ii[m1, m16, m1]*re[1, 2] + ii[m1, m16, m11]*re[1, 2] - 
     ii[m1, m16, m12]*re[1, 2] + ii[m1, m16, m13]*re[1, 2] - 
     ii[m1, m16, m2]*re[1, 2] - ii[m1, m2, m16]*re[1, 2] - 
     ii[m1, m3, m14]*re[1, 2] - ii[m1, m3, m16]*re[1, 2] + 
     (ii[m1, m34, m33]*re[1, 2])/2 - ii[m1, m4, m14]*re[1, 2] + 
     2*ii[m10, m1, m1]*re[1, 2] - 2*ii[m10, m1, m13]*re[1, 2] - 
     2*ii[m10, m1, m15]*re[1, 2] + 2*ii[m10, m1, m2]*re[1, 2] + 
     2*ii[m10, m1, m3]*re[1, 2] + 2*ii[m10, m1, m4]*re[1, 2] - 
     4*ii[m10, m10, m1]*re[1, 2] - 8*ii[m10, m10, m10]*re[1, 2] + 
     4*ii[m10, m10, m14]*re[1, 2] + 4*ii[m10, m10, m15]*re[1, 2] - 
     4*ii[m10, m10, m4]*re[1, 2] + 2*ii[m10, m14, m1]*re[1, 2] - 
     2*ii[m10, m14, m3]*re[1, 2] - 2*ii[m10, m15, m2]*re[1, 2] + 
     2*ii[m10, m15, m4]*re[1, 2] - ii[m10, m29, m33]*re[1, 2] - 
     2*ii[m10, m33, m33]*re[1, 2] + 2*ii[m10, m4, m1]*re[1, 2] - 
     2*ii[m10, m4, m14]*re[1, 2] - 2*ii[m10, m4, m16]*re[1, 2] + 
     2*ii[m10, m4, m2]*re[1, 2] + 2*ii[m10, m4, m3]*re[1, 2] + 
     2*ii[m10, m4, m4]*re[1, 2] - 2*ii[m10, m5, m1]*re[1, 2] + 
     2*ii[m10, m5, m13]*re[1, 2] + 2*ii[m10, m5, m14]*re[1, 2] - 
     2*ii[m10, m5, m2]*re[1, 2] - 4*ii[m10, m5, m9]*re[1, 2] + 
     4*ii[m10, m6, m10]*re[1, 2] - 2*ii[m10, m6, m14]*re[1, 2] - 
     2*ii[m10, m6, m15]*re[1, 2] + 2*ii[m10, m6, m2]*re[1, 2] + 
     2*ii[m10, m6, m3]*re[1, 2] - 4*ii[m10, m7, m11]*re[1, 2] + 
     2*ii[m10, m7, m15]*re[1, 2] + 2*ii[m10, m7, m16]*re[1, 2] - 
     2*ii[m10, m7, m3]*re[1, 2] - 2*ii[m10, m7, m4]*re[1, 2] - 
     2*ii[m10, m8, m1]*re[1, 2] - 4*ii[m10, m8, m12]*re[1, 2] + 
     2*ii[m10, m8, m13]*re[1, 2] + 2*ii[m10, m8, m16]*re[1, 2] - 
     2*ii[m10, m8, m4]*re[1, 2] + 2*ii[m11, m1, m1]*re[1, 2] - 
     2*ii[m11, m1, m13]*re[1, 2] - 2*ii[m11, m1, m15]*re[1, 2] + 
     2*ii[m11, m1, m2]*re[1, 2] + 2*ii[m11, m1, m3]*re[1, 2] + 
     2*ii[m11, m1, m4]*re[1, 2] - 4*ii[m11, m11, m1]*re[1, 2] - 
     8*ii[m11, m11, m11]*re[1, 2] + 4*ii[m11, m11, m15]*re[1, 2] + 
     4*ii[m11, m11, m16]*re[1, 2] - 4*ii[m11, m11, m2]*re[1, 2] + 
     2*ii[m11, m15, m2]*re[1, 2] - 2*ii[m11, m15, m4]*re[1, 2] + 
     2*ii[m11, m16, m1]*re[1, 2] - 2*ii[m11, m16, m3]*re[1, 2] + 
     2*ii[m11, m2, m1]*re[1, 2] - 2*ii[m11, m2, m14]*re[1, 2] - 
     2*ii[m11, m2, m16]*re[1, 2] + 2*ii[m11, m2, m2]*re[1, 2] + 
     2*ii[m11, m2, m3]*re[1, 2] + 2*ii[m11, m2, m4]*re[1, 2] + 
     ii[m11, m29, m33]*re[1, 2] - ii[m11, m34, m33]*re[1, 2] - 
     2*ii[m11, m5, m1]*re[1, 2] + 2*ii[m11, m5, m13]*re[1, 2] + 
     2*ii[m11, m5, m14]*re[1, 2] - 2*ii[m11, m5, m2]*re[1, 2] - 
     4*ii[m11, m5, m9]*re[1, 2] - 4*ii[m11, m6, m10]*re[1, 2] + 
     2*ii[m11, m6, m14]*re[1, 2] + 2*ii[m11, m6, m15]*re[1, 2] - 
     2*ii[m11, m6, m2]*re[1, 2] - 2*ii[m11, m6, m3]*re[1, 2] + 
     4*ii[m11, m7, m11]*re[1, 2] - 2*ii[m11, m7, m15]*re[1, 2] - 
     2*ii[m11, m7, m16]*re[1, 2] + 2*ii[m11, m7, m3]*re[1, 2] + 
     2*ii[m11, m7, m4]*re[1, 2] - 2*ii[m11, m8, m1]*re[1, 2] - 
     4*ii[m11, m8, m12]*re[1, 2] + 2*ii[m11, m8, m13]*re[1, 2] + 
     2*ii[m11, m8, m16]*re[1, 2] - 2*ii[m11, m8, m4]*re[1, 2] - 
     ii[m14, m1, m1]*re[1, 2] + ii[m14, m1, m10]*re[1, 2] + 
     ii[m14, m1, m13]*re[1, 2] - ii[m14, m1, m4]*re[1, 2] - 
     ii[m14, m1, m9]*re[1, 2] + ii[m14, m10, m1]*re[1, 2] + 
     ii[m14, m10, m2]*re[1, 2] - ii[m14, m10, m3]*re[1, 2] - 
     ii[m14, m10, m4]*re[1, 2] - 2*ii[m14, m14, m10]*re[1, 2] + 
     2*ii[m14, m14, m14]*re[1, 2] - 2*ii[m14, m14, m2]*re[1, 2] + 
     2*ii[m14, m14, m4]*re[1, 2] - 2*ii[m14, m14, m9]*re[1, 2] + 
     ii[m14, m2, m10]*re[1, 2] - ii[m14, m2, m14]*re[1, 2] + 
     ii[m14, m2, m2]*re[1, 2] - ii[m14, m2, m4]*re[1, 2] + 
     ii[m14, m2, m9]*re[1, 2] - ii[m14, m3, m10]*re[1, 2] + 
     ii[m14, m3, m15]*re[1, 2] - ii[m14, m3, m3]*re[1, 2] - 
     ii[m14, m3, m4]*re[1, 2] + ii[m14, m3, m9]*re[1, 2] + 
     ii[m14, m33, m33]*re[1, 2] - ii[m14, m4, m1]*re[1, 2] + 
     ii[m14, m4, m10]*re[1, 2] + ii[m14, m4, m16]*re[1, 2] - 
     ii[m14, m4, m2]*re[1, 2] - ii[m14, m4, m3]*re[1, 2] - 
     ii[m14, m4, m4]*re[1, 2] + ii[m14, m4, m9]*re[1, 2] + 
     ii[m14, m5, m1]*re[1, 2] - ii[m14, m5, m13]*re[1, 2] - 
     ii[m14, m5, m14]*re[1, 2] + ii[m14, m5, m2]*re[1, 2] + 
     2*ii[m14, m5, m9]*re[1, 2] + 2*ii[m14, m6, m10]*re[1, 2] - 
     ii[m14, m6, m14]*re[1, 2] - ii[m14, m6, m15]*re[1, 2] + 
     ii[m14, m6, m2]*re[1, 2] + ii[m14, m6, m3]*re[1, 2] + 
     2*ii[m14, m7, m11]*re[1, 2] - ii[m14, m7, m15]*re[1, 2] - 
     ii[m14, m7, m16]*re[1, 2] + ii[m14, m7, m3]*re[1, 2] + 
     ii[m14, m7, m4]*re[1, 2] + ii[m14, m8, m1]*re[1, 2] + 
     2*ii[m14, m8, m12]*re[1, 2] - ii[m14, m8, m13]*re[1, 2] - 
     ii[m14, m8, m16]*re[1, 2] + ii[m14, m8, m4]*re[1, 2] - 
     ii[m14, m9, m1]*re[1, 2] + ii[m14, m9, m2]*re[1, 2] + 
     ii[m14, m9, m3]*re[1, 2] - ii[m14, m9, m4]*re[1, 2] - 
     ii[m16, m1, m1]*re[1, 2] + ii[m16, m1, m11]*re[1, 2] - 
     ii[m16, m1, m12]*re[1, 2] + ii[m16, m1, m13]*re[1, 2] - 
     ii[m16, m1, m2]*re[1, 2] + ii[m16, m11, m1]*re[1, 2] - 
     ii[m16, m11, m2]*re[1, 2] - ii[m16, m11, m3]*re[1, 2] + 
     ii[m16, m11, m4]*re[1, 2] - ii[m16, m12, m1]*re[1, 2] - 
     ii[m16, m12, m2]*re[1, 2] + ii[m16, m12, m3]*re[1, 2] + 
     ii[m16, m12, m4]*re[1, 2] - 2*ii[m16, m16, m11]*re[1, 2] - 
     2*ii[m16, m16, m12]*re[1, 2] + 2*ii[m16, m16, m16]*re[1, 2] + 
     2*ii[m16, m16, m2]*re[1, 2] - 2*ii[m16, m16, m4]*re[1, 2] - 
     ii[m16, m2, m1]*re[1, 2] + ii[m16, m2, m11]*re[1, 2] + 
     ii[m16, m2, m12]*re[1, 2] + ii[m16, m2, m14]*re[1, 2] - 
     ii[m16, m2, m2]*re[1, 2] - ii[m16, m2, m3]*re[1, 2] - 
     ii[m16, m2, m4]*re[1, 2] - ii[m16, m3, m11]*re[1, 2] + 
     ii[m16, m3, m12]*re[1, 2] + ii[m16, m3, m15]*re[1, 2] - 
     ii[m16, m3, m2]*re[1, 2] - ii[m16, m3, m3]*re[1, 2] + 
     ii[m16, m33, m33]*re[1, 2] + ii[m16, m4, m11]*re[1, 2] + 
     ii[m16, m4, m12]*re[1, 2] - ii[m16, m4, m16]*re[1, 2] - 
     ii[m16, m4, m2]*re[1, 2] + ii[m16, m4, m4]*re[1, 2] + 
     ii[m16, m5, m1]*re[1, 2] - ii[m16, m5, m13]*re[1, 2] - 
     ii[m16, m5, m14]*re[1, 2] + ii[m16, m5, m2]*re[1, 2] + 
     2*ii[m16, m5, m9]*re[1, 2] + 2*ii[m16, m6, m10]*re[1, 2] - 
     ii[m16, m6, m14]*re[1, 2] - ii[m16, m6, m15]*re[1, 2] + 
     ii[m16, m6, m2]*re[1, 2] + ii[m16, m6, m3]*re[1, 2] + 
     2*ii[m16, m7, m11]*re[1, 2] - ii[m16, m7, m15]*re[1, 2] - 
     ii[m16, m7, m16]*re[1, 2] + ii[m16, m7, m3]*re[1, 2] + 
     ii[m16, m7, m4]*re[1, 2] + ii[m16, m8, m1]*re[1, 2] + 
     2*ii[m16, m8, m12]*re[1, 2] - ii[m16, m8, m13]*re[1, 2] - 
     ii[m16, m8, m16]*re[1, 2] + ii[m16, m8, m4]*re[1, 2] - 
     ii[m2, m1, m16]*re[1, 2] - 2*ii[m2, m11, m14]*re[1, 2] - 
     2*ii[m2, m11, m16]*re[1, 2] - 2*ii[m2, m14, m11]*re[1, 2] + 
     ii[m2, m14, m16]*re[1, 2] + ii[m2, m16, m11]*re[1, 2] + 
     ii[m2, m16, m12]*re[1, 2] + ii[m2, m16, m14]*re[1, 2] - 
     2*ii[m2, m16, m2]*re[1, 2] - ii[m2, m3, m16]*re[1, 2] - 
     ii[m3, m1, m14]*re[1, 2] - ii[m3, m1, m16]*re[1, 2] - 
     ii[m3, m14, m10]*re[1, 2] + ii[m3, m14, m15]*re[1, 2] - 
     ii[m3, m14, m3]*re[1, 2] - ii[m3, m14, m4]*re[1, 2] + 
     ii[m3, m14, m9]*re[1, 2] + ii[m3, m15, m14]*re[1, 2] + 
     ii[m3, m15, m16]*re[1, 2] - ii[m3, m16, m11]*re[1, 2] + 
     ii[m3, m16, m12]*re[1, 2] + ii[m3, m16, m15]*re[1, 2] - 
     ii[m3, m16, m2]*re[1, 2] - ii[m3, m16, m3]*re[1, 2] - 
     ii[m3, m2, m16]*re[1, 2] - (ii[m3, m34, m33]*re[1, 2])/2 - 
     ii[m3, m4, m14]*re[1, 2] - ii[m4, m1, m14]*re[1, 2] - 
     2*ii[m4, m10, m14]*re[1, 2] - 2*ii[m4, m10, m16]*re[1, 2] + 
     ii[m4, m14, m10]*re[1, 2] + ii[m4, m14, m16]*re[1, 2] - 
     2*ii[m4, m14, m4]*re[1, 2] + ii[m4, m14, m9]*re[1, 2] - 
     2*ii[m4, m16, m10]*re[1, 2] + ii[m4, m16, m14]*re[1, 2] - 
     ii[m4, m3, m14]*re[1, 2] - 2*ii[m5, m1, m11]*re[1, 2] + 
     ii[m5, m1, m16]*re[1, 2] + 2*ii[m5, m10, m13]*re[1, 2] + 
     2*ii[m5, m10, m14]*re[1, 2] - 4*ii[m5, m10, m9]*re[1, 2] - 
     2*ii[m5, m11, m1]*re[1, 2] + 2*ii[m5, m11, m13]*re[1, 2] + 
     2*ii[m5, m11, m14]*re[1, 2] - 2*ii[m5, m11, m2]*re[1, 2] - 
     4*ii[m5, m11, m9]*re[1, 2] + 2*ii[m5, m13, m10]*re[1, 2] + 
     2*ii[m5, m13, m11]*re[1, 2] - ii[m5, m13, m16]*re[1, 2] + 
     2*ii[m5, m14, m11]*re[1, 2] - 2*ii[m5, m14, m14]*re[1, 2] - 
     ii[m5, m14, m16]*re[1, 2] + 2*ii[m5, m14, m2]*re[1, 2] + 
     ii[m5, m16, m1]*re[1, 2] - ii[m5, m16, m13]*re[1, 2] - 
     ii[m5, m16, m14]*re[1, 2] + ii[m5, m16, m2]*re[1, 2] + 
     2*ii[m5, m16, m9]*re[1, 2] - 2*ii[m5, m2, m11]*re[1, 2] + 
     ii[m5, m2, m16]*re[1, 2] - 4*ii[m5, m9, m10]*re[1, 2] - 
     4*ii[m5, m9, m11]*re[1, 2] + 2*ii[m5, m9, m16]*re[1, 2] - 
     4*ii[m6, m10, m11]*re[1, 2] + 2*ii[m6, m10, m16]*re[1, 2] - 
     4*ii[m6, m11, m10]*re[1, 2] + 2*ii[m6, m11, m14]*re[1, 2] + 
     2*ii[m6, m11, m15]*re[1, 2] + 2*ii[m6, m14, m11]*re[1, 2] - 
     2*ii[m6, m14, m14]*re[1, 2] - ii[m6, m14, m16]*re[1, 2] + 
     2*ii[m6, m14, m2]*re[1, 2] - ii[m6, m15, m16]*re[1, 2] + 
     2*ii[m6, m16, m10]*re[1, 2] - ii[m6, m16, m14]*re[1, 2] - 
     ii[m6, m16, m15]*re[1, 2] + ii[m6, m16, m2]*re[1, 2] + 
     ii[m6, m16, m3]*re[1, 2] + ii[m6, m2, m16]*re[1, 2] + 
     ii[m6, m3, m16]*re[1, 2] - 4*ii[m7, m10, m11]*re[1, 2] + 
     2*ii[m7, m10, m15]*re[1, 2] + 2*ii[m7, m10, m16]*re[1, 2] - 
     4*ii[m7, m11, m10]*re[1, 2] + 2*ii[m7, m11, m14]*re[1, 2] + 
     2*ii[m7, m14, m11]*re[1, 2] - ii[m7, m14, m15]*re[1, 2] - 
     ii[m7, m14, m16]*re[1, 2] + ii[m7, m14, m3]*re[1, 2] + 
     ii[m7, m14, m4]*re[1, 2] - ii[m7, m15, m14]*re[1, 2] + 
     2*ii[m7, m16, m10]*re[1, 2] - ii[m7, m16, m14]*re[1, 2] - 
     2*ii[m7, m16, m16]*re[1, 2] + 2*ii[m7, m16, m4]*re[1, 2] + 
     ii[m7, m3, m14]*re[1, 2] + ii[m7, m4, m14]*re[1, 2] - 
     2*ii[m8, m1, m10]*re[1, 2] + ii[m8, m1, m14]*re[1, 2] - 
     2*ii[m8, m10, m1]*re[1, 2] - 4*ii[m8, m10, m12]*re[1, 2] + 
     2*ii[m8, m10, m13]*re[1, 2] + 2*ii[m8, m10, m16]*re[1, 2] - 
     2*ii[m8, m10, m4]*re[1, 2] - 4*ii[m8, m11, m12]*re[1, 2] + 
     2*ii[m8, m11, m13]*re[1, 2] + 2*ii[m8, m11, m16]*re[1, 2] - 
     4*ii[m8, m12, m10]*re[1, 2] - 4*ii[m8, m12, m11]*re[1, 2] + 
     2*ii[m8, m12, m14]*re[1, 2] + 2*ii[m8, m13, m10]*re[1, 2] + 
     2*ii[m8, m13, m11]*re[1, 2] - ii[m8, m13, m14]*re[1, 2] + 
     ii[m8, m14, m1]*re[1, 2] + 2*ii[m8, m14, m12]*re[1, 2] - 
     ii[m8, m14, m13]*re[1, 2] - ii[m8, m14, m16]*re[1, 2] + 
     ii[m8, m14, m4]*re[1, 2] + 2*ii[m8, m16, m10]*re[1, 2] - 
     ii[m8, m16, m14]*re[1, 2] - 2*ii[m8, m16, m16]*re[1, 2] + 
     2*ii[m8, m16, m4]*re[1, 2] - 2*ii[m8, m4, m10]*re[1, 2] + 
     ii[m8, m4, m14]*re[1, 2] - (394229993829061*Pi^2*re[1, 1]*re[1, 2])/
      1219276800 + ((25794749*I)/4704)*Pi*re[1, 1]^2*re[1, 2] - 
     (1544228580210277*re[1, 1]^3*re[1, 2])/6096384000 + 
     (591625033229*Pi^2*re[1, 2]^2)/13934592 - 4*ii[m10, m11]*re[1, 2]^2 + 
     2*ii[m10, m16]*re[1, 2]^2 - 4*ii[m11, m10]*re[1, 2]^2 + 
     2*ii[m11, m14]*re[1, 2]^2 + 2*ii[m14, m11]*re[1, 2]^2 - 
     ii[m14, m16]*re[1, 2]^2 + 2*ii[m16, m10]*re[1, 2]^2 - 
     ii[m16, m14]*re[1, 2]^2 + ((4344353*I)/1176)*Pi*re[1, 1]*re[1, 2]^2 + 
     (219423838021*re[1, 1]^2*re[1, 2]^2)/3763200 + 
     ((5178757*I)/28224)*Pi*re[1, 2]^3 + (72381555740821*re[1, 1]*re[1, 2]^3)/
      304819200 - (57291153078811*re[1, 2]^4)/4877107200 + 
     ii[m3, m3, m1]*(-2*re[1, 1] + re[1, 2]) + ii[m6, m15, m4]*
      (-2*re[1, 1] + re[1, 2]) + ii[m7, m15, m2]*(-2*re[1, 1] + re[1, 2]) + 
     ii[m2, m3, m3]*(-re[1, 1] + re[1, 2]) + ii[m3, m2, m2]*
      (-re[1, 1] + re[1, 2]) + ii[m3, m4, m4]*(-re[1, 1] + re[1, 2]) + 
     ii[m4, m3, m3]*(-re[1, 1] + re[1, 2]) + ii[m6, m2, m15]*
      (-re[1, 1] + re[1, 2]) + ii[m6, m3, m14]*(-re[1, 1] + re[1, 2]) + 
     ii[m7, m3, m16]*(-re[1, 1] + re[1, 2]) + ii[m7, m4, m15]*
      (-re[1, 1] + re[1, 2]) + ii[m5, m13, m2]*((2*I)*Pi + re[1, 1] + 
       re[1, 2]) + ii[m5, m14, m1]*((2*I)*Pi + re[1, 1] + re[1, 2]) + 
     ii[m8, m13, m4]*((2*I)*Pi + re[1, 1] + re[1, 2]) + 
     ii[m8, m16, m1]*((2*I)*Pi + re[1, 1] + re[1, 2]) + 
     ii[m2, m3, m2]*((-3*re[1, 1])/2 + (3*re[1, 2])/2) + 
     ii[m3, m2, m1]*((-3*re[1, 1])/2 + (3*re[1, 2])/2) + 
     ii[m3, m2, m3]*((-3*re[1, 1])/2 + (3*re[1, 2])/2) + 
     ii[m3, m4, m1]*((-3*re[1, 1])/2 + (3*re[1, 2])/2) + 
     ii[m3, m4, m3]*((-3*re[1, 1])/2 + (3*re[1, 2])/2) + 
     ii[m4, m3, m4]*((-3*re[1, 1])/2 + (3*re[1, 2])/2) + 
     ii[m3, m2, m4]*(-2*re[1, 1] + 2*re[1, 2]) + 
     ii[m3, m4, m2]*(-2*re[1, 1] + 2*re[1, 2]) + ii[m6, m10, m15]*
      (-2*re[1, 1] + 2*re[1, 2]) + ii[m7, m11, m15]*
      (-2*re[1, 1] + 2*re[1, 2]) + ii[m5, m9, m14]*((-2*I)*Pi - 2*re[1, 1] + 
       2*re[1, 2]) + ii[m8, m12, m16]*((-2*I)*Pi - 2*re[1, 1] + 2*re[1, 2]) + 
     ii[m3, m1, m1]*(-re[1, 1] + 2*re[1, 2]) + ii[m3, m5, m13]*
      (-re[1, 1] + 2*re[1, 2]) + ii[m3, m5, m14]*(-re[1, 1] + 2*re[1, 2]) + 
     ii[m3, m8, m13]*(-re[1, 1] + 2*re[1, 2]) + ii[m3, m8, m16]*
      (-re[1, 1] + 2*re[1, 2]) + ii[m5, m3, m13]*(-re[1, 1] + 2*re[1, 2]) + 
     ii[m5, m3, m14]*(-re[1, 1] + 2*re[1, 2]) + ii[m8, m3, m13]*
      (-re[1, 1] + 2*re[1, 2]) + ii[m8, m3, m16]*(-re[1, 1] + 2*re[1, 2]) + 
     ii[m3, m1, m2]*((-3*re[1, 1])/2 + (5*re[1, 2])/2) + 
     ii[m3, m1, m4]*((-3*re[1, 1])/2 + (5*re[1, 2])/2) + 
     ii[m3, m1, m3]*(-2*re[1, 1] + 3*re[1, 2]) + 
     ii[m10, m12]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m10, m9]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m11, m12]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m11, m9]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m12, m10]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m12, m11]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m9, m10]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m9, m11]*((-4*I)*Pi*re[1, 2] - 4*re[1, 1]*re[1, 2]) + 
     ii[m13, m14]*((-2*I)*Pi*re[1, 2] - re[1, 1]*re[1, 2]) + 
     ii[m13, m16]*((-2*I)*Pi*re[1, 2] - re[1, 1]*re[1, 2]) + 
     ii[m14, m13]*((-2*I)*Pi*re[1, 2] - re[1, 1]*re[1, 2]) + 
     ii[m16, m13]*((-2*I)*Pi*re[1, 2] - re[1, 1]*re[1, 2]) + 
     ii[m12, m14]*((2*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m14, m12]*((2*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m16, m9]*((2*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m9, m16]*((2*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m10, m13]*((4*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m11, m13]*((4*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m13, m10]*((4*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m13, m11]*((4*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2]) + 
     ii[m3, m14]*(-(re[1, 1]*re[1, 2]) + re[1, 2]^2) + 
     ii[m3, m16]*(-(re[1, 1]*re[1, 2]) + re[1, 2]^2) + 
     ((6642311*I)/2352)*Pi^3*re[1, 3] + (422278615405*Pi^2*re[1, 1]*re[1, 3])/
      2032128 - ((126187*I)/112)*Pi*re[1, 1]^2*re[1, 3] - 
     (112979004259*Pi^2*re[1, 2]*re[1, 3])/5080320 - 
     ((6285*I)/8)*Pi*re[1, 1]*re[1, 2]*re[1, 3] + ((86325*I)/112)*Pi*
      re[1, 2]^2*re[1, 3] + (504277*Pi^2*re[1, 3]^2)/350 + 
     ((22551*I)/112)*Pi*re[1, 1]*re[1, 3]^2 + ((4271*I)/16)*Pi*re[1, 2]*
      re[1, 3]^2 + ((21059*I)/42)*Pi*re[1, 3]^3 + 
     ii[m5, m5, m9]*((-8*I)*Pi - 4*re[1, 1] - 4*re[1, 4]) + 
     ii[m8, m8, m12]*((-8*I)*Pi - 4*re[1, 1] - 4*re[1, 4]) + 
     ii[m6, m15, m10]*(re[1, 1] + 6*re[1, 2] - 3*re[1, 4]) + 
     ii[m7, m15, m11]*(re[1, 1] + 6*re[1, 2] - 3*re[1, 4]) + 
     ii[m5, m5, m1]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 4]) + 
     ii[m5, m5, m2]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 4]) + 
     ii[m8, m8, m1]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 4]) + 
     ii[m8, m8, m4]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 4]) + 
     ii[m5, m9, m13]*((2*I)*Pi + 2*re[1, 1] - 2*re[1, 4]) + 
     ii[m8, m12, m13]*((2*I)*Pi + 2*re[1, 1] - 2*re[1, 4]) + 
     ii[m1, m1, m3]*(re[1, 2] - 2*re[1, 4]) + ii[m5, m13, m4]*
      (re[1, 2] - 2*re[1, 4]) + ii[m8, m13, m2]*(re[1, 2] - 2*re[1, 4]) + 
     ii[m1, m2, m4]*(2*re[1, 2] - 2*re[1, 4]) + 
     ii[m1, m4, m2]*(2*re[1, 2] - 2*re[1, 4]) + ii[m5, m13, m3]*
      ((-2*I)*Pi - re[1, 1] + 2*re[1, 2] - 2*re[1, 4]) + 
     ii[m8, m13, m3]*((-2*I)*Pi - re[1, 1] + 2*re[1, 2] - 2*re[1, 4]) + 
     ii[m2, m6, m10]*(2*re[1, 1] + 2*re[1, 2] - 2*re[1, 4]) + 
     ii[m4, m7, m11]*(2*re[1, 1] + 2*re[1, 2] - 2*re[1, 4]) + 
     ii[m1, m3, m1]*(3*re[1, 2] - 2*re[1, 4]) + ii[m15, m15, m1]*
      (4*re[1, 2] - 2*re[1, 4]) + ii[m15, m15, m15]*
      (4*re[1, 2] - 2*re[1, 4]) + ii[m15, m5, m9]*(4*re[1, 2] - 2*re[1, 4]) + 
     ii[m15, m6, m10]*(4*re[1, 2] - 2*re[1, 4]) + 
     ii[m15, m7, m11]*(4*re[1, 2] - 2*re[1, 4]) + 
     ii[m15, m8, m12]*(4*re[1, 2] - 2*re[1, 4]) + 
     ii[m5, m15, m9]*(4*re[1, 2] - 2*re[1, 4]) + 
     ii[m5, m9, m15]*(4*re[1, 2] - 2*re[1, 4]) + 
     ii[m6, m15, m3]*(4*re[1, 2] - 2*re[1, 4]) + 
     ii[m7, m15, m3]*(4*re[1, 2] - 2*re[1, 4]) + ii[m8, m12, m15]*
      (4*re[1, 2] - 2*re[1, 4]) + ii[m8, m15, m12]*
      (4*re[1, 2] - 2*re[1, 4]) + ii[m6, m6, m14]*(2*re[1, 1] + 4*re[1, 2] - 
       2*re[1, 4]) + ii[m6, m6, m15]*(2*re[1, 1] + 4*re[1, 2] - 2*re[1, 4]) + 
     ii[m7, m7, m15]*(2*re[1, 1] + 4*re[1, 2] - 2*re[1, 4]) + 
     ii[m7, m7, m16]*(2*re[1, 1] + 4*re[1, 2] - 2*re[1, 4]) + 
     ii[m1, m1, m2]*(re[1, 2]/2 - (3*re[1, 4])/2) + 
     ii[m1, m1, m4]*(re[1, 2]/2 - (3*re[1, 4])/2) + 
     ii[m1, m2, m1]*((3*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m1, m2, m3]*((3*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m1, m4, m1]*((3*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m1, m4, m3]*((3*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m2, m1, m2]*((3*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m4, m1, m4]*((3*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m2, m1, m3]*(-1/2*re[1, 1] + 2*re[1, 2] - (3*re[1, 4])/2) + 
     ii[m4, m1, m3]*(-1/2*re[1, 1] + 2*re[1, 2] - (3*re[1, 4])/2) + 
     ii[m1, m3, m2]*((5*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m1, m3, m4]*((5*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m2, m4, m3]*(I*Pi + (5*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m4, m2, m3]*(I*Pi + (5*re[1, 2])/2 - (3*re[1, 4])/2) + 
     ii[m2, m4, m2]*(I*Pi - re[1, 1]/2 + 3*re[1, 2] - (3*re[1, 4])/2) + 
     ii[m4, m2, m4]*(I*Pi - re[1, 1]/2 + 3*re[1, 2] - (3*re[1, 4])/2) + 
     ii[m8, m33, m33]*((-2*I)*Pi - re[1, 1] - re[1, 4]) + 
     ii[m6, m10, m2]*(re[1, 1] - re[1, 4]) + ii[m6, m2, m10]*
      (re[1, 1] - re[1, 4]) + ii[m6, m2, m2]*(re[1, 1] - re[1, 4]) + 
     ii[m7, m11, m4]*(re[1, 1] - re[1, 4]) + ii[m7, m4, m11]*
      (re[1, 1] - re[1, 4]) + ii[m7, m4, m4]*(re[1, 1] - re[1, 4]) + 
     ii[m5, m1, m13]*((2*I)*Pi + re[1, 1] - re[1, 4]) + 
     ii[m8, m1, m13]*((2*I)*Pi + re[1, 1] - re[1, 4]) + 
     ii[m6, m10, m1]*(3*re[1, 1] - re[1, 4]) + ii[m7, m11, m1]*
      (3*re[1, 1] - re[1, 4]) + ii[m1, m2, m2]*(re[1, 2] - re[1, 4]) + 
     ii[m1, m4, m4]*(re[1, 2] - re[1, 4]) + ii[m2, m1, m1]*
      (re[1, 2] - re[1, 4]) + ii[m4, m1, m1]*(re[1, 2] - re[1, 4]) + 
     ii[m5, m1, m14]*(re[1, 2] - re[1, 4]) + ii[m5, m2, m13]*
      (re[1, 2] - re[1, 4]) + ii[m8, m1, m16]*(re[1, 2] - re[1, 4]) + 
     ii[m8, m4, m13]*(re[1, 2] - re[1, 4]) + ii[m5, m14, m4]*
      (-re[1, 1] + re[1, 2] - re[1, 4]) + ii[m6, m14, m4]*
      (-re[1, 1] + re[1, 2] - re[1, 4]) + ii[m7, m16, m2]*
      (-re[1, 1] + re[1, 2] - re[1, 4]) + ii[m8, m16, m2]*
      (-re[1, 1] + re[1, 2] - re[1, 4]) + ii[m2, m14, m9]*
      ((-2*I)*Pi - re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m2, m5, m13]*((-2*I)*Pi - re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m2, m5, m14]*((-2*I)*Pi - re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m4, m16, m12]*((-2*I)*Pi - re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m4, m8, m13]*((-2*I)*Pi - re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m4, m8, m16]*((-2*I)*Pi - re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m2, m6, m2]*(re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m2, m6, m3]*(re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m4, m7, m3]*(re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m4, m7, m4]*(re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m2, m8, m13]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m2, m8, m16]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m4, m5, m13]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m4, m5, m14]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m5, m4, m13]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m5, m4, m14]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m8, m2, m13]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m8, m2, m16]*((2*I)*Pi + re[1, 1] + re[1, 2] - re[1, 4]) + 
     ii[m2, m1, m4]*(-1/2*re[1, 1] + (3*re[1, 2])/2 - re[1, 4]) + 
     ii[m4, m1, m2]*(-1/2*re[1, 1] + (3*re[1, 2])/2 - re[1, 4]) + 
     ii[m2, m1, m10]*(re[1, 1]/2 + (3*re[1, 2])/2 - re[1, 4]) + 
     ii[m2, m4, m10]*(re[1, 1]/2 + (3*re[1, 2])/2 - re[1, 4]) + 
     ii[m4, m1, m11]*(re[1, 1]/2 + (3*re[1, 2])/2 - re[1, 4]) + 
     ii[m4, m2, m11]*(re[1, 1]/2 + (3*re[1, 2])/2 - re[1, 4]) + 
     ii[m1, m13, m15]*(2*re[1, 2] - re[1, 4]) + ii[m1, m15, m10]*
      (2*re[1, 2] - re[1, 4]) + ii[m1, m15, m11]*(2*re[1, 2] - re[1, 4]) + 
     ii[m1, m15, m13]*(2*re[1, 2] - re[1, 4]) + 
     ii[m1, m3, m3]*(2*re[1, 2] - re[1, 4]) + ii[m1, m6, m14]*
      (2*re[1, 2] - re[1, 4]) + ii[m1, m6, m15]*(2*re[1, 2] - re[1, 4]) + 
     ii[m1, m7, m15]*(2*re[1, 2] - re[1, 4]) + ii[m1, m7, m16]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m1, m10]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m1, m11]*(2*re[1, 2] - re[1, 4]) + ii[m15, m1, m13]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m10, m3]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m10, m4]*(2*re[1, 2] - re[1, 4]) + ii[m15, m11, m2]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m11, m3]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m2, m11]*(2*re[1, 2] - re[1, 4]) + ii[m15, m2, m14]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m3, m10]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m3, m11]*(2*re[1, 2] - re[1, 4]) + ii[m15, m3, m3]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m33, m33]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m4, m10]*(2*re[1, 2] - re[1, 4]) + ii[m15, m4, m16]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m5, m1]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m5, m2]*(2*re[1, 2] - re[1, 4]) + ii[m15, m6, m2]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m6, m3]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m7, m3]*(2*re[1, 2] - re[1, 4]) + ii[m15, m7, m4]*
      (2*re[1, 2] - re[1, 4]) + ii[m15, m8, m1]*(2*re[1, 2] - re[1, 4]) + 
     ii[m15, m8, m4]*(2*re[1, 2] - re[1, 4]) + ii[m2, m14, m15]*
      (2*re[1, 2] - re[1, 4]) + ii[m2, m15, m11]*(2*re[1, 2] - re[1, 4]) + 
     ii[m2, m15, m14]*(2*re[1, 2] - re[1, 4]) + ii[m4, m15, m10]*
      (2*re[1, 2] - re[1, 4]) + ii[m4, m15, m16]*(2*re[1, 2] - re[1, 4]) + 
     ii[m4, m16, m15]*(2*re[1, 2] - re[1, 4]) + ii[m5, m1, m15]*
      (2*re[1, 2] - re[1, 4]) + ii[m5, m15, m1]*(2*re[1, 2] - re[1, 4]) + 
     ii[m5, m15, m2]*(2*re[1, 2] - re[1, 4]) + ii[m5, m2, m15]*
      (2*re[1, 2] - re[1, 4]) + ii[m6, m1, m14]*(2*re[1, 2] - re[1, 4]) + 
     ii[m6, m1, m15]*(2*re[1, 2] - re[1, 4]) + ii[m7, m1, m15]*
      (2*re[1, 2] - re[1, 4]) + ii[m7, m1, m16]*(2*re[1, 2] - re[1, 4]) + 
     ii[m8, m1, m15]*(2*re[1, 2] - re[1, 4]) + ii[m8, m15, m1]*
      (2*re[1, 2] - re[1, 4]) + ii[m8, m15, m4]*(2*re[1, 2] - re[1, 4]) + 
     ii[m8, m4, m15]*(2*re[1, 2] - re[1, 4]) + ii[m2, m4, m4]*
      (I*Pi + 2*re[1, 2] - re[1, 4]) + ii[m4, m2, m2]*
      (I*Pi + 2*re[1, 2] - re[1, 4]) + ii[m5, m14, m3]*
      ((-2*I)*Pi - 2*re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m8, m16, m3]*((-2*I)*Pi - 2*re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m6, m3, m15]*(-re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m7, m3, m15]*(-re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m5, m2, m14]*((-2*I)*Pi - re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m8, m4, m16]*((-2*I)*Pi - re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m5, m14, m10]*(re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m6, m15, m11]*(re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m7, m15, m10]*(re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m8, m16, m11]*(re[1, 1] + 2*re[1, 2] - re[1, 4]) + 
     ii[m2, m4, m1]*(I*Pi - re[1, 1]/2 + (5*re[1, 2])/2 - re[1, 4]) + 
     ii[m4, m2, m1]*(I*Pi - re[1, 1]/2 + (5*re[1, 2])/2 - re[1, 4]) + 
     ii[m6, m14, m3]*(3*re[1, 2] - re[1, 4]) + ii[m6, m15, m2]*
      (3*re[1, 2] - re[1, 4]) + ii[m7, m15, m4]*(3*re[1, 2] - re[1, 4]) + 
     ii[m7, m16, m3]*(3*re[1, 2] - re[1, 4]) + ii[m2, m7, m15]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m2, m7, m16]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m4, m6, m14]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m4, m6, m15]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m6, m4, m14]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m6, m4, m15]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m7, m2, m15]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m7, m2, m16]*
      (-re[1, 1] + 3*re[1, 2] - re[1, 4]) + ii[m6, m14, m10]*
      (re[1, 1] + 4*re[1, 2] - re[1, 4]) + ii[m7, m16, m11]*
      (re[1, 1] + 4*re[1, 2] - re[1, 4]) + ii[m5, m1, m12]*
      ((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m5, m12, m1]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m5, m12, m2]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m5, m2, m12]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m6, m2, m9]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m6, m3, m9]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m6, m9, m2]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m6, m9, m3]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m7, m12, m3]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m7, m12, m4]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m7, m3, m12]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m7, m4, m12]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m8, m1, m9]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m8, m4, m9]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m8, m9, m1]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m8, m9, m4]*((-2*I)*Pi - (3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m5, m28, m33]*((-I)*Pi - re[1, 1]/2 - re[1, 4]/2) + 
     ii[m8, m34, m33]*((-I)*Pi - re[1, 1]/2 - re[1, 4]/2) + 
     ii[m5, m10, m3]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m5, m10, m4]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m5, m3, m10]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m5, m3, m12]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m6, m11, m1]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m6, m11, m4]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m6, m4, m11]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m6, m4, m9]*(re[1, 1]/2 - re[1, 4]/2) + ii[m7, m10, m1]*
      (re[1, 1]/2 - re[1, 4]/2) + ii[m7, m10, m2]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m7, m2, m10]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m7, m2, m12]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m8, m11, m2]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m8, m11, m3]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m8, m3, m11]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m8, m3, m9]*(re[1, 1]/2 - re[1, 4]/2) + 
     ii[m6, m2, m1]*((3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m6, m3, m1]*((3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m7, m3, m1]*((3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m7, m4, m1]*((3*re[1, 1])/2 - re[1, 4]/2) + 
     ii[m1, m12, m3]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m1, m12, m4]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m1, m2, m9]*(re[1, 2]/2 - re[1, 4]/2) + ii[m1, m4, m12]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m1, m9, m2]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m1, m9, m3]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m2, m1, m9]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m2, m9, m1]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m2, m9, m4]*(re[1, 2]/2 - re[1, 4]/2) + ii[m26, m25, m10]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m26, m25, m12]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m26, m26, m10]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m26, m26, m12]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m26, m27, m3]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m26, m27, m4]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m27, m25, m3]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m27, m25, m4]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m27, m26, m1]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m27, m26, m2]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m27, m27, m10]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m27, m27, m12]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m31, m30, m1]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m31, m30, m4]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m31, m31, m11]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m31, m31, m9]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m31, m32, m11]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m31, m32, m9]*
      (re[1, 2]/2 - re[1, 4]/2) + ii[m4, m1, m12]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m4, m12, m1]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m4, m12, m2]*(re[1, 2]/2 - re[1, 4]/2) + 
     ii[m2, m2, m1]*((-I)*Pi - re[1, 1] + re[1, 2]/2 - re[1, 4]/2) + 
     ii[m4, m4, m1]*((-I)*Pi - re[1, 1] + re[1, 2]/2 - re[1, 4]/2) + 
     ii[m4, m29, m33]*(re[1, 2] - re[1, 4]/2) + 
     ii[m2, m2, m4]*((-I)*Pi - (3*re[1, 1])/2 + re[1, 2] - re[1, 4]/2) + 
     ii[m4, m4, m2]*((-I)*Pi - (3*re[1, 1])/2 + re[1, 2] - re[1, 4]/2) + 
     ii[m6, m29, m33]*(re[1, 1]/2 + re[1, 2] - re[1, 4]/2) + 
     ii[m7, m34, m33]*(re[1, 1]/2 + re[1, 2] - re[1, 4]/2) + 
     ii[m1, m10, m2]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m1, m11, m4]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m1, m2, m10]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m1, m4, m11]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m2, m11, m4]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m2, m4, m11]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m4, m10, m2]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m4, m2, m10]*((3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m2, m3, m4]*(-re[1, 1] + (3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m4, m3, m2]*(-re[1, 1] + (3*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m2, m3, m1]*((-3*re[1, 1])/2 + 2*re[1, 2] - re[1, 4]/2) + 
     ii[m4, m3, m1]*((-3*re[1, 1])/2 + 2*re[1, 2] - re[1, 4]/2) + 
     ii[m1, m10, m1]*((7*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m1, m11, m1]*((7*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m2, m11, m1]*((7*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m4, m10, m1]*((7*re[1, 2])/2 - re[1, 4]/2) + 
     ii[m5, m12, m3]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m5, m12, m4]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m5, m4, m10]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m5, m4, m12]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m6, m1, m11]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m6, m1, m9]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m6, m9, m1]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m6, m9, m4]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m7, m1, m10]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m7, m1, m12]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m7, m12, m1]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m7, m12, m2]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m8, m2, m11]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m8, m2, m9]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m8, m9, m2]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m8, m9, m3]*(-1/2*re[1, 1] + re[1, 4]/2) + 
     ii[m8, m28, m33]*(I*Pi + re[1, 1]/2 + re[1, 4]/2) + 
     ii[m5, m1, m10]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m5, m10, m1]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m5, m10, m2]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m5, m2, m10]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m6, m11, m2]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m6, m11, m3]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m6, m2, m11]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m6, m3, m11]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m7, m10, m3]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m7, m10, m4]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m7, m3, m10]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m7, m4, m10]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m8, m1, m11]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m8, m11, m1]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m8, m11, m4]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m8, m4, m11]*(-1/2*re[1, 1] - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m5, m3, m1]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m5, m3, m2]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m6, m1, m2]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m6, m1, m3]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m7, m1, m3]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m7, m1, m4]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m8, m3, m1]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m8, m3, m4]*(re[1, 1]/2 - 2*re[1, 2] + re[1, 4]/2) + 
     ii[m2, m29, m33]*(-re[1, 2] + re[1, 4]/2) + ii[m7, m29, m33]*
      (-1/2*re[1, 1] - re[1, 2] + re[1, 4]/2) + 
     ii[m5, m4, m1]*((-2*I)*Pi - re[1, 1]/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m5, m4, m2]*((-2*I)*Pi - re[1, 1]/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m8, m2, m1]*((-2*I)*Pi - re[1, 1]/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m8, m2, m4]*((-2*I)*Pi - re[1, 1]/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m6, m2, m4]*((3*re[1, 1])/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m6, m3, m4]*((3*re[1, 1])/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m7, m3, m2]*((3*re[1, 1])/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m7, m4, m2]*((3*re[1, 1])/2 - re[1, 2] + re[1, 4]/2) + 
     ii[m1, m1, m10]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m1, m1, m11]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m1, m1, m12]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m1, m1, m9]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m1, m12, m1]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m1, m12, m2]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m1, m9, m1]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m1, m9, m4]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m2, m2, m11]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m2, m2, m9]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m2, m9, m2]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m2, m9, m3]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m26, m25, m3]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m26, m25, m4]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m26, m26, m1]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m26, m26, m2]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m26, m27, m10]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m26, m27, m12]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m27, m25, m10]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m27, m25, m12]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m27, m26, m10]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m27, m26, m12]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m27, m27, m3]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m27, m27, m4]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m31, m30, m11]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m31, m30, m9]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m31, m31, m1]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m31, m31, m4]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m31, m32, m2]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m31, m32, m3]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m4, m12, m3]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m4, m12, m4]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m4, m4, m10]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m4, m4, m12]*(-1/2*re[1, 2] + re[1, 4]/2) + 
     ii[m4, m34, m33]*((I/2)*Pi - re[1, 2]/2 + re[1, 4]/2) + 
     ii[m2, m3, m9]*((2*I)*Pi + re[1, 1] - re[1, 2]/2 + re[1, 4]/2) + 
     ii[m2, m4, m9]*((2*I)*Pi + re[1, 1] - re[1, 2]/2 + re[1, 4]/2) + 
     ii[m4, m2, m12]*((2*I)*Pi + re[1, 1] - re[1, 2]/2 + re[1, 4]/2) + 
     ii[m4, m3, m12]*((2*I)*Pi + re[1, 1] - re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m10, m3]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m11, m3]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m2, m12]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m3, m10]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m3, m11]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m3, m12]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m3, m9]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m4, m9]*(re[1, 2]/2 + re[1, 4]/2) + ii[m2, m11, m3]*
      (re[1, 2]/2 + re[1, 4]/2) + ii[m2, m3, m11]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m4, m10, m3]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m4, m3, m10]*(re[1, 2]/2 + re[1, 4]/2) + 
     ii[m1, m2, m11]*((3*re[1, 2])/2 + re[1, 4]/2) + 
     ii[m1, m4, m10]*((3*re[1, 2])/2 + re[1, 4]/2) + 
     ii[m2, m1, m11]*((3*re[1, 2])/2 + re[1, 4]/2) + 
     ii[m4, m1, m10]*((3*re[1, 2])/2 + re[1, 4]/2) + 
     ii[m1, m10, m4]*((5*re[1, 2])/2 + re[1, 4]/2) + 
     ii[m1, m11, m2]*((5*re[1, 2])/2 + re[1, 4]/2) + 
     ii[m2, m11, m2]*((5*re[1, 2])/2 + re[1, 4]/2) + 
     ii[m4, m10, m4]*((5*re[1, 2])/2 + re[1, 4]/2) - 
     ((18863377*I)/14112)*Pi^3*re[1, 4] - ii[m1, m1, m1]*re[1, 4] + 
     ii[m1, m1, m13]*re[1, 4] + ii[m1, m1, m15]*re[1, 4] - 
     ii[m1, m13, m12]*re[1, 4] - ii[m1, m13, m9]*re[1, 4] + 
     ii[m1, m5, m1]*re[1, 4] - ii[m1, m5, m13]*re[1, 4] - 
     ii[m1, m5, m14]*re[1, 4] + ii[m1, m5, m2]*re[1, 4] + 
     2*ii[m1, m5, m9]*re[1, 4] + ii[m1, m8, m1]*re[1, 4] + 
     2*ii[m1, m8, m12]*re[1, 4] - ii[m1, m8, m13]*re[1, 4] - 
     ii[m1, m8, m16]*re[1, 4] + ii[m1, m8, m4]*re[1, 4] + 
     ii[m20, m17, m33]*re[1, 4] + ii[m20, m19, m1]*re[1, 4] - 
     ii[m20, m19, m13]*re[1, 4] - ii[m20, m19, m15]*re[1, 4] + 
     ii[m20, m19, m2]*re[1, 4] + ii[m20, m19, m3]*re[1, 4] + 
     ii[m20, m19, m4]*re[1, 4] + ii[m20, m20, m1]*re[1, 4] - 
     ii[m20, m20, m13]*re[1, 4] - ii[m20, m20, m15]*re[1, 4] + 
     ii[m20, m20, m2]*re[1, 4] + ii[m20, m20, m3]*re[1, 4] + 
     ii[m20, m20, m4]*re[1, 4] - ii[m20, m23, m2]*re[1, 4] + 
     ii[m20, m23, m4]*re[1, 4] + (8406183994097*Pi^2*re[1, 1]*re[1, 4])/
      48771072 - ((5795143*I)/1568)*Pi*re[1, 1]^2*re[1, 4] + 
     (208886563782077*re[1, 1]^3*re[1, 4])/1219276800 - 
     (127439463698089*Pi^2*re[1, 2]*re[1, 4])/4877107200 + 
     ((411053*I)/196)*Pi*re[1, 1]*re[1, 2]*re[1, 4] - 
     (140109739813*re[1, 1]^2*re[1, 2]*re[1, 4])/10160640 + 
     ((5557651*I)/4704)*Pi*re[1, 2]^2*re[1, 4] + 
     (130725548755*re[1, 1]*re[1, 2]^2*re[1, 4])/2709504 - 
     (22384797103789*re[1, 2]^3*re[1, 4])/487710720 - 
     (738651738289*Pi^2*re[1, 3]*re[1, 4])/25401600 - 
     ((3870*I)/7)*Pi*re[1, 1]*re[1, 3]*re[1, 4] - (76*I)*Pi*re[1, 2]*re[1, 3]*
      re[1, 4] - ((3793*I)/7)*Pi*re[1, 3]^2*re[1, 4] - 
     (6667310895709*Pi^2*re[1, 4]^2)/162570240 - ((2553067*I)/1176)*Pi*
      re[1, 1]*re[1, 4]^2 + (3089055430631*re[1, 1]^2*re[1, 4]^2)/812851200 - 
     ((1000995*I)/1568)*Pi*re[1, 2]*re[1, 4]^2 - 
     (11789498927081*re[1, 1]*re[1, 2]*re[1, 4]^2)/406425600 + 
     (38435666911*re[1, 2]^2*re[1, 4]^2)/8467200 - ((2706*I)/7)*Pi*re[1, 3]*
      re[1, 4]^2 + ((13111055*I)/14112)*Pi*re[1, 4]^3 - 
     (18508517283401*re[1, 1]*re[1, 4]^3)/348364800 + 
     (343780747187*re[1, 2]*re[1, 4]^3)/406425600 + 
     (72092939686253*re[1, 4]^4)/4877107200 + ii[m6, m15, m1]*
      (-2*re[1, 1] + re[1, 4]) + ii[m7, m15, m1]*(-2*re[1, 1] + re[1, 4]) + 
     ii[m6, m2, m14]*(-re[1, 1] + re[1, 4]) + ii[m7, m4, m16]*
      (-re[1, 1] + re[1, 4]) + ii[m5, m1, m1]*((-2*I)*Pi - re[1, 1] + 
       re[1, 4]) + ii[m5, m1, m9]*((-2*I)*Pi - re[1, 1] + re[1, 4]) + 
     ii[m5, m9, m1]*((-2*I)*Pi - re[1, 1] + re[1, 4]) + 
     ii[m8, m1, m1]*((-2*I)*Pi - re[1, 1] + re[1, 4]) + 
     ii[m8, m1, m12]*((-2*I)*Pi - re[1, 1] + re[1, 4]) + 
     ii[m8, m12, m1]*((-2*I)*Pi - re[1, 1] + re[1, 4]) + 
     ii[m5, m13, m12]*((2*I)*Pi + re[1, 1] + re[1, 4]) + 
     ii[m6, m14, m9]*((2*I)*Pi + re[1, 1] + re[1, 4]) + 
     ii[m7, m16, m12]*((2*I)*Pi + re[1, 1] + re[1, 4]) + 
     ii[m8, m13, m9]*((2*I)*Pi + re[1, 1] + re[1, 4]) + 
     ii[m5, m13, m9]*((6*I)*Pi + 3*re[1, 1] + re[1, 4]) + 
     ii[m8, m13, m12]*((6*I)*Pi + 3*re[1, 1] + re[1, 4]) + 
     ii[m6, m14, m15]*(-3*re[1, 2] + re[1, 4]) + ii[m6, m15, m14]*
      (-3*re[1, 2] + re[1, 4]) + ii[m7, m15, m16]*(-3*re[1, 2] + re[1, 4]) + 
     ii[m7, m16, m15]*(-3*re[1, 2] + re[1, 4]) + 
     ii[m2, m7, m3]*(re[1, 1] - 3*re[1, 2] + re[1, 4]) + 
     ii[m2, m7, m4]*(re[1, 1] - 3*re[1, 2] + re[1, 4]) + 
     ii[m4, m6, m2]*(re[1, 1] - 3*re[1, 2] + re[1, 4]) + 
     ii[m4, m6, m3]*(re[1, 1] - 3*re[1, 2] + re[1, 4]) + 
     ii[m1, m15, m2]*(-2*re[1, 2] + re[1, 4]) + ii[m1, m15, m4]*
      (-2*re[1, 2] + re[1, 4]) + ii[m1, m2, m15]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m1, m3, m13]*(-2*re[1, 2] + re[1, 4]) + ii[m1, m3, m15]*
      (-2*re[1, 2] + re[1, 4]) + ii[m1, m4, m15]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m1, m6, m2]*(-2*re[1, 2] + re[1, 4]) + ii[m1, m6, m3]*
      (-2*re[1, 2] + re[1, 4]) + ii[m1, m7, m3]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m1, m7, m4]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m1, m1]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m1, m2]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m1, m3]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m1, m4]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m10, m1]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m10, m2]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m11, m1]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m11, m4]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m2, m1]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m2, m10]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m2, m2]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m3, m1]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m3, m15]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m4, m1]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m4, m11]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m4, m4]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m5, m13]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m5, m14]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m6, m14]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m6, m15]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m7, m15]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m15, m7, m16]*(-2*re[1, 2] + re[1, 4]) + ii[m15, m8, m13]*
      (-2*re[1, 2] + re[1, 4]) + ii[m15, m8, m16]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m2, m1, m15]*(-2*re[1, 2] + re[1, 4]) + ii[m2, m15, m1]*
      (-2*re[1, 2] + re[1, 4]) + ii[m2, m15, m10]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m2, m15, m2]*(-2*re[1, 2] + re[1, 4]) + ii[m2, m4, m15]*
      (-2*re[1, 2] + re[1, 4]) + ii[m4, m1, m15]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m4, m15, m1]*(-2*re[1, 2] + re[1, 4]) + ii[m4, m15, m11]*
      (-2*re[1, 2] + re[1, 4]) + ii[m4, m15, m4]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m4, m2, m15]*(-2*re[1, 2] + re[1, 4]) + ii[m5, m13, m15]*
      (-2*re[1, 2] + re[1, 4]) + ii[m5, m14, m15]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m5, m15, m13]*(-2*re[1, 2] + re[1, 4]) + ii[m5, m15, m14]*
      (-2*re[1, 2] + re[1, 4]) + ii[m8, m13, m15]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m8, m15, m13]*(-2*re[1, 2] + re[1, 4]) + ii[m8, m15, m16]*
      (-2*re[1, 2] + re[1, 4]) + ii[m8, m16, m15]*(-2*re[1, 2] + re[1, 4]) + 
     ii[m2, m33, m33]*((-I)*Pi - 2*re[1, 2] + re[1, 4]) + 
     ii[m2, m4, m14]*((-I)*Pi - 2*re[1, 2] + re[1, 4]) + 
     ii[m2, m4, m16]*((-I)*Pi - 2*re[1, 2] + re[1, 4]) + 
     ii[m4, m2, m14]*((-I)*Pi - 2*re[1, 2] + re[1, 4]) + 
     ii[m4, m2, m16]*((-I)*Pi - 2*re[1, 2] + re[1, 4]) + 
     ii[m7, m33, m33]*(-re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m2, m14, m4]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m4, m16, m2]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m6, m10, m3]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m6, m3, m10]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m6, m3, m3]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m7, m11, m3]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m7, m3, m11]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m7, m3, m3]*(re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m2, m14, m3]*(I*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m4, m16, m3]*(I*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m5, m2, m2]*((2*I)*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m5, m2, m9]*((2*I)*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m5, m9, m2]*((2*I)*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m8, m12, m4]*((2*I)*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m8, m4, m12]*((2*I)*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m8, m4, m4]*((2*I)*Pi + re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m6, m10, m4]*(3*re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m7, m11, m2]*(3*re[1, 1] - 2*re[1, 2] + re[1, 4]) + 
     ii[m1, m13, m2]*(-re[1, 2] + re[1, 4]) + ii[m1, m13, m4]*
      (-re[1, 2] + re[1, 4]) + ii[m1, m2, m13]*(-re[1, 2] + re[1, 4]) + 
     ii[m1, m2, m14]*(-re[1, 2] + re[1, 4]) + ii[m1, m33, m33]*
      (-re[1, 2] + re[1, 4]) + ii[m1, m4, m13]*(-re[1, 2] + re[1, 4]) + 
     ii[m1, m4, m16]*(-re[1, 2] + re[1, 4]) + ii[m2, m1, m13]*
      (-re[1, 2] + re[1, 4]) + ii[m2, m1, m14]*(-re[1, 2] + re[1, 4]) + 
     ii[m4, m1, m13]*(-re[1, 2] + re[1, 4]) + ii[m4, m1, m16]*
      (-re[1, 2] + re[1, 4]) + ii[m5, m1, m2]*(-re[1, 2] + re[1, 4]) + 
     ii[m5, m2, m1]*(-re[1, 2] + re[1, 4]) + ii[m8, m1, m4]*
      (-re[1, 2] + re[1, 4]) + ii[m8, m4, m1]*(-re[1, 2] + re[1, 4]) + 
     ii[m2, m14, m10]*(-re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m2, m6, m14]*(-re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m2, m6, m15]*(-re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m4, m16, m11]*(-re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m4, m7, m15]*(-re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m4, m7, m16]*(-re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m2, m8, m1]*((-2*I)*Pi - re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m2, m8, m4]*((-2*I)*Pi - re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m4, m5, m1]*((-2*I)*Pi - re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m4, m5, m2]*((-2*I)*Pi - re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m2, m5, m1]*((2*I)*Pi + re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m2, m5, m2]*((2*I)*Pi + re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m4, m8, m1]*((2*I)*Pi + re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m4, m8, m4]*((2*I)*Pi + re[1, 1] - re[1, 2] + re[1, 4]) + 
     ii[m5, m14, m9]*((2*I)*Pi + re[1, 1] + 2*re[1, 2] + re[1, 4]) + 
     ii[m8, m16, m12]*((2*I)*Pi + re[1, 1] + 2*re[1, 2] + re[1, 4]) + 
     ii[m6, m4, m2]*(re[1, 1]/2 - 3*re[1, 2] + (3*re[1, 4])/2) + 
     ii[m6, m4, m3]*(re[1, 1]/2 - 3*re[1, 2] + (3*re[1, 4])/2) + 
     ii[m7, m2, m3]*(re[1, 1]/2 - 3*re[1, 2] + (3*re[1, 4])/2) + 
     ii[m7, m2, m4]*(re[1, 1]/2 - 3*re[1, 2] + (3*re[1, 4])/2) + 
     ii[m5, m1, m3]*((2*I)*Pi + (3*re[1, 1])/2 - 2*re[1, 2] + 
       (3*re[1, 4])/2) + ii[m5, m2, m3]*((2*I)*Pi + (3*re[1, 1])/2 - 
       2*re[1, 2] + (3*re[1, 4])/2) + ii[m8, m1, m3]*
      ((2*I)*Pi + (3*re[1, 1])/2 - 2*re[1, 2] + (3*re[1, 4])/2) + 
     ii[m8, m4, m3]*((2*I)*Pi + (3*re[1, 1])/2 - 2*re[1, 2] + 
       (3*re[1, 4])/2) + ii[m5, m1, m4]*(re[1, 1]/2 - re[1, 2] + 
       (3*re[1, 4])/2) + ii[m5, m2, m4]*(re[1, 1]/2 - re[1, 2] + 
       (3*re[1, 4])/2) + ii[m8, m1, m2]*(re[1, 1]/2 - re[1, 2] + 
       (3*re[1, 4])/2) + ii[m8, m4, m2]*(re[1, 1]/2 - re[1, 2] + 
       (3*re[1, 4])/2) + ii[m5, m5, m13]*((4*I)*Pi + 2*re[1, 1] + 
       2*re[1, 4]) + ii[m5, m5, m14]*((4*I)*Pi + 2*re[1, 1] + 2*re[1, 4]) + 
     ii[m8, m8, m13]*((4*I)*Pi + 2*re[1, 1] + 2*re[1, 4]) + 
     ii[m8, m8, m16]*((4*I)*Pi + 2*re[1, 1] + 2*re[1, 4]) + 
     ii[m2, m7, m11]*(2*re[1, 1] - 6*re[1, 2] + 2*re[1, 4]) + 
     ii[m4, m6, m10]*(2*re[1, 1] - 6*re[1, 2] + 2*re[1, 4]) + 
     ii[m6, m4, m10]*(2*re[1, 1] - 6*re[1, 2] + 2*re[1, 4]) + 
     ii[m7, m2, m11]*(2*re[1, 1] - 6*re[1, 2] + 2*re[1, 4]) + 
     ii[m1, m15, m1]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m1, m6, m10]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m1, m7, m11]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m15, m15, m10]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m15, m15, m11]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m15, m15, m3]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m6, m1, m10]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m6, m15, m15]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m7, m1, m11]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m7, m15, m15]*(-4*re[1, 2] + 2*re[1, 4]) + 
     ii[m6, m6, m2]*(-2*re[1, 1] - 4*re[1, 2] + 2*re[1, 4]) + 
     ii[m6, m6, m3]*(-2*re[1, 1] - 4*re[1, 2] + 2*re[1, 4]) + 
     ii[m7, m7, m3]*(-2*re[1, 1] - 4*re[1, 2] + 2*re[1, 4]) + 
     ii[m7, m7, m4]*(-2*re[1, 1] - 4*re[1, 2] + 2*re[1, 4]) + 
     ii[m1, m13, m3]*(-2*re[1, 2] + 2*re[1, 4]) + 
     ii[m2, m8, m12]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 2] + 2*re[1, 4]) + 
     ii[m4, m5, m9]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 2] + 2*re[1, 4]) + 
     ii[m5, m4, m9]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 2] + 2*re[1, 4]) + 
     ii[m8, m2, m12]*((-4*I)*Pi - 2*re[1, 1] - 2*re[1, 2] + 2*re[1, 4]) + 
     ii[m2, m5, m9]*((4*I)*Pi + 2*re[1, 1] - 2*re[1, 2] + 2*re[1, 4]) + 
     ii[m4, m8, m12]*((4*I)*Pi + 2*re[1, 1] - 2*re[1, 2] + 2*re[1, 4]) + 
     ii[m5, m9, m3]*((4*I)*Pi + 3*re[1, 1] - 4*re[1, 2] + 3*re[1, 4]) + 
     ii[m8, m12, m3]*((4*I)*Pi + 3*re[1, 1] - 4*re[1, 2] + 3*re[1, 4]) + 
     ii[m5, m9, m4]*(re[1, 1] - 2*re[1, 2] + 3*re[1, 4]) + 
     ii[m8, m12, m2]*(re[1, 1] - 2*re[1, 2] + 3*re[1, 4]) + 
     ii[m6, m6, m10]*(-4*re[1, 1] - 8*re[1, 2] + 4*re[1, 4]) + 
     ii[m7, m7, m11]*(-4*re[1, 1] - 8*re[1, 2] + 4*re[1, 4]) + 
     ii[m12, m15]*((4*I)*Pi*re[1, 2] + 4*re[1, 1]*re[1, 2] - 
       (2*I)*Pi*re[1, 4] - 2*re[1, 1]*re[1, 4]) + 
     ii[m15, m12]*((4*I)*Pi*re[1, 2] + 4*re[1, 1]*re[1, 2] - 
       (2*I)*Pi*re[1, 4] - 2*re[1, 1]*re[1, 4]) + 
     ii[m15, m9]*((4*I)*Pi*re[1, 2] + 4*re[1, 1]*re[1, 2] - 
       (2*I)*Pi*re[1, 4] - 2*re[1, 1]*re[1, 4]) + 
     ii[m9, m15]*((4*I)*Pi*re[1, 2] + 4*re[1, 1]*re[1, 2] - 
       (2*I)*Pi*re[1, 4] - 2*re[1, 1]*re[1, 4]) + 
     ii[m13, m3]*(Pi^2/6 - (4*I)*Pi*re[1, 1] - re[1, 1]^2 + 
       (4*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2] - (4*I)*Pi*re[1, 4] - 
       2*re[1, 1]*re[1, 4]) + ii[m13, m2]*((2*I)*Pi*re[1, 2] + 
       re[1, 1]*re[1, 2] - (2*I)*Pi*re[1, 4] - re[1, 1]*re[1, 4]) + 
     ii[m13, m4]*((2*I)*Pi*re[1, 2] + re[1, 1]*re[1, 2] - (2*I)*Pi*re[1, 4] - 
       re[1, 1]*re[1, 4]) + ii[m2, m13]*((2*I)*Pi*re[1, 2] + 
       re[1, 1]*re[1, 2] - (2*I)*Pi*re[1, 4] - re[1, 1]*re[1, 4]) + 
     ii[m4, m13]*((2*I)*Pi*re[1, 2] + re[1, 1]*re[1, 2] - (2*I)*Pi*re[1, 4] - 
       re[1, 1]*re[1, 4]) + ii[m13, m12]*(-1/6*Pi^2 + (4*I)*Pi*re[1, 1] + 
       re[1, 1]^2 + (2*I)*Pi*re[1, 4] + re[1, 1]*re[1, 4]) + 
     ii[m13, m9]*(-1/6*Pi^2 + (4*I)*Pi*re[1, 1] + re[1, 1]^2 + 
       (2*I)*Pi*re[1, 4] + re[1, 1]*re[1, 4]) + 
     ii[m13, m15]*((-4*I)*Pi*re[1, 2] - 2*re[1, 1]*re[1, 2] + 
       (2*I)*Pi*re[1, 4] + re[1, 1]*re[1, 4]) + 
     ii[m15, m13]*((-4*I)*Pi*re[1, 2] - 2*re[1, 1]*re[1, 2] + 
       (2*I)*Pi*re[1, 4] + re[1, 1]*re[1, 4]) + 
     ii[m1, m14]*(re[1, 2]^2 - re[1, 2]*re[1, 4]) + 
     ii[m1, m16]*(re[1, 2]^2 - re[1, 2]*re[1, 4]) + 
     ii[m2, m16]*((-2*Pi^2)/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2 - 
       (2*I)*Pi*re[1, 2] - 3*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - 
       re[1, 2]*re[1, 4]) + ii[m4, m14]*((-2*Pi^2)/3 + (2*I)*Pi*re[1, 1] + 
       re[1, 1]^2 - (2*I)*Pi*re[1, 2] - 3*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - 
       re[1, 2]*re[1, 4]) + ii[m15, m2]*(-2*re[1, 1]*re[1, 2] + 
       2*re[1, 2]^2 + re[1, 1]*re[1, 4] - re[1, 2]*re[1, 4]) + 
     ii[m15, m4]*(-2*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 + re[1, 1]*re[1, 4] - 
       re[1, 2]*re[1, 4]) + ii[m2, m15]*(-2*re[1, 1]*re[1, 2] + 
       2*re[1, 2]^2 + re[1, 1]*re[1, 4] - re[1, 2]*re[1, 4]) + 
     ii[m4, m15]*(-2*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 + re[1, 1]*re[1, 4] - 
       re[1, 2]*re[1, 4]) + ii[m14, m15]*(-2*re[1, 2]^2 + 
       re[1, 2]*re[1, 4]) + ii[m15, m14]*(-2*re[1, 2]^2 + 
       re[1, 2]*re[1, 4]) + ii[m15, m16]*(-2*re[1, 2]^2 + 
       re[1, 2]*re[1, 4]) + ii[m16, m15]*(-2*re[1, 2]^2 + 
       re[1, 2]*re[1, 4]) + ii[m12, m12]*((4*Pi^2)/3 - (8*I)*Pi*re[1, 2] - 
       8*re[1, 1]*re[1, 2] - 8*re[2, 1]) + 
     ii[m9, m9]*((4*Pi^2)/3 - (8*I)*Pi*re[1, 2] - 8*re[1, 1]*re[1, 2] - 
       8*re[2, 1]) + ii[m12, m3]*((-17*Pi^2)/12 + (6*I)*Pi*re[1, 1] + 
       (5*re[1, 1]^2)/2 - (8*I)*Pi*re[1, 2] - (15*re[1, 1]*re[1, 2])/2 + 
       (4*I)*Pi*re[1, 4] + (7*re[1, 1]*re[1, 4])/2 - (re[1, 2]*re[1, 4])/2 - 
       5*re[2, 1]) + ii[m9, m3]*((-17*Pi^2)/12 + (6*I)*Pi*re[1, 1] + 
       (5*re[1, 1]^2)/2 - (8*I)*Pi*re[1, 2] - (15*re[1, 1]*re[1, 2])/2 + 
       (4*I)*Pi*re[1, 4] + (7*re[1, 1]*re[1, 4])/2 - (re[1, 2]*re[1, 4])/2 - 
       5*re[2, 1]) + ii[m14, m1]*((-2*Pi^2)/3 + (2*I)*Pi*re[1, 1] + 
       re[1, 1]^2 - (2*I)*Pi*re[1, 2] - 3*re[1, 1]*re[1, 2] - 4*re[2, 1]) + 
     ii[m16, m1]*((-2*Pi^2)/3 + (2*I)*Pi*re[1, 1] + re[1, 1]^2 - 
       (2*I)*Pi*re[1, 2] - 3*re[1, 1]*re[1, 2] - 4*re[2, 1]) + 
     ii[m10, m15]*(-2*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - 4*re[2, 1]) + 
     ii[m11, m15]*(-2*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - 4*re[2, 1]) + 
     ii[m3, m13]*((8*Pi^2)/3 - (4*I)*Pi*re[1, 1] - 2*re[1, 1]^2 - 
       2*re[1, 1]*re[1, 2] + re[1, 1]*re[1, 4] - 4*re[2, 1]) + 
     ii[m12, m2]*((-5*Pi^2)/4 + (2*I)*Pi*re[1, 1] + (3*re[1, 1]^2)/2 - 
       (6*I)*Pi*re[1, 2] - (13*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + 
       (5*re[1, 1]*re[1, 4])/2 + (re[1, 2]*re[1, 4])/2 - 3*re[2, 1]) + 
     ii[m9, m4]*((-5*Pi^2)/4 + (2*I)*Pi*re[1, 1] + (3*re[1, 1]^2)/2 - 
       (6*I)*Pi*re[1, 2] - (13*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + 
       (5*re[1, 1]*re[1, 4])/2 + (re[1, 2]*re[1, 4])/2 - 3*re[2, 1]) + 
     ii[m14, m14]*(-re[1, 2]^2 - 2*re[2, 1]) + 
     ii[m16, m16]*(-re[1, 2]^2 - 2*re[2, 1]) + 
     ii[m14, m4]*(-(re[1, 1]*re[1, 2]) + re[1, 2]^2 - re[1, 2]*re[1, 4] - 
       2*re[2, 1]) + ii[m16, m2]*(-(re[1, 1]*re[1, 2]) + re[1, 2]^2 - 
       re[1, 2]*re[1, 4] - 2*re[2, 1]) + ii[m3, m12]*
      ((-47*Pi^2)/12 + (6*I)*Pi*re[1, 1] + (7*re[1, 1]^2)/2 - 
       (4*I)*Pi*re[1, 2] - (7*re[1, 1]*re[1, 2])/2 + (re[1, 1]*re[1, 4])/2 - 
       (re[1, 2]*re[1, 4])/2 - re[2, 1]) + 
     ii[m3, m9]*((-47*Pi^2)/12 + (6*I)*Pi*re[1, 1] + (7*re[1, 1]^2)/2 - 
       (4*I)*Pi*re[1, 2] - (7*re[1, 1]*re[1, 2])/2 + (re[1, 1]*re[1, 4])/2 - 
       (re[1, 2]*re[1, 4])/2 - re[2, 1]) + ii[m12, m4]*
      (-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - (2*I)*Pi*re[1, 2] - 
       (3*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + (3*re[1, 1]*re[1, 4])/
        2 - (re[1, 2]*re[1, 4])/2 - re[2, 1]) + 
     ii[m2, m9]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - 
       (2*I)*Pi*re[1, 2] - (3*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + 
       (3*re[1, 1]*re[1, 4])/2 - (re[1, 2]*re[1, 4])/2 - re[2, 1]) + 
     ii[m4, m12]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - 
       (2*I)*Pi*re[1, 2] - (3*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + 
       (3*re[1, 1]*re[1, 4])/2 - (re[1, 2]*re[1, 4])/2 - re[2, 1]) + 
     ii[m9, m2]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - 
       (2*I)*Pi*re[1, 2] - (3*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + 
       (3*re[1, 1]*re[1, 4])/2 - (re[1, 2]*re[1, 4])/2 - re[2, 1]) + 
     ii[m2, m12]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 - 
       (2*I)*Pi*re[1, 2] - (3*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + 
       (5*re[1, 1]*re[1, 4])/2 - (re[1, 2]*re[1, 4])/2 - re[2, 1]) + 
     ii[m4, m9]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 - 
       (2*I)*Pi*re[1, 2] - (3*re[1, 1]*re[1, 2])/2 + (2*I)*Pi*re[1, 4] + 
       (5*re[1, 1]*re[1, 4])/2 - (re[1, 2]*re[1, 4])/2 - re[2, 1]) - 
     (117682204142693*Pi^2*re[2, 1])/870912000 + 8*ii[m10, m10]*re[2, 1] - 
     4*ii[m10, m14]*re[2, 1] + 8*ii[m11, m11]*re[2, 1] - 
     4*ii[m11, m16]*re[2, 1] + ((15103301*I)/2352)*Pi*re[1, 1]*re[2, 1] - 
     (202238988978427*re[1, 1]^2*re[2, 1])/1016064000 + 
     ((69291*I)/56)*Pi*re[1, 2]*re[2, 1] + 
     (179709442237*re[1, 1]*re[1, 2]*re[2, 1])/1693440 - 
     (148021*re[1, 2]^2*re[2, 1])/350 - ((531*I)/2)*Pi*re[1, 3]*re[2, 1] - 
     ((998303*I)/1176)*Pi*re[1, 4]*re[2, 1] - 
     (1010214404261*re[1, 1]*re[1, 4]*re[2, 1])/101606400 - 
     (602777341*re[1, 2]*re[1, 4]*re[2, 1])/352800 - 
     (39167211313*re[1, 4]^2*re[2, 1])/50803200 + (126609796163*re[2, 1]^2)/
      2419200 + ii[m1, m12]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 - 
       (re[1, 1]*re[1, 2])/2 + (re[1, 1]*re[1, 4])/2 + 
       (re[1, 2]*re[1, 4])/2 + re[2, 1]) + 
     ii[m1, m9]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 - 
       (re[1, 1]*re[1, 2])/2 + (re[1, 1]*re[1, 4])/2 + 
       (re[1, 2]*re[1, 4])/2 + re[2, 1]) + ii[m12, m1]*
      (Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 - (re[1, 1]*re[1, 2])/2 + 
       (re[1, 1]*re[1, 4])/2 + (re[1, 2]*re[1, 4])/2 + re[2, 1]) + 
     ii[m9, m1]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 - 
       (re[1, 1]*re[1, 2])/2 + (re[1, 1]*re[1, 4])/2 + 
       (re[1, 2]*re[1, 4])/2 + re[2, 1]) + 
     ii[m2, m3]*((7*Pi^2)/12 - re[1, 1]^2/2 + (2*I)*Pi*re[1, 2] + 
       (7*re[1, 1]*re[1, 2])/2 - 2*re[1, 2]^2 - (3*re[1, 1]*re[1, 4])/2 + 
       (3*re[1, 2]*re[1, 4])/2 + re[2, 1]) + 
     ii[m4, m3]*((7*Pi^2)/12 - re[1, 1]^2/2 + (2*I)*Pi*re[1, 2] + 
       (7*re[1, 1]*re[1, 2])/2 - 2*re[1, 2]^2 - (3*re[1, 1]*re[1, 4])/2 + 
       (3*re[1, 2]*re[1, 4])/2 + re[2, 1]) + 
     ii[m14, m2]*(re[1, 2]^2 + 2*re[2, 1]) + 
     ii[m16, m4]*(re[1, 2]^2 + 2*re[2, 1]) + ii[m14, m10]*
      (re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - re[1, 2]*re[1, 4] + 2*re[2, 1]) + 
     ii[m16, m11]*(re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - re[1, 2]*re[1, 4] + 
       2*re[2, 1]) + ii[m34, m33]*(Pi^2/3 - I*Pi*re[1, 1] - re[1, 1]^2/2 + 
       I*Pi*re[1, 2] + (3*re[1, 1]*re[1, 2])/2 + re[1, 2]^2/2 - 
       (re[1, 2]*re[1, 4])/2 + 2*re[2, 1]) + 
     ii[m14, m9]*((2*I)*Pi*re[1, 2] + re[1, 1]*re[1, 2] + re[1, 2]*re[1, 4] + 
       2*re[2, 1]) + ii[m16, m12]*((2*I)*Pi*re[1, 2] + re[1, 1]*re[1, 2] + 
       re[1, 2]*re[1, 4] + 2*re[2, 1]) + ii[m2, m4]*
      ((2*Pi^2)/3 - (2*I)*Pi*re[1, 1] - re[1, 1]^2 + (2*I)*Pi*re[1, 2] + 
       4*re[1, 1]*re[1, 2] - 2*re[1, 2]^2 - 2*re[1, 1]*re[1, 4] + 
       2*re[1, 2]*re[1, 4] + 2*re[2, 1]) + 
     ii[m4, m2]*((2*Pi^2)/3 - (2*I)*Pi*re[1, 1] - re[1, 1]^2 + 
       (2*I)*Pi*re[1, 2] + 4*re[1, 1]*re[1, 2] - 2*re[1, 2]^2 - 
       2*re[1, 1]*re[1, 4] + 2*re[1, 2]*re[1, 4] + 2*re[2, 1]) + 
     ii[m12, m16]*((4*Pi^2)/3 - (4*I)*Pi*re[1, 1] - 2*re[1, 1]^2 + 
       (6*I)*Pi*re[1, 2] + 6*re[1, 1]*re[1, 2] + 4*re[2, 1]) + 
     ii[m9, m14]*((4*Pi^2)/3 - (4*I)*Pi*re[1, 1] - 2*re[1, 1]^2 + 
       (6*I)*Pi*re[1, 2] + 6*re[1, 1]*re[1, 2] + 4*re[2, 1]) + 
     ii[m12, m13]*((-8*Pi^2)/3 + (4*I)*Pi*re[1, 1] + 2*re[1, 1]^2 + 
       (4*I)*Pi*re[1, 2] + 4*re[1, 1]*re[1, 2] - (2*I)*Pi*re[1, 4] - 
       2*re[1, 1]*re[1, 4] + 4*re[2, 1]) + ii[m9, m13]*
      ((-8*Pi^2)/3 + (4*I)*Pi*re[1, 1] + 2*re[1, 1]^2 + (4*I)*Pi*re[1, 2] + 
       4*re[1, 1]*re[1, 2] - (2*I)*Pi*re[1, 4] - 2*re[1, 1]*re[1, 4] + 
       4*re[2, 1]) + ii[m1, m15]*(2*re[1, 2]^2 + re[1, 1]*re[1, 4] - 
       2*re[1, 2]*re[1, 4] + 4*re[2, 1]) + ii[m14, m3]*
      ((2*Pi^2)/3 - (2*I)*Pi*re[1, 1] - re[1, 1]^2 + (2*I)*Pi*re[1, 2] + 
       2*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - re[1, 2]*re[1, 4] + 4*re[2, 1]) + 
     ii[m16, m3]*((2*Pi^2)/3 - (2*I)*Pi*re[1, 1] - re[1, 1]^2 + 
       (2*I)*Pi*re[1, 2] + 2*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - 
       re[1, 2]*re[1, 4] + 4*re[2, 1]) + ii[m3, m2]*
      ((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - (3*re[1, 1]^2)/2 + 
       (4*I)*Pi*re[1, 2] + (13*re[1, 1]*re[1, 2])/2 - re[1, 2]^2 - 
       (3*re[1, 1]*re[1, 4])/2 + (re[1, 2]*re[1, 4])/2 + 5*re[2, 1]) + 
     ii[m3, m4]*((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - (3*re[1, 1]^2)/2 + 
       (4*I)*Pi*re[1, 2] + (13*re[1, 1]*re[1, 2])/2 - re[1, 2]^2 - 
       (3*re[1, 1]*re[1, 4])/2 + (re[1, 2]*re[1, 4])/2 + 5*re[2, 1]) + 
     (448826246137*Pi^2*re[2, 2])/19353600 + ((1678315*I)/588)*Pi*re[1, 1]*
      re[2, 2] - (26415083689*re[1, 1]^2*re[2, 2])/2822400 - 
     ((688381*I)/1176)*Pi*re[1, 2]*re[2, 2] - 
     (461945679493*re[1, 1]*re[1, 2]*re[2, 2])/11289600 + 
     (2100753474289*re[1, 2]^2*re[2, 2])/135475200 + 
     ((1817*I)/7)*Pi*re[1, 3]*re[2, 2] + ((2126991*I)/784)*Pi*re[1, 4]*
      re[2, 2] - (710711761*re[1, 1]*re[1, 4]*re[2, 2])/50400 + 
     (1965028070521*re[1, 2]*re[1, 4]*re[2, 2])/33868800 + 
     (8496155667697*re[1, 4]^2*re[2, 2])/135475200 + 
     (12913*re[2, 1]*re[2, 2])/700 - (189898561*re[2, 2]^2)/33600 + 
     (762564765217*Pi^2*re[2, 3])/29030400 + ((9137083*I)/2352)*Pi*re[1, 1]*
      re[2, 3] + (4337164751677*re[1, 1]^2*re[2, 3])/20321280 + 
     ((2222329*I)/2352)*Pi*re[1, 2]*re[2, 3] + 
     (2898881154349*re[1, 1]*re[1, 2]*re[2, 3])/12700800 - 
     (963580966067*re[1, 2]^2*re[2, 3])/50803200 + ((72573*I)/56)*Pi*re[1, 3]*
      re[2, 3] - ((37591*I)/294)*Pi*re[1, 4]*re[2, 3] - 
     (1569415823*re[1, 1]*re[1, 4]*re[2, 3])/79380 - 
     (820759830601*re[1, 2]*re[1, 4]*re[2, 3])/25401600 - 
     (29796887*re[1, 4]^2*re[2, 3])/5880 + (319481*re[2, 1]*re[2, 3])/840 - 
     (552*re[2, 2]*re[2, 3])/25 - (454440139*re[2, 3]^2)/100800 + 
     ii[m15, m1]*(-4*re[1, 1]*re[1, 2] + 2*re[1, 1]*re[1, 4] + 
       2*re[1, 2]*re[1, 4] - re[1, 4]^2 - 2*re[2, 4]) + 
     ii[m15, m15]*(-4*re[1, 2]^2 + 4*re[1, 2]*re[1, 4] - re[1, 4]^2 - 
       2*re[2, 4]) + ii[m6, m10]*((-5*Pi^2)/2 + (4*I)*Pi*re[1, 1] + 
       3*re[1, 1]^2 - (8*I)*Pi*re[1, 2] - 12*re[1, 1]*re[1, 2] - 
       4*re[1, 2]^2 + 2*re[1, 1]*re[1, 4] + 4*re[1, 2]*re[1, 4] - 
       re[1, 4]^2 - 12*re[2, 1] - 2*re[2, 4]) + 
     ii[m7, m11]*((-5*Pi^2)/2 + (4*I)*Pi*re[1, 1] + 3*re[1, 1]^2 - 
       (8*I)*Pi*re[1, 2] - 12*re[1, 1]*re[1, 2] - 4*re[1, 2]^2 + 
       2*re[1, 1]*re[1, 4] + 4*re[1, 2]*re[1, 4] - re[1, 4]^2 - 12*re[2, 1] - 
       2*re[2, 4]) + ii[m5, m9]*(Pi^2/6 - (4*I)*Pi*re[1, 1] - re[1, 1]^2 + 
       2*re[1, 1]*re[1, 4] - re[1, 4]^2 + 4*re[2, 1] - 2*re[2, 4]) + 
     ii[m8, m12]*(Pi^2/6 - (4*I)*Pi*re[1, 1] - re[1, 1]^2 + 
       2*re[1, 1]*re[1, 4] - re[1, 4]^2 + 4*re[2, 1] - 2*re[2, 4]) + 
     ii[m2, m14]*((-7*Pi^2)/12 + re[1, 1]^2/2 - (2*I)*Pi*re[1, 2] - 
       3*re[1, 1]*re[1, 2] + re[1, 1]*re[1, 4] + re[1, 2]*re[1, 4] - 
       re[1, 4]^2/2 - re[2, 4]) + ii[m4, m16]*((-7*Pi^2)/12 + re[1, 1]^2/2 - 
       (2*I)*Pi*re[1, 2] - 3*re[1, 1]*re[1, 2] + re[1, 1]*re[1, 4] + 
       re[1, 2]*re[1, 4] - re[1, 4]^2/2 - re[2, 4]) + 
     ii[m6, m2]*((-5*Pi^2)/4 + (2*I)*Pi*re[1, 1] + (3*re[1, 1]^2)/2 - 
       (4*I)*Pi*re[1, 2] - 6*re[1, 1]*re[1, 2] - 2*re[1, 2]^2 + 
       re[1, 1]*re[1, 4] + 2*re[1, 2]*re[1, 4] - re[1, 4]^2/2 - 6*re[2, 1] - 
       re[2, 4]) + ii[m6, m3]*((-5*Pi^2)/4 + (2*I)*Pi*re[1, 1] + 
       (3*re[1, 1]^2)/2 - (4*I)*Pi*re[1, 2] - 6*re[1, 1]*re[1, 2] - 
       2*re[1, 2]^2 + re[1, 1]*re[1, 4] + 2*re[1, 2]*re[1, 4] - 
       re[1, 4]^2/2 - 6*re[2, 1] - re[2, 4]) + 
     ii[m7, m3]*((-5*Pi^2)/4 + (2*I)*Pi*re[1, 1] + (3*re[1, 1]^2)/2 - 
       (4*I)*Pi*re[1, 2] - 6*re[1, 1]*re[1, 2] - 2*re[1, 2]^2 + 
       re[1, 1]*re[1, 4] + 2*re[1, 2]*re[1, 4] - re[1, 4]^2/2 - 6*re[2, 1] - 
       re[2, 4]) + ii[m7, m4]*((-5*Pi^2)/4 + (2*I)*Pi*re[1, 1] + 
       (3*re[1, 1]^2)/2 - (4*I)*Pi*re[1, 2] - 6*re[1, 1]*re[1, 2] - 
       2*re[1, 2]^2 + re[1, 1]*re[1, 4] + 2*re[1, 2]*re[1, 4] - 
       re[1, 4]^2/2 - 6*re[2, 1] - re[2, 4]) + 
     ii[m33, m33]*((-11*Pi^2)/12 + re[1, 1]^2/2 - (2*I)*Pi*re[1, 2] - 
       3*re[1, 1]*re[1, 2] - re[1, 2]^2 + re[1, 1]*re[1, 4] + 
       re[1, 2]*re[1, 4] - re[1, 4]^2/2 - 2*re[2, 1] - re[2, 4]) + 
     ii[m2, m11]*((3*re[1, 1]*re[1, 2])/2 - 4*re[1, 2]^2 + 
       (re[1, 1]*re[1, 4])/2 + (5*re[1, 2]*re[1, 4])/2 - re[1, 4]^2/2 - 
       re[2, 1] - re[2, 4]) + ii[m4, m10]*((3*re[1, 1]*re[1, 2])/2 - 
       4*re[1, 2]^2 + (re[1, 1]*re[1, 4])/2 + (5*re[1, 2]*re[1, 4])/2 - 
       re[1, 4]^2/2 - re[2, 1] - re[2, 4]) + 
     ii[m1, m10]*(-1/2*(re[1, 1]*re[1, 2]) - 2*re[1, 2]^2 + 
       (re[1, 1]*re[1, 4])/2 + (5*re[1, 2]*re[1, 4])/2 - re[1, 4]^2/2 - 
       re[2, 1] - re[2, 4]) + ii[m1, m11]*(-1/2*(re[1, 1]*re[1, 2]) - 
       2*re[1, 2]^2 + (re[1, 1]*re[1, 4])/2 + (5*re[1, 2]*re[1, 4])/2 - 
       re[1, 4]^2/2 - re[2, 1] - re[2, 4]) + 
     ii[m10, m3]*((re[1, 1]*re[1, 2])/2 - 2*re[1, 2]^2 + 
       (re[1, 1]*re[1, 4])/2 + (3*re[1, 2]*re[1, 4])/2 - re[1, 4]^2/2 + 
       re[2, 1] - re[2, 4]) + ii[m11, m3]*((re[1, 1]*re[1, 2])/2 - 
       2*re[1, 2]^2 + (re[1, 1]*re[1, 4])/2 + (3*re[1, 2]*re[1, 4])/2 - 
       re[1, 4]^2/2 + re[2, 1] - re[2, 4]) + 
     ii[m3, m10]*((re[1, 1]*re[1, 2])/2 - 2*re[1, 2]^2 + 
       (re[1, 1]*re[1, 4])/2 + (3*re[1, 2]*re[1, 4])/2 - re[1, 4]^2/2 + 
       re[2, 1] - re[2, 4]) + ii[m3, m11]*((re[1, 1]*re[1, 2])/2 - 
       2*re[1, 2]^2 + (re[1, 1]*re[1, 4])/2 + (3*re[1, 2]*re[1, 4])/2 - 
       re[1, 4]^2/2 + re[2, 1] - re[2, 4]) + 
     ii[m5, m1]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 + 
       re[1, 1]*re[1, 4] - re[1, 4]^2/2 + 2*re[2, 1] - re[2, 4]) + 
     ii[m5, m2]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 + 
       re[1, 1]*re[1, 4] - re[1, 4]^2/2 + 2*re[2, 1] - re[2, 4]) + 
     ii[m8, m1]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 + 
       re[1, 1]*re[1, 4] - re[1, 4]^2/2 + 2*re[2, 1] - re[2, 4]) + 
     ii[m8, m4]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 + 
       re[1, 1]*re[1, 4] - re[1, 4]^2/2 + 2*re[2, 1] - re[2, 4]) + 
     ii[m1, m13]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 + 
       re[1, 1]*re[1, 4] - re[1, 4]^2/2 + 2*re[2, 1] - re[2, 4]) + 
     ii[m10, m4]*((5*re[1, 1]*re[1, 2])/2 - 2*re[1, 2]^2 + 
       (re[1, 1]*re[1, 4])/2 + (3*re[1, 2]*re[1, 4])/2 - re[1, 4]^2/2 + 
       5*re[2, 1] - re[2, 4]) + ii[m11, m2]*((5*re[1, 1]*re[1, 2])/2 - 
       2*re[1, 2]^2 + (re[1, 1]*re[1, 4])/2 + (3*re[1, 2]*re[1, 4])/2 - 
       re[1, 4]^2/2 + 5*re[2, 1] - re[2, 4]) + 
     ii[m3, m3]*((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - (3*re[1, 1]^2)/2 + 
       (4*I)*Pi*re[1, 2] + 6*re[1, 1]*re[1, 2] - 2*re[1, 2]^2 - 
       re[1, 1]*re[1, 4] + 2*re[1, 2]*re[1, 4] - re[1, 4]^2/2 + 6*re[2, 1] - 
       re[2, 4]) - (89405758381*Pi^2*re[2, 4])/2419200 - 
     ((8971*I)/21)*Pi*re[1, 1]*re[2, 4] + 181*re[1, 1]^2*re[2, 4] + 
     ((3653*I)/21)*Pi*re[1, 2]*re[2, 4] - 35*re[1, 1]*re[1, 2]*re[2, 4] - 
     (116*re[1, 2]^2*re[2, 4])/3 - (6*I)*Pi*re[1, 3]*re[2, 4] + 
     ((1129*I)/7)*Pi*re[1, 4]*re[2, 4] + (656*re[1, 1]*re[1, 4]*re[2, 4])/3 - 
     (229*re[1, 2]*re[1, 4]*re[2, 4])/3 - (100*re[1, 4]^2*re[2, 4])/3 - 
     (128*re[2, 1]*re[2, 4])/3 - 72*re[2, 2]*re[2, 4] + 21*re[2, 4]^2 + 
     ii[m2, m2]*((7*Pi^2)/12 - re[1, 1]^2/2 + (2*I)*Pi*re[1, 2] + 
       3*re[1, 1]*re[1, 2] - re[1, 1]*re[1, 4] - re[1, 2]*re[1, 4] + 
       re[1, 4]^2/2 + re[2, 4]) + ii[m4, m4]*((7*Pi^2)/12 - re[1, 1]^2/2 + 
       (2*I)*Pi*re[1, 2] + 3*re[1, 1]*re[1, 2] - re[1, 1]*re[1, 4] - 
       re[1, 2]*re[1, 4] + re[1, 4]^2/2 + re[2, 4]) + 
     ii[m3, m15]*((-5*Pi^2)/4 + (2*I)*Pi*re[1, 1] + (3*re[1, 1]^2)/2 - 
       (4*I)*Pi*re[1, 2] - 6*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 + 
       re[1, 1]*re[1, 4] - 2*re[1, 2]*re[1, 4] + re[1, 4]^2/2 - 6*re[2, 1] + 
       re[2, 4]) + ii[m1, m3]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + 
       re[1, 1]^2/2 + re[1, 1]*re[1, 2] - 2*re[1, 2]^2 - 
       2*re[1, 1]*re[1, 4] + re[1, 2]*re[1, 4] + re[1, 4]^2/2 - 4*re[2, 1] + 
       re[2, 4]) + ii[m1, m2]*((re[1, 1]*re[1, 2])/2 - re[1, 2]^2 - 
       (3*re[1, 1]*re[1, 4])/2 + (re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 - 
       3*re[2, 1] + re[2, 4]) + ii[m1, m4]*((re[1, 1]*re[1, 2])/2 - 
       re[1, 2]^2 - (3*re[1, 1]*re[1, 4])/2 + (re[1, 2]*re[1, 4])/2 + 
       re[1, 4]^2/2 - 3*re[2, 1] + re[2, 4]) + 
     ii[m1, m1]*(Pi^2/12 - (2*I)*Pi*re[1, 1] - re[1, 1]^2/2 - 
       re[1, 1]*re[1, 4] + re[1, 4]^2/2 - 2*re[2, 1] + re[2, 4]) + 
     ii[m5, m13]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - 
       re[1, 1]*re[1, 4] + re[1, 4]^2/2 - 2*re[2, 1] + re[2, 4]) + 
     ii[m5, m14]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - 
       re[1, 1]*re[1, 4] + re[1, 4]^2/2 - 2*re[2, 1] + re[2, 4]) + 
     ii[m8, m13]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - 
       re[1, 1]*re[1, 4] + re[1, 4]^2/2 - 2*re[2, 1] + re[2, 4]) + 
     ii[m8, m16]*(-1/12*Pi^2 + (2*I)*Pi*re[1, 1] + re[1, 1]^2/2 - 
       re[1, 1]*re[1, 4] + re[1, 4]^2/2 - 2*re[2, 1] + re[2, 4]) + 
     ii[m10, m2]*((3*re[1, 1]*re[1, 2])/2 - (re[1, 1]*re[1, 4])/2 - 
       (3*re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 - re[2, 1] + re[2, 4]) + 
     ii[m11, m4]*((3*re[1, 1]*re[1, 2])/2 - (re[1, 1]*re[1, 4])/2 - 
       (3*re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 - re[2, 1] + re[2, 4]) + 
     ii[m2, m10]*((3*re[1, 1]*re[1, 2])/2 - (re[1, 1]*re[1, 4])/2 - 
       (3*re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 - re[2, 1] + re[2, 4]) + 
     ii[m4, m11]*((3*re[1, 1]*re[1, 2])/2 - (re[1, 1]*re[1, 4])/2 - 
       (3*re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 - re[2, 1] + re[2, 4]) + 
     ii[m2, m1]*((2*Pi^2)/3 - (2*I)*Pi*re[1, 1] - re[1, 1]^2 + 
       (2*I)*Pi*re[1, 2] + (7*re[1, 1]*re[1, 2])/2 - (3*re[1, 1]*re[1, 4])/
        2 - (re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 + re[2, 1] + re[2, 4]) + 
     ii[m4, m1]*((2*Pi^2)/3 - (2*I)*Pi*re[1, 1] - re[1, 1]^2 + 
       (2*I)*Pi*re[1, 2] + (7*re[1, 1]*re[1, 2])/2 - (3*re[1, 1]*re[1, 4])/
        2 - (re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 + re[2, 1] + re[2, 4]) + 
     ii[m10, m1]*((7*re[1, 1]*re[1, 2])/2 - (re[1, 1]*re[1, 4])/2 - 
       (3*re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 + 3*re[2, 1] + re[2, 4]) + 
     ii[m11, m1]*((7*re[1, 1]*re[1, 2])/2 - (re[1, 1]*re[1, 4])/2 - 
       (3*re[1, 2]*re[1, 4])/2 + re[1, 4]^2/2 + 3*re[2, 1] + re[2, 4]) + 
     ii[m3, m1]*((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - (3*re[1, 1]^2)/2 + 
       (4*I)*Pi*re[1, 2] + 7*re[1, 1]*re[1, 2] - 2*re[1, 1]*re[1, 4] - 
       re[1, 2]*re[1, 4] + re[1, 4]^2/2 + 4*re[2, 1] + re[2, 4]) + 
     ii[m6, m14]*((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - (3*re[1, 1]^2)/2 + 
       (4*I)*Pi*re[1, 2] + 6*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - 
       re[1, 1]*re[1, 4] - 2*re[1, 2]*re[1, 4] + re[1, 4]^2/2 + 6*re[2, 1] + 
       re[2, 4]) + ii[m6, m15]*((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - 
       (3*re[1, 1]^2)/2 + (4*I)*Pi*re[1, 2] + 6*re[1, 1]*re[1, 2] + 
       2*re[1, 2]^2 - re[1, 1]*re[1, 4] - 2*re[1, 2]*re[1, 4] + 
       re[1, 4]^2/2 + 6*re[2, 1] + re[2, 4]) + 
     ii[m7, m15]*((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - (3*re[1, 1]^2)/2 + 
       (4*I)*Pi*re[1, 2] + 6*re[1, 1]*re[1, 2] + 2*re[1, 2]^2 - 
       re[1, 1]*re[1, 4] - 2*re[1, 2]*re[1, 4] + re[1, 4]^2/2 + 6*re[2, 1] + 
       re[2, 4]) + ii[m7, m16]*((5*Pi^2)/4 - (2*I)*Pi*re[1, 1] - 
       (3*re[1, 1]^2)/2 + (4*I)*Pi*re[1, 2] + 6*re[1, 1]*re[1, 2] + 
       2*re[1, 2]^2 - re[1, 1]*re[1, 4] - 2*re[1, 2]*re[1, 4] + 
       re[1, 4]^2/2 + 6*re[2, 1] + re[2, 4]) + 
     ii[m15, m3]*(4*re[1, 2]^2 - 4*re[1, 2]*re[1, 4] + re[1, 4]^2 + 
       2*re[2, 4]) + ii[m15, m10]*(2*re[1, 1]*re[1, 2] + 4*re[1, 2]^2 - 
       re[1, 1]*re[1, 4] - 4*re[1, 2]*re[1, 4] + re[1, 4]^2 + 2*re[2, 4]) + 
     ii[m15, m11]*(2*re[1, 1]*re[1, 2] + 4*re[1, 2]^2 - re[1, 1]*re[1, 4] - 
       4*re[1, 2]*re[1, 4] + re[1, 4]^2 + 2*re[2, 4]) + 
     ii[m19, m13]*(-1/3*Pi^2 + re[1, 1]*re[1, 4] - 2*re[2, 5]) + 
     ii[m19, m15]*(-1/3*Pi^2 + re[1, 1]*re[1, 4] - 2*re[2, 5]) + 
     ii[m20, m13]*(-1/3*Pi^2 + re[1, 1]*re[1, 4] - 2*re[2, 5]) + 
     ii[m20, m15]*(-1/3*Pi^2 + re[1, 1]*re[1, 4] - 2*re[2, 5]) + 
     ii[m23, m2]*(-1/3*Pi^2 + re[1, 1]*re[1, 4] - 2*re[2, 5]) + 
     (34320872683*Pi^2*re[2, 5])/3628800 - 
     (34320872683*re[1, 1]*re[1, 4]*re[2, 5])/1209600 + 
     (34320872683*re[2, 5]^2)/1209600 + ii[m17, m33]*
      (Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m19, m1]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m19, m2]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m19, m3]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m19, m4]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m20, m1]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m20, m2]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m20, m3]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m20, m4]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m23, m4]*(Pi^2/3 - re[1, 1]*re[1, 4] + 2*re[2, 5]) + 
     ii[m25, m10]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m25, m12]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + 
       I*Pi*re[1, 3] - I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - 
       (re[1, 1]*tc[1, 2])/2 - (re[1, 3]*tc[1, 2])/2 + 
       (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - (2*I)*Pi*tc[1, 3] + 
       tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - tc[2, 8]) + 
     ii[m26, m10]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m26, m12]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + 
       I*Pi*re[1, 3] - I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - 
       (re[1, 1]*tc[1, 2])/2 - (re[1, 3]*tc[1, 2])/2 + 
       (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - (2*I)*Pi*tc[1, 3] + 
       tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - tc[2, 8]) + 
     ii[m27, m3]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m27, m4]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m30, m11]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + 
       I*Pi*re[1, 3] - I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - 
       (re[1, 1]*tc[1, 2])/2 - (re[1, 3]*tc[1, 2])/2 + 
       (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - (2*I)*Pi*tc[1, 3] + 
       tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - tc[2, 8]) + 
     ii[m30, m9]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m31, m1]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m31, m4]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m32, m2]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m32, m3]*((-7*Pi^2)/6 + I*Pi*re[1, 1] + I*Pi*re[1, 3] - 
       I*Pi*re[1, 4] - ((3*I)/2)*Pi*tc[1, 2] - (re[1, 1]*tc[1, 2])/2 - 
       (re[1, 3]*tc[1, 2])/2 + (re[1, 4]*tc[1, 2])/2 + tc[1, 2]^2/2 - 
       (2*I)*Pi*tc[1, 3] + tc[1, 2]*tc[1, 3] + tc[2, 6] + tc[2, 7] - 
       tc[2, 8]) + ii[m25, m3]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m25, m4]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m26, m1]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m26, m2]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m27, m10]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m27, m12]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m30, m1]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m30, m4]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m31, m11]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m31, m9]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m32, m11]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + ii[m32, m9]*((7*Pi^2)/6 - I*Pi*re[1, 1] - I*Pi*re[1, 3] + 
       I*Pi*re[1, 4] + ((3*I)/2)*Pi*tc[1, 2] + (re[1, 1]*tc[1, 2])/2 + 
       (re[1, 3]*tc[1, 2])/2 - (re[1, 4]*tc[1, 2])/2 - tc[1, 2]^2/2 + 
       (2*I)*Pi*tc[1, 3] - tc[1, 2]*tc[1, 3] - tc[2, 6] - tc[2, 7] + 
       tc[2, 8]) + (3*tc[4, 30])/16 - (3*tc[4, 32])/4 - tc[4, 34]/16 - 
     (3*tc[4, 36])/8 - tc[4, 52]/8 - tc[4, 53]/4 + (3*tc[4, 54])/4 - 
     tc[4, 59]/16 - tc[4, 60]/8 - tc[4, 68]/8 - tc[4, 69]/4 - tc[4, 74]/16 - 
     tc[4, 75]/8 + ((99452737*I)/25200)*Pi*tci[3, 3] + 
     1286*re[1, 1]*tci[3, 3] - (121*re[1, 2]*tci[3, 3])/2 + 
     (1607*re[1, 3]*tci[3, 3])/14 + 638*re[1, 4]*tci[3, 3] + 
     ((49321*I)/1050)*Pi*tci[3, 56] - 54*re[1, 1]*tci[3, 56] + 
     3*re[1, 2]*tci[3, 56] + 15*re[1, 4]*tci[3, 56] + (12451*tci[4, 3])/7 - 
     (3*tci[4, 56])/2 - (33*tci[4, 57])/2 + 15*tci[4, 58] + 
     (5153*tci[4, 59])/14 - (1507*tci[4, 60])/14 + (69*tci[4, 124])/2 - 
     (445*tci[4, 125])/4 + (299*tci[4, 126])/8 + (2*tci[4, 230])/3 - 
     3*tci[4, 713] - ((11389799*I)/4704)*Pi*tcr[3, 3] + 
     (254224223017*re[1, 1]*tcr[3, 3])/11289600 - 
     (801830352593*re[1, 2]*tcr[3, 3])/45158400 - 
     (328112672221*re[1, 4]*tcr[3, 3])/9031680 - ((13885*I)/28)*Pi*
      tcr[3, 4] + (231913664621*re[1, 1]*tcr[3, 4])/19353600 - 
     (25474*re[1, 2]*tcr[3, 4])/525 + (65672561567*re[1, 4]*tcr[3, 4])/
      9676800 - ((12185687*I)/4704)*Pi*tcr[3, 5] + 
     (12372001372597*re[1, 1]*tcr[3, 5])/50803200 - 
     (1945389044953*re[1, 2]*tcr[3, 5])/67737600 - 
     (286125450269*re[1, 4]*tcr[3, 5])/2709504 - ((669601*I)/2352)*Pi*
      tcr[3, 6] - (61036745599*re[1, 1]*tcr[3, 6])/7526400 + 
     (94274657*re[1, 2]*tcr[3, 6])/141120 + (6224910397*re[1, 4]*tcr[3, 6])/
      2822400 - ((7086907*I)/9408)*Pi*tcr[3, 17] + 
     (346766956603*re[1, 1]*tcr[3, 17])/22579200 - 
     (695116049041*re[1, 2]*tcr[3, 17])/90316800 - 
     (346543977181*re[1, 4]*tcr[3, 17])/18063360 - 
     ((481325*I)/588)*Pi*tcr[3, 18] - (135314963660971*re[1, 1]*tcr[3, 18])/
      1016064000 + (1506277246969*re[1, 2]*tcr[3, 18])/67737600 + 
     (12495313524503*re[1, 4]*tcr[3, 18])/67737600 + 
     ((513287*I)/672)*Pi*tcr[3, 20] + (368700217259*re[1, 1]*tcr[3, 20])/
      7257600 + (7558*re[1, 2]*tcr[3, 20])/225 - 
     (44186928199*re[1, 4]*tcr[3, 20])/14515200 - 
     ((1507*I)/8)*Pi*tcr[3, 31] + (124883*re[1, 1]*tcr[3, 31])/2100 + 
     (3138*re[1, 2]*tcr[3, 31])/175 + (17611*re[1, 4]*tcr[3, 31])/300 + 
     ii[m33]*(32*tci[3, 1] + 16*tci[3, 21] + 16*tci[3, 30] + 16*tcr[3, 15] + 
       16*tcr[3, 36]) - ((2573*I)/7)*Pi*tcr[3, 39] + 
     (65688434393*re[1, 1]*tcr[3, 39])/4300800 - (649*re[1, 2]*tcr[3, 39])/
      25 - (2532502087*re[1, 4]*tcr[3, 39])/430080 + 
     ((707233*I)/2352)*Pi*tcr[3, 69] - (15635755241*re[1, 1]*tcr[3, 69])/
      11289600 - (94274657*re[1, 2]*tcr[3, 69])/141120 + 
     (8678043217*re[1, 4]*tcr[3, 69])/1411200 - ((1200893*I)/2352)*Pi*
      tcr[3, 70] + (7232836903*re[1, 1]*tcr[3, 70])/940800 + 
     (1259948647*re[1, 2]*tcr[3, 70])/705600 - 
     (177427283*re[1, 4]*tcr[3, 70])/29400 + ((13017*I)/14)*Pi*tcr[3, 71] - 
     (30811936121*re[1, 1]*tcr[3, 71])/1612800 + (39356*re[1, 2]*tcr[3, 71])/
      525 + (1211599097*re[1, 4]*tcr[3, 71])/201600 - 
     ((3051425*I)/2352)*Pi*tcr[3, 72] + (17721433151*re[1, 1]*tcr[3, 72])/
      2257920 - (14682559*re[1, 2]*tcr[3, 72])/352800 - 
     (12962204617*re[1, 4]*tcr[3, 72])/1411200 + ((1143*I)/56)*Pi*
      tcr[3, 200] + 14*re[1, 1]*tcr[3, 200] + (52*re[1, 2]*tcr[3, 200])/3 + 
     (52*re[1, 4]*tcr[3, 200])/3 - ((135*I)/56)*Pi*tcr[3, 201] - 
     (5081*re[1, 1]*tcr[3, 201])/350 - (7151*re[1, 2]*tcr[3, 201])/1050 - 
     (2128*re[1, 4]*tcr[3, 201])/75 + (12*I)*Pi*tcr[3, 340] - 
     (276*re[1, 1]*tcr[3, 340])/25 + (276*re[1, 2]*tcr[3, 340])/25 + 
     (1391951009*tcr[4, 3])/129024 - (202647958993*tcr[4, 4])/9676800 + 
     (891195130843*tcr[4, 5])/29030400 - (128538647*tcr[4, 6])/25200 - 
     (658317413*tcr[4, 17])/3870720 + (4169922746203*tcr[4, 18])/145152000 - 
     (64845250363*tcr[4, 20])/29030400 - (73211667643*tcr[4, 21])/19353600 - 
     (3033*tcr[4, 31])/100 + (126341381497*tcr[4, 39])/19353600 + 
     (2863807*tcr[4, 69])/50400 - (67573631*tcr[4, 70])/25200 - 
     (43432037*tcr[4, 71])/16800 + (255568091*tcr[4, 72])/100800 + 
     (271915489*tcr[4, 73])/100800 + (6956707*tcr[4, 74])/7200 + 
     (7251019*tcr[4, 75])/6300 + (60698681093*tcr[4, 76])/1612800 - 
     (254171*tcr[4, 78])/4200 - (2939407*tcr[4, 79])/37800 - 
     (43495133*tcr[4, 82])/8400 - (266485753*tcr[4, 84])/50400 - 
     (233605571*tcr[4, 86])/50400 + (130574809*tcr[4, 87])/25200 + 
     (89096028793*tcr[4, 88])/4838400 - (2089012303*tcr[4, 89])/691200 + 
     (28171089*tcr[4, 90])/11200 - (7*tcr[4, 93])/2 + 
     (5991473*tcr[4, 94])/15120 + (18757*tcr[4, 95])/6300 - 
     (49604111119*tcr[4, 96])/7257600 - (1061*tcr[4, 97])/75 - 
     (17976837671*tcr[4, 98])/1451520 + (114061*tcr[4, 100])/240 - 
     (6533207*tcr[4, 101])/3600 + (2474860033*tcr[4, 102])/1382400 - 
     (54437641273*tcr[4, 106])/2419200 - (95730199*tcr[4, 107])/12600 + 
     (60701100293*tcr[4, 109])/1209600 + (1289422777*tcr[4, 111])/100800 - 
     (173621*tcr[4, 142])/1200 + (45847*tcr[4, 143])/105 - 
     (2504549*tcr[4, 144])/16800 + (1422173*tcr[4, 145])/8400 + 
     (23*tcr[4, 208])/12 + (2737*tcr[4, 209])/300 - (276*tcr[4, 210])/25 - 
     (149*tcr[4, 211])/24 - (41*tcr[4, 212])/8 - (3151*tcr[4, 215])/350 + 
     (181*tcr[4, 216])/1050 + (2*tcr[4, 257])/3 - (3*tcr[4, 355])/2 + 
     (9*tcr[4, 356])/2 + (138*tcr[4, 357])/25 - (3*tcr[4, 362])/2 + 
     (213*tcr[4, 425])/25 - 3*tcr[4, 745] - 3*tcr[4, 791] + 
     ii[m3]*((I/2)*Pi^3 + (2293*Pi^2*re[1, 1])/168 + (7*I)*Pi*re[1, 1]^2 - 
       (209*re[1, 1]^3)/21 - (73*Pi^2*re[1, 2])/8 + (18*I)*Pi*re[1, 1]*
        re[1, 2] + (407*re[1, 1]^2*re[1, 2])/28 - ((25*I)/2)*Pi*re[1, 2]^2 + 
       (6*re[1, 1]*re[1, 2]^2)/7 + (290*re[1, 2]^3)/21 + 
       (86*Pi^2*re[1, 3])/7 - (6*I)*Pi*re[1, 1]*re[1, 3] + 
       (2*I)*Pi*re[1, 2]*re[1, 3] + I*Pi*re[1, 3]^2 - 
       (611*Pi^2*re[1, 4])/168 - (4*I)*Pi*re[1, 1]*re[1, 4] - 
       (201*re[1, 1]^2*re[1, 4])/28 + (6*I)*Pi*re[1, 2]*re[1, 4] + 
       (43*re[1, 1]*re[1, 2]*re[1, 4])/7 - (33*re[1, 2]^2*re[1, 4])/7 + 
       I*Pi*re[1, 4]^2 - (311*re[1, 1]*re[1, 4]^2)/28 + 
       (11*re[1, 2]*re[1, 4]^2)/14 + (335*re[1, 4]^3)/84 + 
       (4*I)*Pi*re[2, 1] + (110*re[1, 1]*re[2, 1])/7 + 6*re[1, 2]*re[2, 1] + 
       (23*re[1, 4]*re[2, 1])/7 + (18*re[1, 1]*re[2, 2])/7 + 
       (90*re[1, 2]*re[2, 2])/7 + (128*re[1, 4]*re[2, 2])/7 + 
       (2*I)*Pi*re[2, 3] + (58*re[1, 1]*re[2, 3])/7 + (72*re[1, 2]*re[2, 3])/
        7 - (18*re[1, 4]*re[2, 3])/7 + re[1, 1]*re[2, 4] - 
       2*re[1, 2]*re[2, 4] - re[1, 4]*re[2, 4] - tc[3, 12]/8 - tc[3, 14]/8 + 
       3*tci[3, 3] - (81*tcr[3, 3])/14 - tcr[3, 4] - (353*tcr[3, 5])/28 + 
       (33*tcr[3, 6])/14 - (141*tcr[3, 17])/28 + (141*tcr[3, 18])/14 + 
       (15*tcr[3, 20])/4 + tcr[3, 31] - tcr[3, 39] + (8*tcr[3, 69])/7 - 
       (25*tcr[3, 70])/7 + 5*tcr[3, 71] - (17*tcr[3, 72])/7 - 
       (373*Zeta[3])/8) + ii[m12]*(((-5*I)/12)*Pi^3 - 
       (1609*Pi^2*re[1, 1])/56 - (6*I)*Pi*re[1, 1]^2 - (302*re[1, 1]^3)/21 - 
       (463*Pi^2*re[1, 2])/24 - (8*I)*Pi*re[1, 1]*re[1, 2] - 
       (715*re[1, 1]^2*re[1, 2])/28 - I*Pi*re[1, 2]^2 - 
       (20*re[1, 1]*re[1, 2]^2)/7 + (305*re[1, 2]^3)/21 + 
       (96*Pi^2*re[1, 3])/7 + (3*I)*Pi*re[1, 1]*re[1, 3] - I*Pi*re[1, 3]^2 + 
       (59*Pi^2*re[1, 4])/56 + (5*I)*Pi*re[1, 1]*re[1, 4] + 
       (229*re[1, 1]^2*re[1, 4])/28 - (8*re[1, 1]*re[1, 2]*re[1, 4])/7 + 
       (26*re[1, 2]^2*re[1, 4])/7 - (2*I)*Pi*re[1, 4]^2 + 
       (213*re[1, 1]*re[1, 4]^2)/28 - (2*re[1, 2]*re[1, 4]^2)/7 - 
       (223*re[1, 4]^3)/84 - (2*I)*Pi*re[2, 1] - (117*re[1, 1]*re[2, 1])/7 - 
       6*re[1, 2]*re[2, 1] + (12*re[1, 4]*re[2, 1])/7 + (2*I)*Pi*re[2, 2] - 
       (18*re[1, 1]*re[2, 2])/7 - (48*re[1, 2]*re[2, 2])/7 - 
       (86*re[1, 4]*re[2, 2])/7 + I*Pi*re[2, 3] + (124*re[1, 1]*re[2, 3])/7 + 
       (110*re[1, 2]*re[2, 3])/7 + (18*re[1, 4]*re[2, 3])/7 - 
       (3*I)*Pi*re[2, 4] - 2*re[1, 1]*re[2, 4] + tc[3, 12]/16 + tc[3, 14]/8 - 
       2*tci[3, 3] + (53*tcr[3, 3])/14 + (3*tcr[3, 4])/2 + 
       (759*tcr[3, 5])/28 - (6*tcr[3, 6])/7 + (99*tcr[3, 17])/28 - 
       (144*tcr[3, 18])/7 + (9*tcr[3, 20])/4 + tcr[3, 39] - 
       (8*tcr[3, 69])/7 + (25*tcr[3, 70])/7 - 5*tcr[3, 71] + 
       (17*tcr[3, 72])/7 - (679*Zeta[3])/24) + 
     ii[m9]*(((-5*I)/12)*Pi^3 - (1609*Pi^2*re[1, 1])/56 - 
       (6*I)*Pi*re[1, 1]^2 - (302*re[1, 1]^3)/21 - (463*Pi^2*re[1, 2])/24 - 
       (8*I)*Pi*re[1, 1]*re[1, 2] - (715*re[1, 1]^2*re[1, 2])/28 - 
       I*Pi*re[1, 2]^2 - (20*re[1, 1]*re[1, 2]^2)/7 + (305*re[1, 2]^3)/21 + 
       (96*Pi^2*re[1, 3])/7 + (3*I)*Pi*re[1, 1]*re[1, 3] - I*Pi*re[1, 3]^2 + 
       (59*Pi^2*re[1, 4])/56 + (5*I)*Pi*re[1, 1]*re[1, 4] + 
       (229*re[1, 1]^2*re[1, 4])/28 - (8*re[1, 1]*re[1, 2]*re[1, 4])/7 + 
       (26*re[1, 2]^2*re[1, 4])/7 - (2*I)*Pi*re[1, 4]^2 + 
       (213*re[1, 1]*re[1, 4]^2)/28 - (2*re[1, 2]*re[1, 4]^2)/7 - 
       (223*re[1, 4]^3)/84 - (2*I)*Pi*re[2, 1] - (117*re[1, 1]*re[2, 1])/7 - 
       6*re[1, 2]*re[2, 1] + (12*re[1, 4]*re[2, 1])/7 + (2*I)*Pi*re[2, 2] - 
       (18*re[1, 1]*re[2, 2])/7 - (48*re[1, 2]*re[2, 2])/7 - 
       (86*re[1, 4]*re[2, 2])/7 + I*Pi*re[2, 3] + (124*re[1, 1]*re[2, 3])/7 + 
       (110*re[1, 2]*re[2, 3])/7 + (18*re[1, 4]*re[2, 3])/7 - 
       (3*I)*Pi*re[2, 4] - 2*re[1, 1]*re[2, 4] + tc[3, 12]/16 + tc[3, 14]/8 - 
       2*tci[3, 3] + (53*tcr[3, 3])/14 + (3*tcr[3, 4])/2 + 
       (759*tcr[3, 5])/28 - (6*tcr[3, 6])/7 + (99*tcr[3, 17])/28 - 
       (144*tcr[3, 18])/7 + (9*tcr[3, 20])/4 + tcr[3, 39] - 
       (8*tcr[3, 69])/7 + (25*tcr[3, 70])/7 - 5*tcr[3, 71] + 
       (17*tcr[3, 72])/7 - (679*Zeta[3])/24) + 
     ii[m10]*((I/12)*Pi^3 - (2319*Pi^2*re[1, 1])/56 - (5*I)*Pi*re[1, 1]^2 - 
       (689*re[1, 1]^3)/42 - (1099*Pi^2*re[1, 2])/24 + 
       (4*I)*Pi*re[1, 1]*re[1, 2] - (831*re[1, 1]^2*re[1, 2])/28 - 
       (5*I)*Pi*re[1, 2]^2 - (58*re[1, 1]*re[1, 2]^2)/7 + 
       (433*re[1, 2]^3)/21 + (144*Pi^2*re[1, 3])/7 + (3*I)*Pi*re[1, 1]*
        re[1, 3] - I*Pi*re[1, 3]^2 + (1655*Pi^2*re[1, 4])/168 - 
       I*Pi*re[1, 1]*re[1, 4] + (235*re[1, 1]^2*re[1, 4])/28 - 
       (26*re[1, 1]*re[1, 2]*re[1, 4])/7 + (46*re[1, 2]^2*re[1, 4])/7 - 
       I*Pi*re[1, 4]^2 + (323*re[1, 1]*re[1, 4]^2)/28 - 
       (3*re[1, 2]*re[1, 4]^2)/7 - (289*re[1, 4]^3)/84 + (2*I)*Pi*re[2, 1] - 
       (179*re[1, 1]*re[2, 1])/7 - 10*re[1, 2]*re[2, 1] + 
       (46*re[1, 4]*re[2, 1])/7 + (2*I)*Pi*re[2, 2] - (34*re[1, 1]*re[2, 2])/
        7 - (44*re[1, 2]*re[2, 2])/7 - (94*re[1, 4]*re[2, 2])/7 + 
       I*Pi*re[2, 3] + (172*re[1, 1]*re[2, 3])/7 + (158*re[1, 2]*re[2, 3])/
        7 + (34*re[1, 4]*re[2, 3])/7 - I*Pi*re[2, 4] + re[1, 1]*re[2, 4] - 
       2*re[1, 2]*re[2, 4] - re[1, 4]*re[2, 4] + tc[3, 12]/16 + tc[3, 14]/8 - 
       2*tci[3, 3] + (69*tcr[3, 3])/14 + (7*tcr[3, 4])/2 + 
       (1079*tcr[3, 5])/28 - (2*tcr[3, 6])/7 + (131*tcr[3, 17])/28 - 
       (202*tcr[3, 18])/7 + (9*tcr[3, 20])/4 + tcr[3, 31] + 2*tcr[3, 39] - 
       (12*tcr[3, 69])/7 + (41*tcr[3, 70])/7 - 9*tcr[3, 71] + 
       (29*tcr[3, 72])/7 - (527*Zeta[3])/24) + 
     ii[m11]*((I/12)*Pi^3 - (2319*Pi^2*re[1, 1])/56 - (5*I)*Pi*re[1, 1]^2 - 
       (689*re[1, 1]^3)/42 - (1099*Pi^2*re[1, 2])/24 + 
       (4*I)*Pi*re[1, 1]*re[1, 2] - (831*re[1, 1]^2*re[1, 2])/28 - 
       (5*I)*Pi*re[1, 2]^2 - (58*re[1, 1]*re[1, 2]^2)/7 + 
       (433*re[1, 2]^3)/21 + (144*Pi^2*re[1, 3])/7 + (3*I)*Pi*re[1, 1]*
        re[1, 3] - I*Pi*re[1, 3]^2 + (1655*Pi^2*re[1, 4])/168 - 
       I*Pi*re[1, 1]*re[1, 4] + (235*re[1, 1]^2*re[1, 4])/28 - 
       (26*re[1, 1]*re[1, 2]*re[1, 4])/7 + (46*re[1, 2]^2*re[1, 4])/7 - 
       I*Pi*re[1, 4]^2 + (323*re[1, 1]*re[1, 4]^2)/28 - 
       (3*re[1, 2]*re[1, 4]^2)/7 - (289*re[1, 4]^3)/84 + (2*I)*Pi*re[2, 1] - 
       (179*re[1, 1]*re[2, 1])/7 - 10*re[1, 2]*re[2, 1] + 
       (46*re[1, 4]*re[2, 1])/7 + (2*I)*Pi*re[2, 2] - (34*re[1, 1]*re[2, 2])/
        7 - (44*re[1, 2]*re[2, 2])/7 - (94*re[1, 4]*re[2, 2])/7 + 
       I*Pi*re[2, 3] + (172*re[1, 1]*re[2, 3])/7 + (158*re[1, 2]*re[2, 3])/
        7 + (34*re[1, 4]*re[2, 3])/7 - I*Pi*re[2, 4] + re[1, 1]*re[2, 4] - 
       2*re[1, 2]*re[2, 4] - re[1, 4]*re[2, 4] + tc[3, 12]/16 + tc[3, 14]/8 - 
       2*tci[3, 3] + (69*tcr[3, 3])/14 + (7*tcr[3, 4])/2 + 
       (1079*tcr[3, 5])/28 - (2*tcr[3, 6])/7 + (131*tcr[3, 17])/28 - 
       (202*tcr[3, 18])/7 + (9*tcr[3, 20])/4 + tcr[3, 31] + 2*tcr[3, 39] - 
       (12*tcr[3, 69])/7 + (41*tcr[3, 70])/7 - 9*tcr[3, 71] + 
       (29*tcr[3, 72])/7 - (527*Zeta[3])/24) - ((56628371*I)/1344)*Pi*
      Zeta[3] - (2908983476130559*re[1, 1]*Zeta[3])/3483648000 - 
     (623365960909*re[1, 2]*Zeta[3])/4147200 + 
     (6961425909359*re[1, 4]*Zeta[3])/19353600 + 
     ii[m15]*((251*Pi^2*re[1, 1])/28 + (27*re[1, 1]^3)/14 + 
       (58*Pi^2*re[1, 2])/3 - (4*I)*Pi*re[1, 1]*re[1, 2] + 
       (46*re[1, 1]^2*re[1, 2])/7 + (8*I)*Pi*re[1, 2]^2 + 
       (40*re[1, 1]*re[1, 2]^2)/7 - (169*re[1, 2]^3)/21 - 
       (52*Pi^2*re[1, 3])/7 - (34*Pi^2*re[1, 4])/7 + (2*I)*Pi*re[1, 1]*
        re[1, 4] + (re[1, 1]^2*re[1, 4])/7 - (4*I)*Pi*re[1, 2]*re[1, 4] - 
       (12*re[1, 1]*re[1, 2]*re[1, 4])/7 - (3*re[1, 2]^2*re[1, 4])/7 - 
       (3*re[1, 1]*re[1, 4]^2)/14 - (3*re[1, 2]*re[1, 4]^2)/7 - 
       (11*re[1, 4]^3)/21 + (66*re[1, 1]*re[2, 1])/7 + 4*re[1, 2]*re[2, 1] - 
       (52*re[1, 4]*re[2, 1])/7 + (8*re[1, 1]*re[2, 2])/7 - 
       (30*re[1, 2]*re[2, 2])/7 - (24*re[1, 4]*re[2, 2])/7 - 
       (52*re[1, 1]*re[2, 3])/7 - (52*re[1, 2]*re[2, 3])/7 - 
       (8*re[1, 4]*re[2, 3])/7 - 2*re[1, 1]*re[2, 4] + 2*re[1, 2]*re[2, 4] + 
       re[1, 4]*re[2, 4] + (10*tcr[3, 3])/7 - 2*tcr[3, 4] - 
       (33*tcr[3, 5])/7 - (9*tcr[3, 6])/7 + (3*tcr[3, 17])/7 + 
       (15*tcr[3, 18])/7 - tcr[3, 20] - tcr[3, 31] - tcr[3, 39] + 
       (2*tcr[3, 69])/7 - (8*tcr[3, 70])/7 + 2*tcr[3, 71] - 
       (6*tcr[3, 72])/7 + (5*Zeta[3])/3) + 
     ii[m2]*((-1/12*I)*Pi^3 + (4639*Pi^2*re[1, 1])/168 + 
       (5*I)*Pi*re[1, 1]^2 + (178*re[1, 1]^3)/21 + (341*Pi^2*re[1, 2])/24 + 
       (6*I)*Pi*re[1, 1]*re[1, 2] + (549*re[1, 1]^2*re[1, 2])/28 - 
       (9*I)*Pi*re[1, 2]^2 - (3*re[1, 1]*re[1, 2]^2)/7 - (32*re[1, 2]^3)/7 - 
       (36*Pi^2*re[1, 3])/7 - (3*I)*Pi*re[1, 1]*re[1, 3] + I*Pi*re[1, 3]^2 - 
       (839*Pi^2*re[1, 4])/168 - I*Pi*re[1, 1]*re[1, 4] - 
       (239*re[1, 1]^2*re[1, 4])/28 + (4*I)*Pi*re[1, 2]*re[1, 4] + 
       (45*re[1, 1]*re[1, 2]*re[1, 4])/7 - (36*re[1, 2]^2*re[1, 4])/7 + 
       I*Pi*re[1, 4]^2 - (317*re[1, 1]*re[1, 4]^2)/28 + 
       (5*re[1, 2]*re[1, 4]^2)/14 + (111*re[1, 4]^3)/28 - (2*I)*Pi*re[2, 1] + 
       (113*re[1, 1]*re[2, 1])/7 + 4*re[1, 2]*re[2, 1] + 
       (6*re[1, 4]*re[2, 1])/7 - (2*I)*Pi*re[2, 2] + (26*re[1, 1]*re[2, 2])/
        7 + (74*re[1, 2]*re[2, 2])/7 + (118*re[1, 4]*re[2, 2])/7 - 
       I*Pi*re[2, 3] - (64*re[1, 1]*re[2, 3])/7 - (50*re[1, 2]*re[2, 3])/7 - 
       (26*re[1, 4]*re[2, 3])/7 + I*Pi*re[2, 4] + re[1, 1]*re[2, 4] - 
       re[1, 2]*re[2, 4] - tc[3, 12]/16 - tc[3, 14]/8 + 2*tci[3, 3] - 
       (89*tcr[3, 3])/14 - (3*tcr[3, 4])/2 - (779*tcr[3, 5])/28 + 
       (11*tcr[3, 6])/7 - (143*tcr[3, 17])/28 + (166*tcr[3, 18])/7 + 
       (3*tcr[3, 20])/4 - tcr[3, 39] + (10*tcr[3, 69])/7 - 
       (33*tcr[3, 70])/7 + 7*tcr[3, 71] - (23*tcr[3, 72])/7 + 
       (83*Zeta[3])/24) + ii[m4]*((-1/12*I)*Pi^3 + (4639*Pi^2*re[1, 1])/168 + 
       (5*I)*Pi*re[1, 1]^2 + (178*re[1, 1]^3)/21 + (341*Pi^2*re[1, 2])/24 + 
       (6*I)*Pi*re[1, 1]*re[1, 2] + (549*re[1, 1]^2*re[1, 2])/28 - 
       (9*I)*Pi*re[1, 2]^2 - (3*re[1, 1]*re[1, 2]^2)/7 - (32*re[1, 2]^3)/7 - 
       (36*Pi^2*re[1, 3])/7 - (3*I)*Pi*re[1, 1]*re[1, 3] + I*Pi*re[1, 3]^2 - 
       (839*Pi^2*re[1, 4])/168 - I*Pi*re[1, 1]*re[1, 4] - 
       (239*re[1, 1]^2*re[1, 4])/28 + (4*I)*Pi*re[1, 2]*re[1, 4] + 
       (45*re[1, 1]*re[1, 2]*re[1, 4])/7 - (36*re[1, 2]^2*re[1, 4])/7 + 
       I*Pi*re[1, 4]^2 - (317*re[1, 1]*re[1, 4]^2)/28 + 
       (5*re[1, 2]*re[1, 4]^2)/14 + (111*re[1, 4]^3)/28 - (2*I)*Pi*re[2, 1] + 
       (113*re[1, 1]*re[2, 1])/7 + 4*re[1, 2]*re[2, 1] + 
       (6*re[1, 4]*re[2, 1])/7 - (2*I)*Pi*re[2, 2] + (26*re[1, 1]*re[2, 2])/
        7 + (74*re[1, 2]*re[2, 2])/7 + (118*re[1, 4]*re[2, 2])/7 - 
       I*Pi*re[2, 3] - (64*re[1, 1]*re[2, 3])/7 - (50*re[1, 2]*re[2, 3])/7 - 
       (26*re[1, 4]*re[2, 3])/7 + I*Pi*re[2, 4] + re[1, 1]*re[2, 4] - 
       re[1, 2]*re[2, 4] - tc[3, 12]/16 - tc[3, 14]/8 + 2*tci[3, 3] - 
       (89*tcr[3, 3])/14 - (3*tcr[3, 4])/2 - (779*tcr[3, 5])/28 + 
       (11*tcr[3, 6])/7 - (143*tcr[3, 17])/28 + (166*tcr[3, 18])/7 + 
       (3*tcr[3, 20])/4 - tcr[3, 39] + (10*tcr[3, 69])/7 - 
       (33*tcr[3, 70])/7 + 7*tcr[3, 71] - (23*tcr[3, 72])/7 + 
       (83*Zeta[3])/24) + ii[m13]*((I/2)*Pi^3 - (26*Pi^2*re[1, 1])/7 + 
       I*Pi*re[1, 1]^2 - (2*re[1, 1]^3)/21 - (43*Pi^2*re[1, 2])/6 + 
       (8*I)*Pi*re[1, 1]*re[1, 2] + (17*re[1, 1]^2*re[1, 2])/7 + 
       (4*I)*Pi*re[1, 2]^2 + (2*re[1, 1]*re[1, 2]^2)/7 - (41*re[1, 2]^3)/21 - 
       (4*Pi^2*re[1, 3])/7 + (331*Pi^2*re[1, 4])/84 - 
       (4*I)*Pi*re[1, 1]*re[1, 4] + (5*re[1, 1]^2*re[1, 4])/14 - 
       (4*I)*Pi*re[1, 2]*re[1, 4] - (30*re[1, 1]*re[1, 2]*re[1, 4])/7 + 
       (17*re[1, 2]^2*re[1, 4])/7 + I*Pi*re[1, 4]^2 + 
       (26*re[1, 1]*re[1, 4]^2)/7 - (4*re[1, 2]*re[1, 4]^2)/7 - 
       (55*re[1, 4]^3)/42 + (4*I)*Pi*re[2, 1] + (4*re[1, 1]*re[2, 1])/7 - 
       (18*re[1, 4]*re[2, 1])/7 - (8*re[1, 1]*re[2, 2])/7 - 
       (26*re[1, 2]*re[2, 2])/7 - (32*re[1, 4]*re[2, 2])/7 - 
       (4*re[1, 1]*re[2, 3])/7 - (4*re[1, 2]*re[2, 3])/7 + 
       (8*re[1, 4]*re[2, 3])/7 + (2*I)*Pi*re[2, 4] + re[1, 1]*re[2, 4] + 
       (18*tcr[3, 3])/7 + (47*tcr[3, 5])/7 - (5*tcr[3, 6])/7 + 
       (11*tcr[3, 17])/7 - (43*tcr[3, 18])/7 - tcr[3, 20] - 
       (2*tcr[3, 69])/7 + (8*tcr[3, 70])/7 - 2*tcr[3, 71] + 
       (6*tcr[3, 72])/7 + 8*Zeta[3]) + ii[m14]*((29*Pi^2*re[1, 1])/6 + 
       6*re[1, 1]^3 + (49*Pi^2*re[1, 2])/4 - (6*I)*Pi*re[1, 1]*re[1, 2] + 
       (7*re[1, 1]^2*re[1, 2])/2 + (6*I)*Pi*re[1, 2]^2 + 
       3*re[1, 1]*re[1, 2]^2 - 8*re[1, 2]^3 - 8*Pi^2*re[1, 3] - 
       re[1, 1]*re[1, 2]*re[1, 4] - re[1, 2]^2*re[1, 4] + 
       (re[1, 2]*re[1, 4]^2)/2 + 2*re[1, 2]*re[2, 1] - 8*re[1, 1]*re[2, 3] - 
       8*re[1, 2]*re[2, 3] + re[1, 2]*re[2, 4] - 6*tcr[3, 5] + 3*tcr[3, 18] - 
       2*tcr[3, 20] + (101*Zeta[3])/6) + ii[m16]*((29*Pi^2*re[1, 1])/6 + 
       6*re[1, 1]^3 + (49*Pi^2*re[1, 2])/4 - (6*I)*Pi*re[1, 1]*re[1, 2] + 
       (7*re[1, 1]^2*re[1, 2])/2 + (6*I)*Pi*re[1, 2]^2 + 
       3*re[1, 1]*re[1, 2]^2 - 8*re[1, 2]^3 - 8*Pi^2*re[1, 3] - 
       re[1, 1]*re[1, 2]*re[1, 4] - re[1, 2]^2*re[1, 4] + 
       (re[1, 2]*re[1, 4]^2)/2 + 2*re[1, 2]*re[2, 1] - 8*re[1, 1]*re[2, 3] - 
       8*re[1, 2]*re[2, 3] + re[1, 2]*re[2, 4] - 6*tcr[3, 5] + 3*tcr[3, 18] - 
       2*tcr[3, 20] + (101*Zeta[3])/6) + 
     ii[m1]*(((-2*I)/3)*Pi^3 + (6985*Pi^2*re[1, 1])/168 + 
       (3*I)*Pi*re[1, 1]^2 + (565*re[1, 1]^3)/21 + (901*Pi^2*re[1, 2])/24 - 
       (6*I)*Pi*re[1, 1]*re[1, 2] + (691*re[1, 1]^2*re[1, 2])/28 - 
       ((11*I)/2)*Pi*re[1, 2]^2 - (12*re[1, 1]*re[1, 2]^2)/7 - 
       (482*re[1, 2]^3)/21 - (158*Pi^2*re[1, 3])/7 - (2*I)*Pi*re[1, 2]*
        re[1, 3] + I*Pi*re[1, 3]^2 - (1067*Pi^2*re[1, 4])/168 + 
       (2*I)*Pi*re[1, 1]*re[1, 4] - (277*re[1, 1]^2*re[1, 4])/28 + 
       (2*I)*Pi*re[1, 2]*re[1, 4] + (47*re[1, 1]*re[1, 2]*re[1, 4])/7 - 
       (39*re[1, 2]^2*re[1, 4])/7 + I*Pi*re[1, 4]^2 - 
       (323*re[1, 1]*re[1, 4]^2)/28 - (re[1, 2]*re[1, 4]^2)/14 + 
       (331*re[1, 4]^3)/84 - (8*I)*Pi*re[2, 1] + (116*re[1, 1]*re[2, 1])/7 + 
       2*re[1, 2]*re[2, 1] - (11*re[1, 4]*re[2, 1])/7 - (4*I)*Pi*re[2, 2] + 
       (34*re[1, 1]*re[2, 2])/7 + (58*re[1, 2]*re[2, 2])/7 + 
       (108*re[1, 4]*re[2, 2])/7 - (4*I)*Pi*re[2, 3] - 
       (186*re[1, 1]*re[2, 3])/7 - (172*re[1, 2]*re[2, 3])/7 - 
       (34*re[1, 4]*re[2, 3])/7 + (2*I)*Pi*re[2, 4] + re[1, 1]*re[2, 4] + 
       re[1, 4]*re[2, 4] - tc[3, 14]/8 + tci[3, 3] - (97*tcr[3, 3])/14 - 
       2*tcr[3, 4] - (1205*tcr[3, 5])/28 + (11*tcr[3, 6])/14 - 
       (145*tcr[3, 17])/28 + (523*tcr[3, 18])/14 - (9*tcr[3, 20])/4 - 
       tcr[3, 31] - tcr[3, 39] + (12*tcr[3, 69])/7 - (41*tcr[3, 70])/7 + 
       9*tcr[3, 71] - (29*tcr[3, 72])/7 + (1285*Zeta[3])/24)


==> anc/ReadMe.txt <==
Filename and Information

1_FormFactor_Integrands.m
The integrand numerators of the two-loop four-point form factor as listed in Table 2.

2_UT_Masters_Definition.m
Definition of UT master integrals used for the two-loop four-point form factor (following arXiv: 2306.15431).

3_FormFactor_in_Masters.m
The two-loop four-point form factor in terms of the master integrals.

4_Remainder_Function_in_F.m
The finite remainder of the two-loop four-point form factor in terms of the pentagon function expression.

4_Remainder_Function_in_II.m
The finite remainder of the two-loop four-point form factor in terms of the Chen iterated path integral expression composed of 34 letters only.


========================
Some conventions:

dimension: D = 4 - 2eps.

Mandelstam variables and ratios:
the even-parity variables
sab := (p_a + p_b)^2, saq := (p_a + q)^2,
q := p1 + p2 + p3 + p4,
the odd-parity variable
tr5[p1,p2,p3,p4] := 4*I*epsilon[p1,p2,p3,p4].

The spinor factors in the loop correction of the light-like two-loop four-point form factor:
B = (s12 s34 + s14 s23 - s13 s24)/tr5[p1,p2,p3,p4].

